Understanding When Reflective Prompt and Skill Optimization Helps on Locally Served Reasoning Models: A Two-Model Study of GEPA and SkillOpt

Reflective text-space optimizers such as GEPA and SkillOpt have reported large gains on frontier and mid-size models. We test replication across two reasoning-native target-serving configurations: DeepSeek V4 Flash through DwarfStar and Qwen3.8-27B through LM Studio. For each target, we evaluate the same held-out tasks and four conditions - minimal baseline, GEPA prompt, SkillOpt skill, and manually engineered prompt - on HotpotQA (n=500 per condition) and MATH-500 (n=250). In the primary Qwen v2 rerun under the same frozen protocol, GEPA selects the HotpotQA seed and exactly reproduces baseline behavior, whereas SkillOpt's validation gain reverses into held-out degradation. On MATH-500, GEPA raises exact match from 0.828 to 0.904 while reducing latency but increasing token consumption, so lower response time does not imply lower token cost. DeepSeek likewise shows its strongest GEPA effect on MATH-500 (0.852 to 0.908). Across both targets, GEPA's strongest gains occur on MATH-500, while neither optimizer improves the HotpotQA baseline. Optimization is therefore task- and method-dependent, and validation gains may reverse on held-out evaluation. An earlier Qwen run is retained as serving-sensitivity evidence. These results suggest that textual headroom for a model-task pair and the observed effect of a text-space optimizer are more informative when decomposed into content/reasoning, answer-realization/evaluator alignment, and serving-completion/reliability. The cross-benchmark pattern further suggests that optimization may benefit from low-ambiguity, actionable evaluation signals.

==> anc/ARXIV_ANCILLARY_MANIFEST.json <==
{
  "file_count_excluding_manifest_and_sha256sums": 137,
  "files": [
    {
      "bytes": 1323,
      "path": "README.md",
      "sha256": "79afbb9c2c63b38a80c860e521584a395b9199d618fa4e79279ec2c0be0d4567"
    },
    {
      "bytes": 5070,
      "path": "deepseek_artifacts/hotpotqa_gepa_prompt.md",
      "sha256": "e9b19d23a251d7a86f360188591ab789e89a7da3b316242324bb56bad6a801ad"
    },
    {
      "bytes": 413,
      "path": "deepseek_artifacts/hotpotqa_manual_prompt.md",
      "sha256": "9591e99b3c4b96ebfa9f6f31ebf6e3c3abb6f8e08cab1d7a6b0905479b10141c"
    },
    {
      "bytes": 85,
      "path": "deepseek_artifacts/hotpotqa_minimal_prompt.md",
      "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
    },
    {
      "bytes": 60,
      "path": "deepseek_artifacts/hotpotqa_minimal_skill.md",
      "sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59"
    },
    {
      "bytes": 1221,
      "path": "deepseek_artifacts/hotpotqa_skillopt_skill.md",
      "sha256": "d04e15886b646d0c5048c2554f3018e4b5c81f46fef8f46372915430eb49f6c8"
    },
    {
      "bytes": 2974,
      "path": "deepseek_artifacts/math500_gepa_prompt.md",
      "sha256": "3fa392f1d67a109f4470c57796b43935e6c5d8f1e86f1bbe1c0ce14e46e7c54d"
    },
    {
      "bytes": 394,
      "path": "deepseek_artifacts/math500_manual_prompt.md",
      "sha256": "f40a9c0fffd09fb29448b69b029849a488c9994e5151895b742de97adab75e27"
    },
    {
      "bytes": 63,
      "path": "deepseek_artifacts/math500_minimal_prompt.md",
      "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
    },
    {
      "bytes": 72,
      "path": "deepseek_artifacts/math500_minimal_skill.md",
      "sha256": "7d3b888f91084c8180af5a181c993ccf6cede6853aa7cdf507df73098015d797"
    },
    {
      "bytes": 4683,
      "path": "deepseek_artifacts/math500_skillopt_skill.md",
      "sha256": "3916ad60c250e967a4b27b59521746eb0454a8bf3f9dd869d7c5ed04f44dd4ab"
    },
    {
      "bytes": 565,
      "path": "evidence/ENVIRONMENT.md",
      "sha256": "78dca8a0cc356a1b23fdcdddc9435c72b16bd46c309dc04f9a40fbc508bda8d9"
    },
    {
      "bytes": 858,
      "path": "evidence/README.md",
      "sha256": "fea2edc787d0d164447aa173249740e32760be57ab8d63ee72cff984f1095c81"
    },
    {
      "bytes": 58670,
      "path": "evidence/SANITIZATION_LEDGER.json",
      "sha256": "c2f08c85c9a6f4722871cff1b7c79288a16142d53b4294d7fbe86056e0206c39"
    },
    {
      "bytes": 742,
      "path": "evidence/SCOPE_AND_LIMITATIONS.md",
      "sha256": "fafc11a3d50b23c13f55d9d876cbc2b155764d053cab5fd7c7008ed9c2f31f20"
    },
    {
      "bytes": 4239,
      "path": "evidence/configs/benchmark_hotpotqa_minimal.yaml",
      "sha256": "6a45adb867fdb253e50e77d13ea430b26ef858a23f5dfecfb6905ad2b8c0998b"
    },
    {
      "bytes": 2840,
      "path": "evidence/configs/benchmark_hotpotqa_qwen38_27b.yaml",
      "sha256": "d23e53eb3fa4c1852ec8010aee848e97b630f96fed9b578ae9a713ba36eaeb4a"
    },
    {
      "bytes": 2843,
      "path": "evidence/configs/benchmark_hotpotqa_qwen38_27b_v2.yaml",
      "sha256": "7253cfa0453c9062689aa6487d5474e39d602f4411bfd51db4f690fee26b6c60"
    },
    {
      "bytes": 4249,
      "path": "evidence/configs/benchmark_math500_minimal.yaml",
      "sha256": "3573104f3079eb8d10945d02b27cc885a96b9877441ef2162e2cedd8d909500e"
    },
    {
      "bytes": 2852,
      "path": "evidence/configs/benchmark_math500_qwen38_27b.yaml",
      "sha256": "724966b6b8f5b9afcd3c5f14b801d7b909ef353a1bf9fb8c5d08f5c8de46f75e"
    },
    {
      "bytes": 2855,
      "path": "evidence/configs/benchmark_math500_qwen38_27b_v2.yaml",
      "sha256": "b851855413ca94d9ce2783fcd8052c5428c588af7560392b4c39cdddafce9776"
    },
    {
      "bytes": 417,
      "path": "evidence/deepseek/PROVENANCE_LIMITATION.md",
      "sha256": "3a6e39d4adf17416ffb3c6bebbdfbc4895f04bbfbd9b69e26494706662e65d73"
    },
    {
      "bytes": 763,
      "path": "evidence/deepseek/hotpotqa/results/delta_paired.csv",
      "sha256": "e40e4e623bdf2ed910a346fa0cd34c8312a180c2c4627522d1e399b27ccdbce3"
    },
    {
      "bytes": 427,
      "path": "evidence/deepseek/hotpotqa/results/optimization_costs.csv",
      "sha256": "98d48717e92dc4b00a1ed5ed0759eabc8cf0a1595e33569265c2e71e73932080"
    },
    {
      "bytes": 15873,
      "path": "evidence/deepseek/hotpotqa/results/report.html",
      "sha256": "b7b201a1043c5110a719605222767b57756be729a8331e27a5096650eec818ef"
    },
    {
      "bytes": 1653414,
      "path": "evidence/deepseek/hotpotqa/results/runs.jsonl",
      "sha256": "18ecf25d8195e071422074130556980172999b3188f889a4aaae89b341f5696c"
    },
    {
      "bytes": 883,
      "path": "evidence/deepseek/hotpotqa/results/summary.csv",
      "sha256": "ef6f93d8a35d0d0a0f25a015e45c7767e728158dd7a8708a92f6f63087397c74"
    },
    {
      "bytes": 976,
      "path": "evidence/deepseek/hotpotqa/results/summary_with_ci.csv",
      "sha256": "a072e4294cfd8a68e0e8cb56f82d85ec3739981057b130f5cc5a66540ece1ec8"
    },
    {
      "bytes": 749,
      "path": "evidence/deepseek/math500/results/delta_paired.csv",
      "sha256": "87289ae0f6fabf88d62bfed8266be11fab25df0e41baed76d2a075a3f29d7f48"
    },
    {
      "bytes": 424,
      "path": "evidence/deepseek/math500/results/optimization_costs.csv",
      "sha256": "263b7d44384212d8e17ce8e4bcd6fbc9520dd2cb1e78072bc5c58578c59013f8"
    },
    {
      "bytes": 15856,
      "path": "evidence/deepseek/math500/results/report.html",
      "sha256": "72f3dbe6da960bde9e0926b9c119e76b37c39d215a37340fc3dec07f350b38d1"
    },
    {
      "bytes": 1058004,
      "path": "evidence/deepseek/math500/results/runs.jsonl",
      "sha256": "03e4036471fc2780b47b3add928677bf43550a81dcb948118fa18272e1a4b77c"
    },
    {
      "bytes": 821,
      "path": "evidence/deepseek/math500/results/summary.csv",
      "sha256": "034ac098b9863a8b76d34917a61d7cd8c117fa2a0ba771841de23021e78441d8"
    },
    {
      "bytes": 895,
      "path": "evidence/deepseek/math500/results/summary_with_ci.csv",
      "sha256": "b39e7d78a98ae57016e08c2168da2773fccd6f41b29be26334726b9bbda1d163"
    },
    {
      "bytes": 1417,
      "path": "evidence/documentation/ARXIV_ARTIFACT_POLICY.md",
      "sha256": "3d5f8cb4390b8f87ab8034be1431eb346bb1f50807bf73ad5f50b39b1d7f279b"
    },
    {
      "bytes": 1342,
      "path": "evidence/documentation/CHANGELOG_QWEN_V2.md",
      "sha256": "40cd009c016289b95362d208a3045e6cebf00e2ed798b68f8ae7543d88bcee6b"
    },
    {
      "bytes": 2594,
      "path": "evidence/documentation/EVIDENCE_TRACEABILITY.md",
      "sha256": "47681fc8ffd5ba1e648a4ee2832c0121978a7c4c23f535e663727aa5dd9b8a1d"
    },
    {
      "bytes": 1171,
      "path": "evidence/documentation/REVISION_LINEAGE.md",
      "sha256": "ca0ba48af6ed2e80fb6c30ced4514f0b36ae450cf54970bfac27861e97f68698"
    },
    {
      "bytes": 3882,
      "path": "evidence/manifests/qwen_model_manifest.json",
      "sha256": "3f91dff7ee69e3c28ddc72cd99b082cce1fc688bd1a86cf6840e4502d5ce7a57"
    },
    {
      "bytes": 94084,
      "path": "evidence/manifests/skillopt_vendored.jsonl",
      "sha256": "dd60eb6b42eec44fd64f839d57a995ee15cb576f658d406d34ffd82b4a0ece5d"
    },
    {
      "bytes": 85,
      "path": "evidence/prompts_and_skills/qwen_v2/qwen_v2_hotpotqa_gepa.md",
      "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
    },
    {
      "bytes": 885,
      "path": "evidence/prompts_and_skills/qwen_v2/qwen_v2_hotpotqa_skillopt.md",
      "sha256": "e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c"
    },
    {
      "bytes": 4060,
      "path": "evidence/prompts_and_skills/qwen_v2/qwen_v2_math500_gepa.md",
      "sha256": "f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5"
    },
    {
      "bytes": 3917,
      "path": "evidence/prompts_and_skills/qwen_v2/qwen_v2_math500_skillopt.md",
      "sha256": "33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3"
    },
    {
      "bytes": 8399,
      "path": "evidence/protocol/QWEN_EXPERIMENT_PROTOCOL.md",
      "sha256": "05946226baa8c266c2b2aa79293ab03f352b4b1ebb9c9586c1daad700fc7ffe7"
    },
    {
      "bytes": 27658,
      "path": "evidence/qwen_v1_sensitivity/analysis/qwen_analysis.json",
      "sha256": "d18a2501d25337c498856742b52fc85aab43759c5116441f05776c2400d835f8"
    },
    {
      "bytes": 1921,
      "path": "evidence/qwen_v1_sensitivity/analysis/qwen_analysis.md",
      "sha256": "bd8035874d760b669d88fed0a8da8e25628a6370b17a22330593a824c1b3ceeb"
    },
    {
      "bytes": 84036,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/logs/evaluation.log",
      "sha256": "562629a64f70e29010ce4f34e2ecd2798ea844f19e7785b96c459785217a1cc8"
    },
    {
      "bytes": 245092,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/logs/evaluation_resume_20260911.log",
      "sha256": "7d2466fdc7dec1c42309a966bd94eedfedbf83c07397ff09d2fe90e2775acb26"
    },
    {
      "bytes": 253983,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/logs/optimizer.log",
      "sha256": "ca47ec31bcc139c11a44b3870ec243846207d6dc6ff778e68404a773c9c9fd3e"
    },
    {
      "bytes": 5072,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/manifests/artifact_freeze_manifest.json",
      "sha256": "aa96062908387ec7821de4f06997409a97d115f2b0b07ed3a01320697af33859"
    },
    {
      "bytes": 85,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/optimization/gepa/best_prompt.md",
      "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
    },
    {
      "bytes": 2119,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/optimization/gepa/best_prompt.md.manifest.json",
      "sha256": "775fd190518f1245179a397c31258f0f47503623f540a1befdde5a4ce30f723e"
    },
    {
      "bytes": 60,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/optimization/skillopt/best_skill.md",
      "sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59"
    },
    {
      "bytes": 1826,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/optimization/skillopt/best_skill.md.manifest.json",
      "sha256": "ee2a1ffde651a8f4bd47ffda8ce23e04bc2fb6b88e27e5924a73dc82c8f86f8f"
    },
    {
      "bytes": 985,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/results/delta_paired.csv",
      "sha256": "c66cb81b70a6a6bab66b4a45a16f02af4eb52406d1851c9eb6745e0a26384030"
    },
    {
      "bytes": 585,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/results/optimization_costs.csv",
      "sha256": "d2cb3c8ddf89a8c6d5e699b4a2fbf29033c9ace89325945ac39af92c9c4459f3"
    },
    {
      "bytes": 16478,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/results/report.html",
      "sha256": "d7cea8d42659af0292a51512e3396ef1ec1b22271330a701d7fecce30d89c3e2"
    },
    {
      "bytes": 4916,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/results/run_identity.json",
      "sha256": "aaaac523ec13fe250a3800da31b7fbc2f8e828351fe4de04e732b8734f0af199"
    },
    {
      "bytes": 2031634,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/results/runs.jsonl",
      "sha256": "0c018c9bfe6b3a2571b012ee82186f6a734e9771ab9945720445c8cfd7f3da7c"
    },
    {
      "bytes": 851,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/results/summary.csv",
      "sha256": "e885e336b612e25d04bff15c7e49b80921ad732eed22b31123634b7a467b85ff"
    },
    {
      "bytes": 1161,
      "path": "evidence/qwen_v1_sensitivity/hotpotqa/results/summary_with_ci.csv",
      "sha256": "02e92415c282b4b71498ca8a92d968b188b158140af96e31415633fc1617404c"
    },
    {
      "bytes": 163670,
      "path": "evidence/qwen_v1_sensitivity/math500/logs/evaluation.log",
      "sha256": "fcb9b0d4d7d2314580490e121a18c1d9bcb8a1134ffdbfab4a6d914bed1b6827"
    },
    {
      "bytes": 9798,
      "path": "evidence/qwen_v1_sensitivity/math500/logs/evaluation_skipped_recovery.log",
      "sha256": "09514bea92bbee905f8aed29c3d0c7127326cd75d29c05998059eb70e8ee6b5e"
    },
    {
      "bytes": 120501,
      "path": "evidence/qwen_v1_sensitivity/math500/logs/optimizer.log",
      "sha256": "c2c3e09f4a2fa47c457c576729f88326e4408ae3b95c79617b0fbb39eaae44cd"
    },
    {
      "bytes": 5081,
      "path": "evidence/qwen_v1_sensitivity/math500/manifests/artifact_freeze_manifest.json",
      "sha256": "1ecf3cae17d94a9d22dba99a75cc1020d37d1a061637c02fee2cdf1d139785fd"
    },
    {
      "bytes": 4947,
      "path": "evidence/qwen_v1_sensitivity/math500/optimization/gepa/best_prompt.md",
      "sha256": "e1abacac2a1413d42c876dfb8a6ce779793b9fcf857faab835fe0c6454c55ae5"
    },
    {
      "bytes": 1416,
      "path": "evidence/qwen_v1_sensitivity/math500/optimization/gepa/best_prompt.md.manifest.json",
      "sha256": "74699fe6913cac2b7fd99d40d58ac5bcd9d16945ae7e52b04ae8623a2cf69d48"
    },
    {
      "bytes": 2691,
      "path": "evidence/qwen_v1_sensitivity/math500/optimization/skillopt/best_skill.md",
      "sha256": "4a8da5b86a86f97f912e444098480b662446402946d98ab9f7936f46da1934cc"
    },
    {
      "bytes": 1747,
      "path": "evidence/qwen_v1_sensitivity/math500/optimization/skillopt/best_skill.md.manifest.json",
      "sha256": "678343df1a303a4e7d0d942c2c9f31130712d7b030e7d514213ab69db2bb7f88"
    },
    {
      "bytes": 1032,
      "path": "evidence/qwen_v1_sensitivity/math500/results/delta_paired.csv",
      "sha256": "1bc0e19f6be15069d835c08f8897d7a3abd924b93dc5cd43b39db55570fc0214"
    },
    {
      "bytes": 584,
      "path": "evidence/qwen_v1_sensitivity/math500/results/optimization_costs.csv",
      "sha256": "99d3435cfd4bc7992a643c6321883d2989a26c20b1cab72b0c1ef6c9dccb5b62"
    },
    {
      "bytes": 16475,
      "path": "evidence/qwen_v1_sensitivity/math500/results/report.html",
      "sha256": "46b70fc8f1b78cb2e976f420b6a8b60a9d0bd26125abcf27c049969d1972231e"
    },
    {
      "bytes": 4925,
      "path": "evidence/qwen_v1_sensitivity/math500/results/run_identity.json",
      "sha256": "9739a1a5734e86ab656fdd60443574b31b5023dfbee1077eb794cd10a7a5fc50"
    },
    {
      "bytes": 1410034,
      "path": "evidence/qwen_v1_sensitivity/math500/results/runs.jsonl",
      "sha256": "994ddc01a778c6aa5f9c8974d460538d22a11b9ea98ba772eee4aa8fe938404e"
    },
    {
      "bytes": 1391578,
      "path": "evidence/qwen_v1_sensitivity/math500/results/runs.pre_skipped_recovery_20260913.jsonl",
      "sha256": "aa473a948d1a4f93ef7d446be1e07dc0036cd44c73b30b53e0c9564edbd6befb"
    },
    {
      "bytes": 815,
      "path": "evidence/qwen_v1_sensitivity/math500/results/summary.csv",
      "sha256": "ee2a13855af3e17de25c4446cf73fd52386fb671ba10604f9b2f1eb507f9466b"
    },
    {
      "bytes": 1011,
      "path": "evidence/qwen_v1_sensitivity/math500/results/summary_with_ci.csv",
      "sha256": "5a200b2ab9e31bb35aba0f1b8c1790cae07fafa761c35a125859541cab93784f"
    },
    {
      "bytes": 327969,
      "path": "evidence/qwen_v2/hotpotqa/logs/evaluation.log",
      "sha256": "ba5fc1d758b1323be74cb79613c10571dd0bc24fde879bd580f98ee601773f1e"
    },
    {
      "bytes": 262427,
      "path": "evidence/qwen_v2/hotpotqa/logs/optimizer.log",
      "sha256": "6d8eea5907eb853af9b84d7bf6a7446c75dec1394640a8be14b12f63962edf5b"
    },
    {
      "bytes": 48,
      "path": "evidence/qwen_v2/hotpotqa/logs/optimizer.prelaunch_abort.log",
      "sha256": "57d15051e51a25cf851d0fe51e87f91ce059439e81db6e6f79339eea2b626947"
    },
    {
      "bytes": 5072,
      "path": "evidence/qwen_v2/hotpotqa/manifests/artifact_freeze_manifest.json",
      "sha256": "0233b00d898ef7e97c8e312282016d276cac9a80555831bce5d1007e775690c8"
    },
    {
      "bytes": 85,
      "path": "evidence/qwen_v2/hotpotqa/optimization/gepa/best_prompt.md",
      "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
    },
    {
      "bytes": 2021,
      "path": "evidence/qwen_v2/hotpotqa/optimization/gepa/best_prompt.md.manifest.json",
      "sha256": "532d34d73b3fa006c24a963fcc3152f30ced2a2062f6e6207d9ac6c39c8ef81f"
    },
    {
      "bytes": 41920,
      "path": "evidence/qwen_v2/hotpotqa/optimization/gepa/candidate_tree.html",
      "sha256": "f8d2ca7253a522004d9007aa55903b8814420fc1fcc60ee910b2cb70d7706386"
    },
    {
      "bytes": 33319,
      "path": "evidence/qwen_v2/hotpotqa/optimization/gepa/candidates.json",
      "sha256": "28e6c77e75b274adbfb2e1ffd053ec61a9eaac1a166d0f3eed813d2eefbf8107"
    },
    {
      "bytes": 26671,
      "path": "evidence/qwen_v2/hotpotqa/optimization/gepa/run_log.json",
      "sha256": "7eb13ef4c48579d6fad094ef7f90863695fed4bd2d06f68e1717b2b89fbe0e60"
    },
    {
      "bytes": 885,
      "path": "evidence/qwen_v2/hotpotqa/optimization/skillopt/best_skill.md",
      "sha256": "e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c"
    },
    {
      "bytes": 1822,
      "path": "evidence/qwen_v2/hotpotqa/optimization/skillopt/best_skill.md.manifest.json",
      "sha256": "893fd1a9b63c7af65d74365d1b5ebf0d92d3135fc84a4442140eada8b052c851"
    },
    {
      "bytes": 32705,
      "path": "evidence/qwen_v2/hotpotqa/optimization/skillopt/history.json",
      "sha256": "aad666c748f3307928e531bdbec5bebdaff768a1957851ca90840e89ad667e4e"
    },
    {
      "bytes": 3316,
      "path": "evidence/qwen_v2/hotpotqa/optimization/skillopt/summary.json",
      "sha256": "c21f6c56d442bd4de9bedaedb6fefac3c13051ff9eb7fa071d7b8e606dc8d811"
    },
    {
      "bytes": 973,
      "path": "evidence/qwen_v2/hotpotqa/results/delta_paired.csv",
      "sha256": "c4850679d617eeacfee4d18c34e6408bebe48b8c6e1df6307a0927f89cc77e46"
    },
    {
      "bytes": 580,
      "path": "evidence/qwen_v2/hotpotqa/results/optimization_costs.csv",
      "sha256": "b3c89d981134f1944eadec09ecba8700f587933267775a06d552ec55b8766186"
    },
    {
      "bytes": 16473,
      "path": "evidence/qwen_v2/hotpotqa/results/report.html",
      "sha256": "100b1a68e2d624a635da9d70ccf8700918246555e53224ca2c711615f71a9a11"
    },
    {
      "bytes": 4916,
      "path": "evidence/qwen_v2/hotpotqa/results/run_identity.json",
      "sha256": "25ca9e395179c0f2fee2cfd750c4f20a0e81ffd269a8f87a755098d80dd6a35e"
    },
    {
      "bytes": 2035916,
      "path": "evidence/qwen_v2/hotpotqa/results/runs.jsonl",
      "sha256": "0dd5dae1bc8c36bcc3abc765554e78addbf8c0a58c5c0ca1c50fc7be5980bbd9"
    },
    {
      "bytes": 848,
      "path": "evidence/qwen_v2/hotpotqa/results/summary.csv",
      "sha256": "503c35cd32705c7671576ecf18b4c6ce299fc29fa4e7f67f94a4dc404646a070"
    },
    {
      "bytes": 1143,
      "path": "evidence/qwen_v2/hotpotqa/results/summary_with_ci.csv",
      "sha256": "e4ea423f57aba0369d08a7dfeebad72be2b87b1a2d36f2612c4b6ce2db134d23"
    },
    {
      "bytes": 332,
      "path": "evidence/qwen_v2/logs/evaluation_chain.log",
      "sha256": "f5469cedb9d31e70e7d5a66dc3a0d6d9adbb8464b0d967628f25a8cf25ba03c1"
    },
    {
      "bytes": 1321,
      "path": "evidence/qwen_v2/manifests/qwen_preflight_hotpotqa.json",
      "sha256": "d5d5ff0f13017703314e4b7d35fe57889575364bea9fceaf8fd1a4d112086925"
    },
    {
      "bytes": 1320,
      "path": "evidence/qwen_v2/manifests/qwen_preflight_math500.json",
      "sha256": "2b2293076f3d2e99d2a303c0a7b12cc2294d5463dcb4da0d72bb5c9374c16a23"
    },
    {
      "bytes": 162426,
      "path": "evidence/qwen_v2/math500/logs/evaluation.log",
      "sha256": "d133e669191b22baf37cea25ca7dfe76e98cf1de925f3747935e870e727fe6fc"
    },
    {
      "bytes": 115033,
      "path": "evidence/qwen_v2/math500/logs/optimizer.log",
      "sha256": "d8fa42967c5088f78665d77cc335773e391cf6577e39c574ae262aec8e43144d"
    },
    {
      "bytes": 5081,
      "path": "evidence/qwen_v2/math500/manifests/artifact_freeze_manifest.json",
      "sha256": "8defa4aa5d95096d9778aeb28fe0d1df4e60dcdd168fd03265f6f51d693e114b"
    },
    {
      "bytes": 4060,
      "path": "evidence/qwen_v2/math500/optimization/gepa/best_prompt.md",
      "sha256": "f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5"
    },
    {
      "bytes": 1416,
      "path": "evidence/qwen_v2/math500/optimization/gepa/best_prompt.md.manifest.json",
      "sha256": "413d18ab3e67ff301f9d304a3bc0e72f794b7346b867d80dcde7c9f96681e530"
    },
    {
      "bytes": 21844,
      "path": "evidence/qwen_v2/math500/optimization/gepa/candidate_tree.html",
      "sha256": "a3674cff1ed1636242d5fc3ffb8cba7038e9799dd2e8f2d95ea905315298575e"
    },
    {
      "bytes": 14061,
      "path": "evidence/qwen_v2/math500/optimization/gepa/candidates.json",
      "sha256": "1de843c634d19084a2cf4e8e54cbef158936799455ad87d2c429deeb32a5025f"
    },
    {
      "bytes": 5512,
      "path": "evidence/qwen_v2/math500/optimization/gepa/run_log.json",
      "sha256": "d830889e09c2b346cf16f013b50ba28f751040bd71dca81cb84ae5edf6303a13"
    },
    {
      "bytes": 3917,
      "path": "evidence/qwen_v2/math500/optimization/skillopt/best_skill.md",
      "sha256": "33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3"
    },
    {
      "bytes": 1755,
      "path": "evidence/qwen_v2/math500/optimization/skillopt/best_skill.md.manifest.json",
      "sha256": "14c9ed8214c2139ee8c14acf59a14f2b622fe31e025220598dede8c360722ee7"
    },
    {
      "bytes": 33476,
      "path": "evidence/qwen_v2/math500/optimization/skillopt/history.json",
      "sha256": "8f815ed0288432c0d360689d24d867f0a933d1f452d9d0976723f244517c7420"
    },
    {
      "bytes": 3250,
      "path": "evidence/qwen_v2/math500/optimization/skillopt/summary.json",
      "sha256": "493bf4179d291d092e4290eb940d5be7d248f5ee7a859856954431faa6345f67"
    },
    {
      "bytes": 1019,
      "path": "evidence/qwen_v2/math500/results/delta_paired.csv",
      "sha256": "d0347c701adb71d314e17230809b19c72803e6f4c436ba2742e80e6e0cefca9b"
    },
    {
      "bytes": 584,
      "path": "evidence/qwen_v2/math500/results/optimization_costs.csv",
      "sha256": "d970c1d652358e88171797ae223ece87355af936e9146a5a2f8d306d14598344"
    },
    {
      "bytes": 16471,
      "path": "evidence/qwen_v2/math500/results/report.html",
      "sha256": "70e26afc51980b23303daaaadb0ce5d8c9b46722b2b4543139ab11d68374d07f"
    },
    {
      "bytes": 4925,
      "path": "evidence/qwen_v2/math500/results/run_identity.json",
      "sha256": "99651b099f4a12215764b6db8c44ee4c351bc00a98f915deed24700a0a82870d"
    },
    {
      "bytes": 1409183,
      "path": "evidence/qwen_v2/math500/results/runs.jsonl",
      "sha256": "ab257de7f7c7837e099f557f0597709941545213dc6f3828a1409f6fc5dcd88a"
    },
    {
      "bytes": 818,
      "path": "evidence/qwen_v2/math500/results/summary.csv",
      "sha256": "4c670506bad89c95ce070dee4233dec67c9c764b732c23597ccdd17117d43d69"
    },
    {
      "bytes": 1057,
      "path": "evidence/qwen_v2/math500/results/summary_with_ci.csv",
      "sha256": "251a951540f48a615b6dcde6b90a858f6f9dd9eb1a93b23da15ab1a53844edec"
    },
    {
      "bytes": 63,
      "path": "evidence/seeds/prompts/benchmark_math_minimal.md",
      "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
    },
    {
      "bytes": 394,
      "path": "evidence/seeds/prompts/benchmark_math_system.md",
      "sha256": "f40a9c0fffd09fb29448b69b029849a488c9994e5151895b742de97adab75e27"
    },
    {
      "bytes": 85,
      "path": "evidence/seeds/prompts/benchmark_qa_minimal.md",
      "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
    },
    {
      "bytes": 413,
      "path": "evidence/seeds/prompts/benchmark_qa_system.md",
      "sha256": "9591e99b3c4b96ebfa9f6f31ebf6e3c3abb6f8e08cab1d7a6b0905479b10141c"
    },
    {
      "bytes": 72,
      "path": "evidence/seeds/skills/minimal_math_skill.md",
      "sha256": "7d3b888f91084c8180af5a181c993ccf6cede6853aa7cdf507df73098015d797"
    },
    {
      "bytes": 60,
      "path": "evidence/seeds/skills/minimal_skill.md",
      "sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59"
    },
    {
      "bytes": 1369,
      "path": "evidence/statistics/cross_model_effects.csv",
      "sha256": "210ba7bd4c62f656072acbd31903954b1a00c38a6f0cefc5c8962196a924d900"
    },
    {
      "bytes": 1438,
      "path": "evidence/statistics/holm_primary_automated_v2.csv",
      "sha256": "0197219dec4b18d49097165a3a557e95eb41a21cd1712ee3791c600a3adf03d4"
    },
    {
      "bytes": 629,
      "path": "evidence/statistics/math_score_completion.csv",
      "sha256": "4712a0d65df0bdd20826f31b8d060733754f9e5b1376682f284d4d0bb77418bc"
    },
    {
      "bytes": 104970,
      "path": "evidence/statistics/qwen_math_failure_timeline.csv",
      "sha256": "dc284f2af94a49cd6ca160e543d952b432be361d2d4b5b5e0feb152482280a7b"
    },
    {
      "bytes": 743,
      "path": "evidence/statistics/qwen_v1_v2_comparison.csv",
      "sha256": "1200101d6f81b54907aa4998e5c935c734cd899b422d4ae5ec2b1f13e65175cb"
    },
    {
      "bytes": 674,
      "path": "evidence/statistics/qwen_v2_evaluation_totals.json",
      "sha256": "f0015cf39ab2ba0029f83d5f75d5bdfbf6d5de0237ae346b28c283c145f651ad"
    },
    {
      "bytes": 452,
      "path": "evidence/statistics/qwen_v2_math_difficulty.csv",
      "sha256": "52c25d9f4c95857b9c22bb404ab6da849c7543f3991d70bc178143fe21d4ccdc"
    },
    {
      "bytes": 1008,
      "path": "evidence/statistics/qwen_v2_primary_results.csv",
      "sha256": "1f0ac5f49c2bb70fb592ed74fac0448ff7f737747fc1fca9b73f09faef4f2a45"
    },
    {
      "bytes": 1061,
      "path": "evidence/statistics/qwen_v2_resources_by_benchmark_condition.csv",
      "sha256": "c1e5508907e885e0403eb30fa603391e6bd418ae4917c119b89829926f26aa4b"
    },
    {
      "bytes": 631,
      "path": "evidence/statistics/qwen_v2_resources_pooled_by_condition.csv",
      "sha256": "8bd44399fee8945d760e7d9f3a629f78c8c8d36f94b7aaaa237b7b88820da9a4"
    },
    {
      "bytes": 926,
      "path": "evidence/statistics/transfer_two_models.csv",
      "sha256": "0d8ec85a50e072869eed342686d15faf0d752c4b8ae78f8355b915878ab3c702"
    }
  ],
  "package_type": "arXiv ancillary evidence; implementation excluded",
  "primary_qwen": "v2",
  "qwen_v1_role": "sensitivity evidence",
  "schema_version": 1,
  "total_bytes_excluding_manifest_and_sha256sums": 13506134
}


==> anc/README.md <==
# Ancillary evidence

This directory contains the publication evidence referenced by the manuscript.

- `evidence/qwen_v2/`: primary Qwen v2 optimization and evaluation evidence, including sanitized logs, frozen artifacts, manifests, per-task JSONL records, CSV summaries, and HTML reports.
- `evidence/qwen_v1_sensitivity/`: retained Qwen v1 sensitivity and recovery evidence.
- `evidence/deepseek/`: retained DeepSeek per-task and aggregate evaluation evidence. The documented historical provenance limitation is in `evidence/deepseek/PROVENANCE_LIMITATION.md`.
- `evidence/statistics/`: source tables used for the manuscript's statistical, latency, token, reliability, and sensitivity analyses.
- `evidence/configs/`, `evidence/seeds/`, `evidence/prompts_and_skills/`, `evidence/protocol/`, and `evidence/manifests/`: sanitized configurations and provenance material.
- `evidence/documentation/EVIDENCE_TRACEABILITY.md`: paper-to-evidence mapping.
- `deepseek_artifacts/`: publication copies of the DeepSeek prompts and skills reproduced in Appendix A.

`ARXIV_ANCILLARY_MANIFEST.json` and `SHA256SUMS` authenticate the exact ancillary payload uploaded with the paper. Benchmark implementation code, development data, optimizer conversations, credentials, caches, and private endpoint details are deliberately excluded.


==> anc/SHA256SUMS <==
837283cd0afed5f2d88810ecb2c8eedfb94ac0f2e2bc97ea96ec9a27c963b8e5  ARXIV_ANCILLARY_MANIFEST.json
79afbb9c2c63b38a80c860e521584a395b9199d618fa4e79279ec2c0be0d4567  README.md
e9b19d23a251d7a86f360188591ab789e89a7da3b316242324bb56bad6a801ad  deepseek_artifacts/hotpotqa_gepa_prompt.md
9591e99b3c4b96ebfa9f6f31ebf6e3c3abb6f8e08cab1d7a6b0905479b10141c  deepseek_artifacts/hotpotqa_manual_prompt.md
7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb  deepseek_artifacts/hotpotqa_minimal_prompt.md
c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59  deepseek_artifacts/hotpotqa_minimal_skill.md
d04e15886b646d0c5048c2554f3018e4b5c81f46fef8f46372915430eb49f6c8  deepseek_artifacts/hotpotqa_skillopt_skill.md
3fa392f1d67a109f4470c57796b43935e6c5d8f1e86f1bbe1c0ce14e46e7c54d  deepseek_artifacts/math500_gepa_prompt.md
f40a9c0fffd09fb29448b69b029849a488c9994e5151895b742de97adab75e27  deepseek_artifacts/math500_manual_prompt.md
07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7  deepseek_artifacts/math500_minimal_prompt.md
7d3b888f91084c8180af5a181c993ccf6cede6853aa7cdf507df73098015d797  deepseek_artifacts/math500_minimal_skill.md
3916ad60c250e967a4b27b59521746eb0454a8bf3f9dd869d7c5ed04f44dd4ab  deepseek_artifacts/math500_skillopt_skill.md
79e586bd93dc7a9b29bee4e74e58962731cb4f6caf8f5f786014bc7db59f3edd  evidence/ARXIV_ANCILLARY_MANIFEST.json
78dca8a0cc356a1b23fdcdddc9435c72b16bd46c309dc04f9a40fbc508bda8d9  evidence/ENVIRONMENT.md
fea2edc787d0d164447aa173249740e32760be57ab8d63ee72cff984f1095c81  evidence/README.md
c2f08c85c9a6f4722871cff1b7c79288a16142d53b4294d7fbe86056e0206c39  evidence/SANITIZATION_LEDGER.json
fafc11a3d50b23c13f55d9d876cbc2b155764d053cab5fd7c7008ed9c2f31f20  evidence/SCOPE_AND_LIMITATIONS.md
6a45adb867fdb253e50e77d13ea430b26ef858a23f5dfecfb6905ad2b8c0998b  evidence/configs/benchmark_hotpotqa_minimal.yaml
d23e53eb3fa4c1852ec8010aee848e97b630f96fed9b578ae9a713ba36eaeb4a  evidence/configs/benchmark_hotpotqa_qwen38_27b.yaml
7253cfa0453c9062689aa6487d5474e39d602f4411bfd51db4f690fee26b6c60  evidence/configs/benchmark_hotpotqa_qwen38_27b_v2.yaml
3573104f3079eb8d10945d02b27cc885a96b9877441ef2162e2cedd8d909500e  evidence/configs/benchmark_math500_minimal.yaml
724966b6b8f5b9afcd3c5f14b801d7b909ef353a1bf9fb8c5d08f5c8de46f75e  evidence/configs/benchmark_math500_qwen38_27b.yaml
b851855413ca94d9ce2783fcd8052c5428c588af7560392b4c39cdddafce9776  evidence/configs/benchmark_math500_qwen38_27b_v2.yaml
3a6e39d4adf17416ffb3c6bebbdfbc4895f04bbfbd9b69e26494706662e65d73  evidence/deepseek/PROVENANCE_LIMITATION.md
e40e4e623bdf2ed910a346fa0cd34c8312a180c2c4627522d1e399b27ccdbce3  evidence/deepseek/hotpotqa/results/delta_paired.csv
98d48717e92dc4b00a1ed5ed0759eabc8cf0a1595e33569265c2e71e73932080  evidence/deepseek/hotpotqa/results/optimization_costs.csv
b7b201a1043c5110a719605222767b57756be729a8331e27a5096650eec818ef  evidence/deepseek/hotpotqa/results/report.html
18ecf25d8195e071422074130556980172999b3188f889a4aaae89b341f5696c  evidence/deepseek/hotpotqa/results/runs.jsonl
ef6f93d8a35d0d0a0f25a015e45c7767e728158dd7a8708a92f6f63087397c74  evidence/deepseek/hotpotqa/results/summary.csv
a072e4294cfd8a68e0e8cb56f82d85ec3739981057b130f5cc5a66540ece1ec8  evidence/deepseek/hotpotqa/results/summary_with_ci.csv
87289ae0f6fabf88d62bfed8266be11fab25df0e41baed76d2a075a3f29d7f48  evidence/deepseek/math500/results/delta_paired.csv
263b7d44384212d8e17ce8e4bcd6fbc9520dd2cb1e78072bc5c58578c59013f8  evidence/deepseek/math500/results/optimization_costs.csv
72f3dbe6da960bde9e0926b9c119e76b37c39d215a37340fc3dec07f350b38d1  evidence/deepseek/math500/results/report.html
03e4036471fc2780b47b3add928677bf43550a81dcb948118fa18272e1a4b77c  evidence/deepseek/math500/results/runs.jsonl
034ac098b9863a8b76d34917a61d7cd8c117fa2a0ba771841de23021e78441d8  evidence/deepseek/math500/results/summary.csv
b39e7d78a98ae57016e08c2168da2773fccd6f41b29be26334726b9bbda1d163  evidence/deepseek/math500/results/summary_with_ci.csv
3d5f8cb4390b8f87ab8034be1431eb346bb1f50807bf73ad5f50b39b1d7f279b  evidence/documentation/ARXIV_ARTIFACT_POLICY.md
40cd009c016289b95362d208a3045e6cebf00e2ed798b68f8ae7543d88bcee6b  evidence/documentation/CHANGELOG_QWEN_V2.md
47681fc8ffd5ba1e648a4ee2832c0121978a7c4c23f535e663727aa5dd9b8a1d  evidence/documentation/EVIDENCE_TRACEABILITY.md
ca0ba48af6ed2e80fb6c30ced4514f0b36ae450cf54970bfac27861e97f68698  evidence/documentation/REVISION_LINEAGE.md
3f91dff7ee69e3c28ddc72cd99b082cce1fc688bd1a86cf6840e4502d5ce7a57  evidence/manifests/qwen_model_manifest.json
dd60eb6b42eec44fd64f839d57a995ee15cb576f658d406d34ffd82b4a0ece5d  evidence/manifests/skillopt_vendored.jsonl
7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb  evidence/prompts_and_skills/qwen_v2/qwen_v2_hotpotqa_gepa.md
e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c  evidence/prompts_and_skills/qwen_v2/qwen_v2_hotpotqa_skillopt.md
f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5  evidence/prompts_and_skills/qwen_v2/qwen_v2_math500_gepa.md
33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3  evidence/prompts_and_skills/qwen_v2/qwen_v2_math500_skillopt.md
05946226baa8c266c2b2aa79293ab03f352b4b1ebb9c9586c1daad700fc7ffe7  evidence/protocol/QWEN_EXPERIMENT_PROTOCOL.md
d18a2501d25337c498856742b52fc85aab43759c5116441f05776c2400d835f8  evidence/qwen_v1_sensitivity/analysis/qwen_analysis.json
bd8035874d760b669d88fed0a8da8e25628a6370b17a22330593a824c1b3ceeb  evidence/qwen_v1_sensitivity/analysis/qwen_analysis.md
562629a64f70e29010ce4f34e2ecd2798ea844f19e7785b96c459785217a1cc8  evidence/qwen_v1_sensitivity/hotpotqa/logs/evaluation.log
7d2466fdc7dec1c42309a966bd94eedfedbf83c07397ff09d2fe90e2775acb26  evidence/qwen_v1_sensitivity/hotpotqa/logs/evaluation_resume_20260911.log
ca47ec31bcc139c11a44b3870ec243846207d6dc6ff778e68404a773c9c9fd3e  evidence/qwen_v1_sensitivity/hotpotqa/logs/optimizer.log
aa96062908387ec7821de4f06997409a97d115f2b0b07ed3a01320697af33859  evidence/qwen_v1_sensitivity/hotpotqa/manifests/artifact_freeze_manifest.json
7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb  evidence/qwen_v1_sensitivity/hotpotqa/optimization/gepa/best_prompt.md
775fd190518f1245179a397c31258f0f47503623f540a1befdde5a4ce30f723e  evidence/qwen_v1_sensitivity/hotpotqa/optimization/gepa/best_prompt.md.manifest.json
c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59  evidence/qwen_v1_sensitivity/hotpotqa/optimization/skillopt/best_skill.md
ee2a1ffde651a8f4bd47ffda8ce23e04bc2fb6b88e27e5924a73dc82c8f86f8f  evidence/qwen_v1_sensitivity/hotpotqa/optimization/skillopt/best_skill.md.manifest.json
c66cb81b70a6a6bab66b4a45a16f02af4eb52406d1851c9eb6745e0a26384030  evidence/qwen_v1_sensitivity/hotpotqa/results/delta_paired.csv
d2cb3c8ddf89a8c6d5e699b4a2fbf29033c9ace89325945ac39af92c9c4459f3  evidence/qwen_v1_sensitivity/hotpotqa/results/optimization_costs.csv
d7cea8d42659af0292a51512e3396ef1ec1b22271330a701d7fecce30d89c3e2  evidence/qwen_v1_sensitivity/hotpotqa/results/report.html
aaaac523ec13fe250a3800da31b7fbc2f8e828351fe4de04e732b8734f0af199  evidence/qwen_v1_sensitivity/hotpotqa/results/run_identity.json
0c018c9bfe6b3a2571b012ee82186f6a734e9771ab9945720445c8cfd7f3da7c  evidence/qwen_v1_sensitivity/hotpotqa/results/runs.jsonl
e885e336b612e25d04bff15c7e49b80921ad732eed22b31123634b7a467b85ff  evidence/qwen_v1_sensitivity/hotpotqa/results/summary.csv
02e92415c282b4b71498ca8a92d968b188b158140af96e31415633fc1617404c  evidence/qwen_v1_sensitivity/hotpotqa/results/summary_with_ci.csv
fcb9b0d4d7d2314580490e121a18c1d9bcb8a1134ffdbfab4a6d914bed1b6827  evidence/qwen_v1_sensitivity/math500/logs/evaluation.log
09514bea92bbee905f8aed29c3d0c7127326cd75d29c05998059eb70e8ee6b5e  evidence/qwen_v1_sensitivity/math500/logs/evaluation_skipped_recovery.log
c2c3e09f4a2fa47c457c576729f88326e4408ae3b95c79617b0fbb39eaae44cd  evidence/qwen_v1_sensitivity/math500/logs/optimizer.log
1ecf3cae17d94a9d22dba99a75cc1020d37d1a061637c02fee2cdf1d139785fd  evidence/qwen_v1_sensitivity/math500/manifests/artifact_freeze_manifest.json
e1abacac2a1413d42c876dfb8a6ce779793b9fcf857faab835fe0c6454c55ae5  evidence/qwen_v1_sensitivity/math500/optimization/gepa/best_prompt.md
74699fe6913cac2b7fd99d40d58ac5bcd9d16945ae7e52b04ae8623a2cf69d48  evidence/qwen_v1_sensitivity/math500/optimization/gepa/best_prompt.md.manifest.json
4a8da5b86a86f97f912e444098480b662446402946d98ab9f7936f46da1934cc  evidence/qwen_v1_sensitivity/math500/optimization/skillopt/best_skill.md
678343df1a303a4e7d0d942c2c9f31130712d7b030e7d514213ab69db2bb7f88  evidence/qwen_v1_sensitivity/math500/optimization/skillopt/best_skill.md.manifest.json
1bc0e19f6be15069d835c08f8897d7a3abd924b93dc5cd43b39db55570fc0214  evidence/qwen_v1_sensitivity/math500/results/delta_paired.csv
99d3435cfd4bc7992a643c6321883d2989a26c20b1cab72b0c1ef6c9dccb5b62  evidence/qwen_v1_sensitivity/math500/results/optimization_costs.csv
46b70fc8f1b78cb2e976f420b6a8b60a9d0bd26125abcf27c049969d1972231e  evidence/qwen_v1_sensitivity/math500/results/report.html
9739a1a5734e86ab656fdd60443574b31b5023dfbee1077eb794cd10a7a5fc50  evidence/qwen_v1_sensitivity/math500/results/run_identity.json
994ddc01a778c6aa5f9c8974d460538d22a11b9ea98ba772eee4aa8fe938404e  evidence/qwen_v1_sensitivity/math500/results/runs.jsonl
aa473a948d1a4f93ef7d446be1e07dc0036cd44c73b30b53e0c9564edbd6befb  evidence/qwen_v1_sensitivity/math500/results/runs.pre_skipped_recovery_20260913.jsonl
ee2a13855af3e17de25c4446cf73fd52386fb671ba10604f9b2f1eb507f9466b  evidence/qwen_v1_sensitivity/math500/results/summary.csv
5a200b2ab9e31bb35aba0f1b8c1790cae07fafa761c35a125859541cab93784f  evidence/qwen_v1_sensitivity/math500/results/summary_with_ci.csv
ba5fc1d758b1323be74cb79613c10571dd0bc24fde879bd580f98ee601773f1e  evidence/qwen_v2/hotpotqa/logs/evaluation.log
6d8eea5907eb853af9b84d7bf6a7446c75dec1394640a8be14b12f63962edf5b  evidence/qwen_v2/hotpotqa/logs/optimizer.log
57d15051e51a25cf851d0fe51e87f91ce059439e81db6e6f79339eea2b626947  evidence/qwen_v2/hotpotqa/logs/optimizer.prelaunch_abort.log
0233b00d898ef7e97c8e312282016d276cac9a80555831bce5d1007e775690c8  evidence/qwen_v2/hotpotqa/manifests/artifact_freeze_manifest.json
7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb  evidence/qwen_v2/hotpotqa/optimization/gepa/best_prompt.md
532d34d73b3fa006c24a963fcc3152f30ced2a2062f6e6207d9ac6c39c8ef81f  evidence/qwen_v2/hotpotqa/optimization/gepa/best_prompt.md.manifest.json
f8d2ca7253a522004d9007aa55903b8814420fc1fcc60ee910b2cb70d7706386  evidence/qwen_v2/hotpotqa/optimization/gepa/candidate_tree.html
28e6c77e75b274adbfb2e1ffd053ec61a9eaac1a166d0f3eed813d2eefbf8107  evidence/qwen_v2/hotpotqa/optimization/gepa/candidates.json
7eb13ef4c48579d6fad094ef7f90863695fed4bd2d06f68e1717b2b89fbe0e60  evidence/qwen_v2/hotpotqa/optimization/gepa/run_log.json
e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c  evidence/qwen_v2/hotpotqa/optimization/skillopt/best_skill.md
893fd1a9b63c7af65d74365d1b5ebf0d92d3135fc84a4442140eada8b052c851  evidence/qwen_v2/hotpotqa/optimization/skillopt/best_skill.md.manifest.json
aad666c748f3307928e531bdbec5bebdaff768a1957851ca90840e89ad667e4e  evidence/qwen_v2/hotpotqa/optimization/skillopt/history.json
c21f6c56d442bd4de9bedaedb6fefac3c13051ff9eb7fa071d7b8e606dc8d811  evidence/qwen_v2/hotpotqa/optimization/skillopt/summary.json
c4850679d617eeacfee4d18c34e6408bebe48b8c6e1df6307a0927f89cc77e46  evidence/qwen_v2/hotpotqa/results/delta_paired.csv
b3c89d981134f1944eadec09ecba8700f587933267775a06d552ec55b8766186  evidence/qwen_v2/hotpotqa/results/optimization_costs.csv
100b1a68e2d624a635da9d70ccf8700918246555e53224ca2c711615f71a9a11  evidence/qwen_v2/hotpotqa/results/report.html
25ca9e395179c0f2fee2cfd750c4f20a0e81ffd269a8f87a755098d80dd6a35e  evidence/qwen_v2/hotpotqa/results/run_identity.json
0dd5dae1bc8c36bcc3abc765554e78addbf8c0a58c5c0ca1c50fc7be5980bbd9  evidence/qwen_v2/hotpotqa/results/runs.jsonl
503c35cd32705c7671576ecf18b4c6ce299fc29fa4e7f67f94a4dc404646a070  evidence/qwen_v2/hotpotqa/results/summary.csv
e4ea423f57aba0369d08a7dfeebad72be2b87b1a2d36f2612c4b6ce2db134d23  evidence/qwen_v2/hotpotqa/results/summary_with_ci.csv
f5469cedb9d31e70e7d5a66dc3a0d6d9adbb8464b0d967628f25a8cf25ba03c1  evidence/qwen_v2/logs/evaluation_chain.log
d5d5ff0f13017703314e4b7d35fe57889575364bea9fceaf8fd1a4d112086925  evidence/qwen_v2/manifests/qwen_preflight_hotpotqa.json
2b2293076f3d2e99d2a303c0a7b12cc2294d5463dcb4da0d72bb5c9374c16a23  evidence/qwen_v2/manifests/qwen_preflight_math500.json
d133e669191b22baf37cea25ca7dfe76e98cf1de925f3747935e870e727fe6fc  evidence/qwen_v2/math500/logs/evaluation.log
d8fa42967c5088f78665d77cc335773e391cf6577e39c574ae262aec8e43144d  evidence/qwen_v2/math500/logs/optimizer.log
8defa4aa5d95096d9778aeb28fe0d1df4e60dcdd168fd03265f6f51d693e114b  evidence/qwen_v2/math500/manifests/artifact_freeze_manifest.json
f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5  evidence/qwen_v2/math500/optimization/gepa/best_prompt.md
413d18ab3e67ff301f9d304a3bc0e72f794b7346b867d80dcde7c9f96681e530  evidence/qwen_v2/math500/optimization/gepa/best_prompt.md.manifest.json
a3674cff1ed1636242d5fc3ffb8cba7038e9799dd2e8f2d95ea905315298575e  evidence/qwen_v2/math500/optimization/gepa/candidate_tree.html
1de843c634d19084a2cf4e8e54cbef158936799455ad87d2c429deeb32a5025f  evidence/qwen_v2/math500/optimization/gepa/candidates.json
d830889e09c2b346cf16f013b50ba28f751040bd71dca81cb84ae5edf6303a13  evidence/qwen_v2/math500/optimization/gepa/run_log.json
33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3  evidence/qwen_v2/math500/optimization/skillopt/best_skill.md
14c9ed8214c2139ee8c14acf59a14f2b622fe31e025220598dede8c360722ee7  evidence/qwen_v2/math500/optimization/skillopt/best_skill.md.manifest.json
8f815ed0288432c0d360689d24d867f0a933d1f452d9d0976723f244517c7420  evidence/qwen_v2/math500/optimization/skillopt/history.json
493bf4179d291d092e4290eb940d5be7d248f5ee7a859856954431faa6345f67  evidence/qwen_v2/math500/optimization/skillopt/summary.json
d0347c701adb71d314e17230809b19c72803e6f4c436ba2742e80e6e0cefca9b  evidence/qwen_v2/math500/results/delta_paired.csv
d970c1d652358e88171797ae223ece87355af936e9146a5a2f8d306d14598344  evidence/qwen_v2/math500/results/optimization_costs.csv
70e26afc51980b23303daaaadb0ce5d8c9b46722b2b4543139ab11d68374d07f  evidence/qwen_v2/math500/results/report.html
99651b099f4a12215764b6db8c44ee4c351bc00a98f915deed24700a0a82870d  evidence/qwen_v2/math500/results/run_identity.json
ab257de7f7c7837e099f557f0597709941545213dc6f3828a1409f6fc5dcd88a  evidence/qwen_v2/math500/results/runs.jsonl
4c670506bad89c95ce070dee4233dec67c9c764b732c23597ccdd17117d43d69  evidence/qwen_v2/math500/results/summary.csv
251a951540f48a615b6dcde6b90a858f6f9dd9eb1a93b23da15ab1a53844edec  evidence/qwen_v2/math500/results/summary_with_ci.csv
07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7  evidence/seeds/prompts/benchmark_math_minimal.md
f40a9c0fffd09fb29448b69b029849a488c9994e5151895b742de97adab75e27  evidence/seeds/prompts/benchmark_math_system.md
7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb  evidence/seeds/prompts/benchmark_qa_minimal.md
9591e99b3c4b96ebfa9f6f31ebf6e3c3abb6f8e08cab1d7a6b0905479b10141c  evidence/seeds/prompts/benchmark_qa_system.md
7d3b888f91084c8180af5a181c993ccf6cede6853aa7cdf507df73098015d797  evidence/seeds/skills/minimal_math_skill.md
c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59  evidence/seeds/skills/minimal_skill.md
210ba7bd4c62f656072acbd31903954b1a00c38a6f0cefc5c8962196a924d900  evidence/statistics/cross_model_effects.csv
0197219dec4b18d49097165a3a557e95eb41a21cd1712ee3791c600a3adf03d4  evidence/statistics/holm_primary_automated_v2.csv
4712a0d65df0bdd20826f31b8d060733754f9e5b1376682f284d4d0bb77418bc  evidence/statistics/math_score_completion.csv
dc284f2af94a49cd6ca160e543d952b432be361d2d4b5b5e0feb152482280a7b  evidence/statistics/qwen_math_failure_timeline.csv
1200101d6f81b54907aa4998e5c935c734cd899b422d4ae5ec2b1f13e65175cb  evidence/statistics/qwen_v1_v2_comparison.csv
f0015cf39ab2ba0029f83d5f75d5bdfbf6d5de0237ae346b28c283c145f651ad  evidence/statistics/qwen_v2_evaluation_totals.json
52c25d9f4c95857b9c22bb404ab6da849c7543f3991d70bc178143fe21d4ccdc  evidence/statistics/qwen_v2_math_difficulty.csv
1f0ac5f49c2bb70fb592ed74fac0448ff7f737747fc1fca9b73f09faef4f2a45  evidence/statistics/qwen_v2_primary_results.csv
c1e5508907e885e0403eb30fa603391e6bd418ae4917c119b89829926f26aa4b  evidence/statistics/qwen_v2_resources_by_benchmark_condition.csv
8bd44399fee8945d760e7d9f3a629f78c8c8d36f94b7aaaa237b7b88820da9a4  evidence/statistics/qwen_v2_resources_pooled_by_condition.csv
0d8ec85a50e072869eed342686d15faf0d752c4b8ae78f8355b915878ab3c702  evidence/statistics/transfer_two_models.csv


==> anc/deepseek_artifacts/hotpotqa_gepa_prompt.md <==
You are answering reading-comprehension questions based on a set of provided context
paragraphs. Each input contains several context paragraphs (each labeled with a
bracketed title like [Title]) followed by a question. Your job is to answer the
question using ONLY the information in the paragraphs.

INPUT FORMAT:
- A block of context paragraphs, each starting with a bracketed entity title (e.g.,
  [Staten Island], [George McCall Theal], [Tomb Raider]).
- A single question at the end. Note: the question text is sometimes TRUNCATED/cut
  off mid-sentence. If so, infer the most likely intended question from the visible
  words and the context paragraphs, and still produce a best-guess answer.
- The question may be single-hop (answer found in one paragraph) or multi-hop
  (requires linking facts across two or more paragraphs).

CRITICAL -- NEVER RETURN AN EMPTY RESPONSE:
- You MUST always output a non-empty answer. An empty response scores 0 even when
  the correct answer is clearly present in the context. This is the single most
  important rule.
- Even if the question is truncated, ambiguous, or you are unsure, ALWAYS give your
  best single short guess drawn from the most relevant paragraph. A reasonable guess
  massively outperforms silence.
- Do not leave the answer blank under any circumstance.

PERFORMANCE CONSTRAINT (speed):
- Produce an answer quickly. Do not overthink, over-search, or get stuck. Some
  inputs contain very long, dense, or distracting paragraphs (e.g., detailed
  railroad or geographic descriptions). Do NOT exhaustively parse every sentence.
  Quickly locate the paragraph whose title matches the entity in the question,
  extract the answer, and respond.
- If a question seems to require reading a very long irrelevant paragraph, ignore
  that paragraph and focus only on the paragraph(s) directly relevant to the
  question.

OUTPUT FORMAT RULES (critical):
- Reply with ONLY the exact short answer (typically a few words), in English.
- Do NOT include any explanation, prefix, label, reasoning, or trailing punctuation.
- Match the phrasing exactly as the source paragraph uses for the answer.
- For yes/no questions, answer with lowercase "yes" or "no".

ANSWER COMPLETENESS AND EXACT-MATCH RULES:
- Copy the answer span EXACTLY as it appears in the source paragraph, including full
  names and qualifiers. Do NOT shorten, paraphrase, or drop trailing parts of a
  name.
  - When a person or entity is asked for, give the FULL name exactly as written in
    that entity's paragraph title or first mention. E.g., paragraph titled
    "[Joey Wong]" but first line "Joey Wong Cho-Yee (AKA Joey Wang...)" -> answer
    "Joey Wong Cho-Yee".
  - For a population/statistic stated as "8,211 at the 2010 census," give the
    complete phrase "8,211 at the 2010 census," not just "8,211."
  - For multiple roles forming the answer (e.g., "former model and yoga teacher"),
    include the relevant roles as expressed, e.g., "model and yoga teacher."
  - For "what is X" where the paragraph defines X (e.g., "Opry Mills is a
    super-regional shopping mall..."), answer with the defining noun phrase as
    written ("super-regional shopping mall").
- When a single specific entity is requested (a title, name, city, profession,
  award, company), give just that entity exactly as written (e.g., "director",
  "Don S. Davis", "Birmingham, Alabama", "Ride a Wild Pony", "Bay of Fundy",
  "Usher", "Crystal Dynamics", "Na Na", "Hirsch index rating").
- For questions asking a shared attribute of two entities (e.g., "X and Y are both
  what profession?"), give the single shared value ("director").

REASONING STRATEGY:
- Multi-hop questions: first locate the entity mentioned in the question, extract
  the linking fact, then find the paragraph about that linked entity to get the
  final answer.
  - "The Tennessee Volunteers play as a member of a conference in what city?" ->
    SEC -> SEC paragraph "headquartered in Birmingham, Alabama" -> "Birmingham,
    Alabama."
  - "The birthplace of George McCall Theal is a port city of what bay?" -> Saint
    John, New Brunswick -> "Saint John is the port city of the Bay of Fundy" ->
    "Bay of Fundy."
  - For chart/song questions like "which single was stuck behind": find the
    paragraph describing the song's chart position and read the entity blocking it
    (e.g., a song stuck at #2 "behind the Usher singles Yeah and Burn" -> answer
    "Usher").
  - For "the latest N games in the series were developed by whom" type questions,
    find the franchise/media list paragraph naming the developer (e.g., "the latest
    four by Crystal Dynamics" -> "Crystal Dynamics").
- For comparison/superlative/ordering questions (e.g., "which came first", "longest
  career"), compute the relevant quantities from the dates/spans given for EACH
  entity before choosing. Do not default to the more famous or first-mentioned
  entity.
- Base answers strictly on the paragraphs; do not rely on outside assumptions.

Produce only the final short answer -- and never produce an empty one.


==> anc/deepseek_artifacts/hotpotqa_manual_prompt.md <==
# System prompt — multi-hop QA (HotpotQA)

You are a question answering system. You receive context paragraphs and a question.

Rules:

- Use only the provided paragraphs to answer.
- Combine information from multiple paragraphs when needed (multi-hop).
- Reply with the exact short answer only: a name, date, number, or short phrase.
- Do not add explanations, punctuation, or extra text.
- Answer in English.


==> anc/deepseek_artifacts/hotpotqa_minimal_prompt.md <==
Answer the question using the provided paragraphs. Reply with the short answer only.


==> anc/deepseek_artifacts/hotpotqa_minimal_skill.md <==
# Skill

Answer the question using the provided paragraphs.


==> anc/deepseek_artifacts/hotpotqa_skillopt_skill.md <==
# Skill
Answer the question using the provided paragraphs.

When the answer is a number or measurement that the passage presents with an attached
phrase (e.g. 'X at the 2010 census', 'X shows'), include that full phrase, not just
the bare number.

Include any trailing qualifier the passage attaches to the answer entity, especially
a place qualifier ('City, Country/State') or an 'of <Place>' suffix. Give the
entity's full canonical name as its own description introduces it, not a shortened
prefix like 'The X'.

Never leave the answer blank. If the question asks for a total, sum, or combined
value across paragraphs, find each relevant figure, add them, and report the
computed total.

## How to Answer
- Output ONLY the answer as a short span copied verbatim from the matching paragraph
  - no explanation, no quotes, no restating the question.
- Keep locality qualifiers exactly as written when they are part of the answer
  (e.g. 'Franconia, New Hampshire', 'Bay Ridge, Brooklyn').
- For yes/no questions, reply with just `yes` or `no`.
- For multi-hop questions, first resolve the bridge entity mentioned across
  paragraphs, then extract the specific attribute the question targets from the
  linked paragraph.


==> anc/deepseek_artifacts/math500_gepa_prompt.md <==
Solve the given math problem. The input will be a problem statement (typically prefixed
with "Problem:") covering topics such as algebra, arithmetic, geometry, percentages,
linear algebra/vectors, matrices/determinants, coordinate systems (Cartesian,
cylindrical, spherical), and similar competition-style or textbook math
(Asymptote/[asy] diagrams may be included).

Instructions:
1. Reason through the problem step by step internally to determine the correct answer.
   Work carefully and verify your computation.
2. After solving, output ONLY the final answer inside \boxed{}. Do not include any
   reasoning, explanation, prefix text, or trailing punctuation in your final response.
   The entire response should consist solely of the \boxed{...} expression on a single
   line.

Formatting rules for the final answer:
- Give the answer in its simplest, most standard form.
- Preserve exact values (e.g., use \pi, fractions, or radicals) rather than decimal
  approximations unless the problem explicitly asks for a decimal. For example, write
  12\pi, not 37.7.
- For fractions, use a clean form such as \frac{1}{5} or 1/5. Match conventional
  notation.
- For vectors/matrices, use the appropriate LaTeX environment, e.g.,
  \begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}.
- Do not include units, dollar signs, or extra words inside or outside the box unless
  they are an essential part of the answer.
- The content inside \boxed{} must be exactly the answer and nothing else.

Special formatting for multiple-choice problems:
- If the problem presents lettered answer options (e.g., "(A) Line", "(B) Circle", ...)
  and asks you to "Enter the letter of the correct option," output the letter wrapped
  in \text{} with the parentheses included. For example, write \boxed{\text{(C)}}, NOT
  \boxed{C}. This matches the expected gold format for such multiple-choice
  geometry/coordinate problems.

Domain-specific reminders:
- Cylindrical coordinates (r, theta, z): the equation z = c describes a Plane. The
  equation r = c describes a Cylinder. theta = c describes a (half-)plane/line
  depending on context.
- The dot product of vectors is the sum of the products of corresponding components.
- For the squared area determinant identity: given pairwise squared distances between
  three points, the square of the determinant | x1 y1 1; x2 y2 1; x3 y3 1 | equals
  (2*Area)^2 = 4*(triangle area)^2. Use Heron's formula for the triangle area from side
  lengths.
- For trapezoid area, use (1/2)(sum of parallel sides)(height); read side lengths
  carefully from any provided diagram.
- For function composition problems, substitute inner values first, then solve for the
  unknown parameter.

Important: Even though you should reason step by step to reach the answer, your actual
output must contain nothing except the final \boxed{} answer. Any explanatory text,
labels, or surrounding sentences will be considered incorrect. Keep it to a single
line: \boxed{<answer>}.


==> anc/deepseek_artifacts/math500_manual_prompt.md <==
# System prompt — competition math (MATH-500)

You are a mathematical problem solver.

Rules:

- Reason step by step, showing the key passages.
- Keep the reasoning concise; avoid repeating the problem statement.
- Always end with the final answer inside \boxed{}.
- The boxed answer must contain only the answer in its simplest form (a number, fraction, or expression), with no extra words.


==> anc/deepseek_artifacts/math500_minimal_prompt.md <==
Solve the math problem. Give the final answer inside \boxed{}.


==> anc/deepseek_artifacts/math500_minimal_skill.md <==
# Skill

Solve the math problem. Give the final answer inside \boxed{}.


==> anc/deepseek_artifacts/math500_skillopt_skill.md <==
# Skill

Solve the math problem. Give the final answer inside \boxed{}.

## Verification
- After computing an answer, sanity-check it against the diagram and problem
  constraints before finalizing.
- In trisection/subdivision problems, carefully identify HOW MANY of the equal
  sub-parts lie inside the triangle or region of interest (e.g., a cevian angle may
  span 2 of 3 trisected parts, not 1). Count the sub-angles from the figure rather
  than assuming one part each.
- For an interior intersection point of cevians, the triangle formed uses the angles
  adjacent to that point; recompute using the correct multiples of the base
  sub-angle.

## Method
- Before computing, look for a key structure/identity and pick an efficient method
  over brute force: special triangles (e.g., 8-15-17 right triangle), tangent
  addition, sin(2x)=2 sin x cos x telescoping, completing the square, divisibility
  facts, the Remainder/Factor theorem for polynomial remainders, the cross product
  for areas/volumes, and binomial coefficients for indistinguishable-object counts.
- For nested optimization/game problems, optimize the inner variable first (e.g.,
  vertex of a quadratic), then the outer.

- To classify or identify an object (conic type, etc.), reduce the equation to its
  recognizable standard/canonical form by dividing/multiplying/completing the
  square, then read off the classification directly (e.g., dividing to
  \frac{(x-h)^2}{a}+\frac{y^2}{b}=1 identifies an ellipse).
- For probability over points placed randomly on a circle (or other symmetric
  configurations), count favorable cyclic/relative orderings divided by total
  orderings instead of integrating (e.g., two chords intersect iff the four
  endpoints alternate).

- For f(-x) vs f(x) problems, note even-power terms are unchanged and odd-power
  terms flip sign: use the given value to cancel the unknown even-power/constant
  coefficients instead of solving for them.

- Exploit invariants/symmetry to avoid solving for every unknown: when a symmetric
  configuration has a conserved quantity (e.g., for a regular octahedron the sum of
  squared distances from any point to each pair of OPPOSITE vertices is constant),
  pair the known values by equal sums to isolate the unknown directly.
- For binomial coefficients, apply C(n,k)=C(n,n-k) to switch to the smaller k
  before computing (e.g., C(31,28)=C(31,3)).
- To evaluate an inverse function at a value, set f(x)=that value and solve for x
  directly; do not derive the full inverse formula.
- For word problems, name variables and translate the conditions into a system of
  equations (e.g., count+value equations, force=mass*acceleration), then solve by
  substitution/elimination.
- When a defining equation/constraint is given (e.g., x^2 - x - 1 = 0), use it to
  rewrite higher powers and substitute directly into the target expression instead
  of solving for the variable; the target often collapses to a constant.
- On a closed interval, simplify the expression (absolute values often collapse to
  a linear form), determine whether it is increasing or decreasing, then evaluate
  at the correct endpoint for the min/max.
- For greatest-integer/integer-part problems involving radicals, expand or use
  conjugates to split into a rational part plus an irrational part, then bound the
  irrational part by comparing squares of integers.

- For terminating-decimal digit-sum problems, scale numerator and denominator so
  the denominator becomes a power of 10 (multiply top and bottom by 2 or 5 to
  balance the exponents of 2 and 5), read off the decimal digits, then sum them.
- For sum-of-squared-distances from a point P to the vertices, use the identity
  PA^2+PB^2+PC^2 = GA^2+GB^2+GC^2 + 3*PG^2 (G = centroid); combine with known facts
  (e.g., G divides GH so PG is a fixed fraction of GH, and OH^2 = 9R^2-(a^2+b^2+c^2))
  to collapse to a closed form. Always attempt a solution even for
  identity/proof-style problems rather than leaving the answer blank.
- Work step by step, one transformation per line.
- Simplify to exact lowest terms (fractions, radicals, ordered pairs), not decimals;
  verify the answer satisfies any stated constraint before boxing exactly one final
  answer.
- CRITICAL: When the problem asks for a number of degrees or an angle, the boxed
  answer MUST include the degree symbol: write \boxed{180^\circ}, not \boxed{180}.
  Similarly keep %, units, or \pi when the phrasing implies them. EXCEPTION: if the
  unknown itself already carries the degree symbol in the problem (e.g., 'Find x'
  where the expression uses x^\circ), the answer is the bare number x - write
  \boxed{46}, not \boxed{46^\circ}.


==> anc/evidence/ARXIV_ANCILLARY_MANIFEST.json <==
{
  "file_count_excluding_manifest_and_sha256sums": 126,
  "files": [
    {
      "bytes": 565,
      "path": "ENVIRONMENT.md",
      "sha256": "78dca8a0cc356a1b23fdcdddc9435c72b16bd46c309dc04f9a40fbc508bda8d9"
    },
    {
      "bytes": 858,
      "path": "README.md",
      "sha256": "fea2edc787d0d164447aa173249740e32760be57ab8d63ee72cff984f1095c81"
    },
    {
      "bytes": 58670,
      "path": "SANITIZATION_LEDGER.json",
      "sha256": "c2f08c85c9a6f4722871cff1b7c79288a16142d53b4294d7fbe86056e0206c39"
    },
    {
      "bytes": 742,
      "path": "SCOPE_AND_LIMITATIONS.md",
      "sha256": "fafc11a3d50b23c13f55d9d876cbc2b155764d053cab5fd7c7008ed9c2f31f20"
    },
    {
      "bytes": 4239,
      "path": "configs/benchmark_hotpotqa_minimal.yaml",
      "sha256": "6a45adb867fdb253e50e77d13ea430b26ef858a23f5dfecfb6905ad2b8c0998b"
    },
    {
      "bytes": 2840,
      "path": "configs/benchmark_hotpotqa_qwen38_27b.yaml",
      "sha256": "d23e53eb3fa4c1852ec8010aee848e97b630f96fed9b578ae9a713ba36eaeb4a"
    },
    {
      "bytes": 2843,
      "path": "configs/benchmark_hotpotqa_qwen38_27b_v2.yaml",
      "sha256": "7253cfa0453c9062689aa6487d5474e39d602f4411bfd51db4f690fee26b6c60"
    },
    {
      "bytes": 4249,
      "path": "configs/benchmark_math500_minimal.yaml",
      "sha256": "3573104f3079eb8d10945d02b27cc885a96b9877441ef2162e2cedd8d909500e"
    },
    {
      "bytes": 2852,
      "path": "configs/benchmark_math500_qwen38_27b.yaml",
      "sha256": "724966b6b8f5b9afcd3c5f14b801d7b909ef353a1bf9fb8c5d08f5c8de46f75e"
    },
    {
      "bytes": 2855,
      "path": "configs/benchmark_math500_qwen38_27b_v2.yaml",
      "sha256": "b851855413ca94d9ce2783fcd8052c5428c588af7560392b4c39cdddafce9776"
    },
    {
      "bytes": 417,
      "path": "deepseek/PROVENANCE_LIMITATION.md",
      "sha256": "3a6e39d4adf17416ffb3c6bebbdfbc4895f04bbfbd9b69e26494706662e65d73"
    },
    {
      "bytes": 763,
      "path": "deepseek/hotpotqa/results/delta_paired.csv",
      "sha256": "e40e4e623bdf2ed910a346fa0cd34c8312a180c2c4627522d1e399b27ccdbce3"
    },
    {
      "bytes": 427,
      "path": "deepseek/hotpotqa/results/optimization_costs.csv",
      "sha256": "98d48717e92dc4b00a1ed5ed0759eabc8cf0a1595e33569265c2e71e73932080"
    },
    {
      "bytes": 15873,
      "path": "deepseek/hotpotqa/results/report.html",
      "sha256": "b7b201a1043c5110a719605222767b57756be729a8331e27a5096650eec818ef"
    },
    {
      "bytes": 1653414,
      "path": "deepseek/hotpotqa/results/runs.jsonl",
      "sha256": "18ecf25d8195e071422074130556980172999b3188f889a4aaae89b341f5696c"
    },
    {
      "bytes": 883,
      "path": "deepseek/hotpotqa/results/summary.csv",
      "sha256": "ef6f93d8a35d0d0a0f25a015e45c7767e728158dd7a8708a92f6f63087397c74"
    },
    {
      "bytes": 976,
      "path": "deepseek/hotpotqa/results/summary_with_ci.csv",
      "sha256": "a072e4294cfd8a68e0e8cb56f82d85ec3739981057b130f5cc5a66540ece1ec8"
    },
    {
      "bytes": 749,
      "path": "deepseek/math500/results/delta_paired.csv",
      "sha256": "87289ae0f6fabf88d62bfed8266be11fab25df0e41baed76d2a075a3f29d7f48"
    },
    {
      "bytes": 424,
      "path": "deepseek/math500/results/optimization_costs.csv",
      "sha256": "263b7d44384212d8e17ce8e4bcd6fbc9520dd2cb1e78072bc5c58578c59013f8"
    },
    {
      "bytes": 15856,
      "path": "deepseek/math500/results/report.html",
      "sha256": "72f3dbe6da960bde9e0926b9c119e76b37c39d215a37340fc3dec07f350b38d1"
    },
    {
      "bytes": 1058004,
      "path": "deepseek/math500/results/runs.jsonl",
      "sha256": "03e4036471fc2780b47b3add928677bf43550a81dcb948118fa18272e1a4b77c"
    },
    {
      "bytes": 821,
      "path": "deepseek/math500/results/summary.csv",
      "sha256": "034ac098b9863a8b76d34917a61d7cd8c117fa2a0ba771841de23021e78441d8"
    },
    {
      "bytes": 895,
      "path": "deepseek/math500/results/summary_with_ci.csv",
      "sha256": "b39e7d78a98ae57016e08c2168da2773fccd6f41b29be26334726b9bbda1d163"
    },
    {
      "bytes": 1417,
      "path": "documentation/ARXIV_ARTIFACT_POLICY.md",
      "sha256": "3d5f8cb4390b8f87ab8034be1431eb346bb1f50807bf73ad5f50b39b1d7f279b"
    },
    {
      "bytes": 1342,
      "path": "documentation/CHANGELOG_QWEN_V2.md",
      "sha256": "40cd009c016289b95362d208a3045e6cebf00e2ed798b68f8ae7543d88bcee6b"
    },
    {
      "bytes": 2594,
      "path": "documentation/EVIDENCE_TRACEABILITY.md",
      "sha256": "47681fc8ffd5ba1e648a4ee2832c0121978a7c4c23f535e663727aa5dd9b8a1d"
    },
    {
      "bytes": 1171,
      "path": "documentation/REVISION_LINEAGE.md",
      "sha256": "ca0ba48af6ed2e80fb6c30ced4514f0b36ae450cf54970bfac27861e97f68698"
    },
    {
      "bytes": 3882,
      "path": "manifests/qwen_model_manifest.json",
      "sha256": "3f91dff7ee69e3c28ddc72cd99b082cce1fc688bd1a86cf6840e4502d5ce7a57"
    },
    {
      "bytes": 94084,
      "path": "manifests/skillopt_vendored.jsonl",
      "sha256": "dd60eb6b42eec44fd64f839d57a995ee15cb576f658d406d34ffd82b4a0ece5d"
    },
    {
      "bytes": 85,
      "path": "prompts_and_skills/qwen_v2/qwen_v2_hotpotqa_gepa.md",
      "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
    },
    {
      "bytes": 885,
      "path": "prompts_and_skills/qwen_v2/qwen_v2_hotpotqa_skillopt.md",
      "sha256": "e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c"
    },
    {
      "bytes": 4060,
      "path": "prompts_and_skills/qwen_v2/qwen_v2_math500_gepa.md",
      "sha256": "f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5"
    },
    {
      "bytes": 3917,
      "path": "prompts_and_skills/qwen_v2/qwen_v2_math500_skillopt.md",
      "sha256": "33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3"
    },
    {
      "bytes": 8399,
      "path": "protocol/QWEN_EXPERIMENT_PROTOCOL.md",
      "sha256": "05946226baa8c266c2b2aa79293ab03f352b4b1ebb9c9586c1daad700fc7ffe7"
    },
    {
      "bytes": 27658,
      "path": "qwen_v1_sensitivity/analysis/qwen_analysis.json",
      "sha256": "d18a2501d25337c498856742b52fc85aab43759c5116441f05776c2400d835f8"
    },
    {
      "bytes": 1921,
      "path": "qwen_v1_sensitivity/analysis/qwen_analysis.md",
      "sha256": "bd8035874d760b669d88fed0a8da8e25628a6370b17a22330593a824c1b3ceeb"
    },
    {
      "bytes": 84036,
      "path": "qwen_v1_sensitivity/hotpotqa/logs/evaluation.log",
      "sha256": "562629a64f70e29010ce4f34e2ecd2798ea844f19e7785b96c459785217a1cc8"
    },
    {
      "bytes": 245092,
      "path": "qwen_v1_sensitivity/hotpotqa/logs/evaluation_resume_20260911.log",
      "sha256": "7d2466fdc7dec1c42309a966bd94eedfedbf83c07397ff09d2fe90e2775acb26"
    },
    {
      "bytes": 253983,
      "path": "qwen_v1_sensitivity/hotpotqa/logs/optimizer.log",
      "sha256": "ca47ec31bcc139c11a44b3870ec243846207d6dc6ff778e68404a773c9c9fd3e"
    },
    {
      "bytes": 5072,
      "path": "qwen_v1_sensitivity/hotpotqa/manifests/artifact_freeze_manifest.json",
      "sha256": "aa96062908387ec7821de4f06997409a97d115f2b0b07ed3a01320697af33859"
    },
    {
      "bytes": 85,
      "path": "qwen_v1_sensitivity/hotpotqa/optimization/gepa/best_prompt.md",
      "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
    },
    {
      "bytes": 2119,
      "path": "qwen_v1_sensitivity/hotpotqa/optimization/gepa/best_prompt.md.manifest.json",
      "sha256": "775fd190518f1245179a397c31258f0f47503623f540a1befdde5a4ce30f723e"
    },
    {
      "bytes": 60,
      "path": "qwen_v1_sensitivity/hotpotqa/optimization/skillopt/best_skill.md",
      "sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59"
    },
    {
      "bytes": 1826,
      "path": "qwen_v1_sensitivity/hotpotqa/optimization/skillopt/best_skill.md.manifest.json",
      "sha256": "ee2a1ffde651a8f4bd47ffda8ce23e04bc2fb6b88e27e5924a73dc82c8f86f8f"
    },
    {
      "bytes": 985,
      "path": "qwen_v1_sensitivity/hotpotqa/results/delta_paired.csv",
      "sha256": "c66cb81b70a6a6bab66b4a45a16f02af4eb52406d1851c9eb6745e0a26384030"
    },
    {
      "bytes": 585,
      "path": "qwen_v1_sensitivity/hotpotqa/results/optimization_costs.csv",
      "sha256": "d2cb3c8ddf89a8c6d5e699b4a2fbf29033c9ace89325945ac39af92c9c4459f3"
    },
    {
      "bytes": 16478,
      "path": "qwen_v1_sensitivity/hotpotqa/results/report.html",
      "sha256": "d7cea8d42659af0292a51512e3396ef1ec1b22271330a701d7fecce30d89c3e2"
    },
    {
      "bytes": 4916,
      "path": "qwen_v1_sensitivity/hotpotqa/results/run_identity.json",
      "sha256": "aaaac523ec13fe250a3800da31b7fbc2f8e828351fe4de04e732b8734f0af199"
    },
    {
      "bytes": 2031634,
      "path": "qwen_v1_sensitivity/hotpotqa/results/runs.jsonl",
      "sha256": "0c018c9bfe6b3a2571b012ee82186f6a734e9771ab9945720445c8cfd7f3da7c"
    },
    {
      "bytes": 851,
      "path": "qwen_v1_sensitivity/hotpotqa/results/summary.csv",
      "sha256": "e885e336b612e25d04bff15c7e49b80921ad732eed22b31123634b7a467b85ff"
    },
    {
      "bytes": 1161,
      "path": "qwen_v1_sensitivity/hotpotqa/results/summary_with_ci.csv",
      "sha256": "02e92415c282b4b71498ca8a92d968b188b158140af96e31415633fc1617404c"
    },
    {
      "bytes": 163670,
      "path": "qwen_v1_sensitivity/math500/logs/evaluation.log",
      "sha256": "fcb9b0d4d7d2314580490e121a18c1d9bcb8a1134ffdbfab4a6d914bed1b6827"
    },
    {
      "bytes": 9798,
      "path": "qwen_v1_sensitivity/math500/logs/evaluation_skipped_recovery.log",
      "sha256": "09514bea92bbee905f8aed29c3d0c7127326cd75d29c05998059eb70e8ee6b5e"
    },
    {
      "bytes": 120501,
      "path": "qwen_v1_sensitivity/math500/logs/optimizer.log",
      "sha256": "c2c3e09f4a2fa47c457c576729f88326e4408ae3b95c79617b0fbb39eaae44cd"
    },
    {
      "bytes": 5081,
      "path": "qwen_v1_sensitivity/math500/manifests/artifact_freeze_manifest.json",
      "sha256": "1ecf3cae17d94a9d22dba99a75cc1020d37d1a061637c02fee2cdf1d139785fd"
    },
    {
      "bytes": 4947,
      "path": "qwen_v1_sensitivity/math500/optimization/gepa/best_prompt.md",
      "sha256": "e1abacac2a1413d42c876dfb8a6ce779793b9fcf857faab835fe0c6454c55ae5"
    },
    {
      "bytes": 1416,
      "path": "qwen_v1_sensitivity/math500/optimization/gepa/best_prompt.md.manifest.json",
      "sha256": "74699fe6913cac2b7fd99d40d58ac5bcd9d16945ae7e52b04ae8623a2cf69d48"
    },
    {
      "bytes": 2691,
      "path": "qwen_v1_sensitivity/math500/optimization/skillopt/best_skill.md",
      "sha256": "4a8da5b86a86f97f912e444098480b662446402946d98ab9f7936f46da1934cc"
    },
    {
      "bytes": 1747,
      "path": "qwen_v1_sensitivity/math500/optimization/skillopt/best_skill.md.manifest.json",
      "sha256": "678343df1a303a4e7d0d942c2c9f31130712d7b030e7d514213ab69db2bb7f88"
    },
    {
      "bytes": 1032,
      "path": "qwen_v1_sensitivity/math500/results/delta_paired.csv",
      "sha256": "1bc0e19f6be15069d835c08f8897d7a3abd924b93dc5cd43b39db55570fc0214"
    },
    {
      "bytes": 584,
      "path": "qwen_v1_sensitivity/math500/results/optimization_costs.csv",
      "sha256": "99d3435cfd4bc7992a643c6321883d2989a26c20b1cab72b0c1ef6c9dccb5b62"
    },
    {
      "bytes": 16475,
      "path": "qwen_v1_sensitivity/math500/results/report.html",
      "sha256": "46b70fc8f1b78cb2e976f420b6a8b60a9d0bd26125abcf27c049969d1972231e"
    },
    {
      "bytes": 4925,
      "path": "qwen_v1_sensitivity/math500/results/run_identity.json",
      "sha256": "9739a1a5734e86ab656fdd60443574b31b5023dfbee1077eb794cd10a7a5fc50"
    },
    {
      "bytes": 1410034,
      "path": "qwen_v1_sensitivity/math500/results/runs.jsonl",
      "sha256": "994ddc01a778c6aa5f9c8974d460538d22a11b9ea98ba772eee4aa8fe938404e"
    },
    {
      "bytes": 1391578,
      "path": "qwen_v1_sensitivity/math500/results/runs.pre_skipped_recovery_20260913.jsonl",
      "sha256": "aa473a948d1a4f93ef7d446be1e07dc0036cd44c73b30b53e0c9564edbd6befb"
    },
    {
      "bytes": 815,
      "path": "qwen_v1_sensitivity/math500/results/summary.csv",
      "sha256": "ee2a13855af3e17de25c4446cf73fd52386fb671ba10604f9b2f1eb507f9466b"
    },
    {
      "bytes": 1011,
      "path": "qwen_v1_sensitivity/math500/results/summary_with_ci.csv",
      "sha256": "5a200b2ab9e31bb35aba0f1b8c1790cae07fafa761c35a125859541cab93784f"
    },
    {
      "bytes": 327969,
      "path": "qwen_v2/hotpotqa/logs/evaluation.log",
      "sha256": "ba5fc1d758b1323be74cb79613c10571dd0bc24fde879bd580f98ee601773f1e"
    },
    {
      "bytes": 262427,
      "path": "qwen_v2/hotpotqa/logs/optimizer.log",
      "sha256": "6d8eea5907eb853af9b84d7bf6a7446c75dec1394640a8be14b12f63962edf5b"
    },
    {
      "bytes": 48,
      "path": "qwen_v2/hotpotqa/logs/optimizer.prelaunch_abort.log",
      "sha256": "57d15051e51a25cf851d0fe51e87f91ce059439e81db6e6f79339eea2b626947"
    },
    {
      "bytes": 5072,
      "path": "qwen_v2/hotpotqa/manifests/artifact_freeze_manifest.json",
      "sha256": "0233b00d898ef7e97c8e312282016d276cac9a80555831bce5d1007e775690c8"
    },
    {
      "bytes": 85,
      "path": "qwen_v2/hotpotqa/optimization/gepa/best_prompt.md",
      "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
    },
    {
      "bytes": 2021,
      "path": "qwen_v2/hotpotqa/optimization/gepa/best_prompt.md.manifest.json",
      "sha256": "532d34d73b3fa006c24a963fcc3152f30ced2a2062f6e6207d9ac6c39c8ef81f"
    },
    {
      "bytes": 41920,
      "path": "qwen_v2/hotpotqa/optimization/gepa/candidate_tree.html",
      "sha256": "f8d2ca7253a522004d9007aa55903b8814420fc1fcc60ee910b2cb70d7706386"
    },
    {
      "bytes": 33319,
      "path": "qwen_v2/hotpotqa/optimization/gepa/candidates.json",
      "sha256": "28e6c77e75b274adbfb2e1ffd053ec61a9eaac1a166d0f3eed813d2eefbf8107"
    },
    {
      "bytes": 26671,
      "path": "qwen_v2/hotpotqa/optimization/gepa/run_log.json",
      "sha256": "7eb13ef4c48579d6fad094ef7f90863695fed4bd2d06f68e1717b2b89fbe0e60"
    },
    {
      "bytes": 885,
      "path": "qwen_v2/hotpotqa/optimization/skillopt/best_skill.md",
      "sha256": "e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c"
    },
    {
      "bytes": 1822,
      "path": "qwen_v2/hotpotqa/optimization/skillopt/best_skill.md.manifest.json",
      "sha256": "893fd1a9b63c7af65d74365d1b5ebf0d92d3135fc84a4442140eada8b052c851"
    },
    {
      "bytes": 32705,
      "path": "qwen_v2/hotpotqa/optimization/skillopt/history.json",
      "sha256": "aad666c748f3307928e531bdbec5bebdaff768a1957851ca90840e89ad667e4e"
    },
    {
      "bytes": 3316,
      "path": "qwen_v2/hotpotqa/optimization/skillopt/summary.json",
      "sha256": "c21f6c56d442bd4de9bedaedb6fefac3c13051ff9eb7fa071d7b8e606dc8d811"
    },
    {
      "bytes": 973,
      "path": "qwen_v2/hotpotqa/results/delta_paired.csv",
      "sha256": "c4850679d617eeacfee4d18c34e6408bebe48b8c6e1df6307a0927f89cc77e46"
    },
    {
      "bytes": 580,
      "path": "qwen_v2/hotpotqa/results/optimization_costs.csv",
      "sha256": "b3c89d981134f1944eadec09ecba8700f587933267775a06d552ec55b8766186"
    },
    {
      "bytes": 16473,
      "path": "qwen_v2/hotpotqa/results/report.html",
      "sha256": "100b1a68e2d624a635da9d70ccf8700918246555e53224ca2c711615f71a9a11"
    },
    {
      "bytes": 4916,
      "path": "qwen_v2/hotpotqa/results/run_identity.json",
      "sha256": "25ca9e395179c0f2fee2cfd750c4f20a0e81ffd269a8f87a755098d80dd6a35e"
    },
    {
      "bytes": 2035916,
      "path": "qwen_v2/hotpotqa/results/runs.jsonl",
      "sha256": "0dd5dae1bc8c36bcc3abc765554e78addbf8c0a58c5c0ca1c50fc7be5980bbd9"
    },
    {
      "bytes": 848,
      "path": "qwen_v2/hotpotqa/results/summary.csv",
      "sha256": "503c35cd32705c7671576ecf18b4c6ce299fc29fa4e7f67f94a4dc404646a070"
    },
    {
      "bytes": 1143,
      "path": "qwen_v2/hotpotqa/results/summary_with_ci.csv",
      "sha256": "e4ea423f57aba0369d08a7dfeebad72be2b87b1a2d36f2612c4b6ce2db134d23"
    },
    {
      "bytes": 332,
      "path": "qwen_v2/logs/evaluation_chain.log",
      "sha256": "f5469cedb9d31e70e7d5a66dc3a0d6d9adbb8464b0d967628f25a8cf25ba03c1"
    },
    {
      "bytes": 1321,
      "path": "qwen_v2/manifests/qwen_preflight_hotpotqa.json",
      "sha256": "d5d5ff0f13017703314e4b7d35fe57889575364bea9fceaf8fd1a4d112086925"
    },
    {
      "bytes": 1320,
      "path": "qwen_v2/manifests/qwen_preflight_math500.json",
      "sha256": "2b2293076f3d2e99d2a303c0a7b12cc2294d5463dcb4da0d72bb5c9374c16a23"
    },
    {
      "bytes": 162426,
      "path": "qwen_v2/math500/logs/evaluation.log",
      "sha256": "d133e669191b22baf37cea25ca7dfe76e98cf1de925f3747935e870e727fe6fc"
    },
    {
      "bytes": 115033,
      "path": "qwen_v2/math500/logs/optimizer.log",
      "sha256": "d8fa42967c5088f78665d77cc335773e391cf6577e39c574ae262aec8e43144d"
    },
    {
      "bytes": 5081,
      "path": "qwen_v2/math500/manifests/artifact_freeze_manifest.json",
      "sha256": "8defa4aa5d95096d9778aeb28fe0d1df4e60dcdd168fd03265f6f51d693e114b"
    },
    {
      "bytes": 4060,
      "path": "qwen_v2/math500/optimization/gepa/best_prompt.md",
      "sha256": "f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5"
    },
    {
      "bytes": 1416,
      "path": "qwen_v2/math500/optimization/gepa/best_prompt.md.manifest.json",
      "sha256": "413d18ab3e67ff301f9d304a3bc0e72f794b7346b867d80dcde7c9f96681e530"
    },
    {
      "bytes": 21844,
      "path": "qwen_v2/math500/optimization/gepa/candidate_tree.html",
      "sha256": "a3674cff1ed1636242d5fc3ffb8cba7038e9799dd2e8f2d95ea905315298575e"
    },
    {
      "bytes": 14061,
      "path": "qwen_v2/math500/optimization/gepa/candidates.json",
      "sha256": "1de843c634d19084a2cf4e8e54cbef158936799455ad87d2c429deeb32a5025f"
    },
    {
      "bytes": 5512,
      "path": "qwen_v2/math500/optimization/gepa/run_log.json",
      "sha256": "d830889e09c2b346cf16f013b50ba28f751040bd71dca81cb84ae5edf6303a13"
    },
    {
      "bytes": 3917,
      "path": "qwen_v2/math500/optimization/skillopt/best_skill.md",
      "sha256": "33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3"
    },
    {
      "bytes": 1755,
      "path": "qwen_v2/math500/optimization/skillopt/best_skill.md.manifest.json",
      "sha256": "14c9ed8214c2139ee8c14acf59a14f2b622fe31e025220598dede8c360722ee7"
    },
    {
      "bytes": 33476,
      "path": "qwen_v2/math500/optimization/skillopt/history.json",
      "sha256": "8f815ed0288432c0d360689d24d867f0a933d1f452d9d0976723f244517c7420"
    },
    {
      "bytes": 3250,
      "path": "qwen_v2/math500/optimization/skillopt/summary.json",
      "sha256": "493bf4179d291d092e4290eb940d5be7d248f5ee7a859856954431faa6345f67"
    },
    {
      "bytes": 1019,
      "path": "qwen_v2/math500/results/delta_paired.csv",
      "sha256": "d0347c701adb71d314e17230809b19c72803e6f4c436ba2742e80e6e0cefca9b"
    },
    {
      "bytes": 584,
      "path": "qwen_v2/math500/results/optimization_costs.csv",
      "sha256": "d970c1d652358e88171797ae223ece87355af936e9146a5a2f8d306d14598344"
    },
    {
      "bytes": 16471,
      "path": "qwen_v2/math500/results/report.html",
      "sha256": "70e26afc51980b23303daaaadb0ce5d8c9b46722b2b4543139ab11d68374d07f"
    },
    {
      "bytes": 4925,
      "path": "qwen_v2/math500/results/run_identity.json",
      "sha256": "99651b099f4a12215764b6db8c44ee4c351bc00a98f915deed24700a0a82870d"
    },
    {
      "bytes": 1409183,
      "path": "qwen_v2/math500/results/runs.jsonl",
      "sha256": "ab257de7f7c7837e099f557f0597709941545213dc6f3828a1409f6fc5dcd88a"
    },
    {
      "bytes": 818,
      "path": "qwen_v2/math500/results/summary.csv",
      "sha256": "4c670506bad89c95ce070dee4233dec67c9c764b732c23597ccdd17117d43d69"
    },
    {
      "bytes": 1057,
      "path": "qwen_v2/math500/results/summary_with_ci.csv",
      "sha256": "251a951540f48a615b6dcde6b90a858f6f9dd9eb1a93b23da15ab1a53844edec"
    },
    {
      "bytes": 63,
      "path": "seeds/prompts/benchmark_math_minimal.md",
      "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
    },
    {
      "bytes": 394,
      "path": "seeds/prompts/benchmark_math_system.md",
      "sha256": "f40a9c0fffd09fb29448b69b029849a488c9994e5151895b742de97adab75e27"
    },
    {
      "bytes": 85,
      "path": "seeds/prompts/benchmark_qa_minimal.md",
      "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
    },
    {
      "bytes": 413,
      "path": "seeds/prompts/benchmark_qa_system.md",
      "sha256": "9591e99b3c4b96ebfa9f6f31ebf6e3c3abb6f8e08cab1d7a6b0905479b10141c"
    },
    {
      "bytes": 72,
      "path": "seeds/skills/minimal_math_skill.md",
      "sha256": "7d3b888f91084c8180af5a181c993ccf6cede6853aa7cdf507df73098015d797"
    },
    {
      "bytes": 60,
      "path": "seeds/skills/minimal_skill.md",
      "sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59"
    },
    {
      "bytes": 1369,
      "path": "statistics/cross_model_effects.csv",
      "sha256": "210ba7bd4c62f656072acbd31903954b1a00c38a6f0cefc5c8962196a924d900"
    },
    {
      "bytes": 1438,
      "path": "statistics/holm_primary_automated_v2.csv",
      "sha256": "0197219dec4b18d49097165a3a557e95eb41a21cd1712ee3791c600a3adf03d4"
    },
    {
      "bytes": 629,
      "path": "statistics/math_score_completion.csv",
      "sha256": "4712a0d65df0bdd20826f31b8d060733754f9e5b1376682f284d4d0bb77418bc"
    },
    {
      "bytes": 104970,
      "path": "statistics/qwen_math_failure_timeline.csv",
      "sha256": "dc284f2af94a49cd6ca160e543d952b432be361d2d4b5b5e0feb152482280a7b"
    },
    {
      "bytes": 743,
      "path": "statistics/qwen_v1_v2_comparison.csv",
      "sha256": "1200101d6f81b54907aa4998e5c935c734cd899b422d4ae5ec2b1f13e65175cb"
    },
    {
      "bytes": 674,
      "path": "statistics/qwen_v2_evaluation_totals.json",
      "sha256": "f0015cf39ab2ba0029f83d5f75d5bdfbf6d5de0237ae346b28c283c145f651ad"
    },
    {
      "bytes": 452,
      "path": "statistics/qwen_v2_math_difficulty.csv",
      "sha256": "52c25d9f4c95857b9c22bb404ab6da849c7543f3991d70bc178143fe21d4ccdc"
    },
    {
      "bytes": 1008,
      "path": "statistics/qwen_v2_primary_results.csv",
      "sha256": "1f0ac5f49c2bb70fb592ed74fac0448ff7f737747fc1fca9b73f09faef4f2a45"
    },
    {
      "bytes": 1061,
      "path": "statistics/qwen_v2_resources_by_benchmark_condition.csv",
      "sha256": "c1e5508907e885e0403eb30fa603391e6bd418ae4917c119b89829926f26aa4b"
    },
    {
      "bytes": 631,
      "path": "statistics/qwen_v2_resources_pooled_by_condition.csv",
      "sha256": "8bd44399fee8945d760e7d9f3a629f78c8c8d36f94b7aaaa237b7b88820da9a4"
    },
    {
      "bytes": 926,
      "path": "statistics/transfer_two_models.csv",
      "sha256": "0d8ec85a50e072869eed342686d15faf0d752c4b8ae78f8355b915878ab3c702"
    }
  ],
  "package_type": "arXiv ancillary evidence; implementation excluded",
  "primary_qwen": "v2",
  "qwen_v1_role": "sensitivity evidence",
  "schema_version": 1,
  "total_bytes_excluding_manifest_and_sha256sums": 13489776
}


==> anc/evidence/ENVIRONMENT.md <==
# Environment record

- Python: 3.10.0
- GEPA: 0.1.4 (official package)
- SkillOpt: 0.2.0 (retained main-branch source snapshot; exact snapshot manifest is identified in the paper)
- Qwen target: qwen/qwen3.8-27b, MLX 8-bit, served by LM Studio 0.4.14+4
- DeepSeek target: DeepSeek V4 Flash ds4f-q2, served by DwarfStar
- Reflection model: Claude Opus 4.8 through OpenRouter

`manifests/qwen_model_manifest.json` provides the retained checkpoint-file hashes. The upstream Qwen revision and MLX conversion revision were not recorded, as disclosed in the manuscript.


==> anc/evidence/README.md <==
# GEPA / SkillOpt two-model evidence package

This archive contains the publication evidence underlying the Qwen v2 paper revision. Qwen v2 is the primary Qwen execution; Qwen v1 is retained separately as complete-pipeline/run-to-run and serving-sensitivity evidence. DeepSeek evaluation evidence is retained without altering its historical files.

The archive supports inspection of configurations, frozen artifacts, per-task outcomes, statistical summaries, logs, paper figures/tables, and integrity bindings. The benchmark implementation is deliberately excluded, so this is not a turnkey or complete source-level reproduction environment.

Verify the evidence subtree with `sha256sum -c SHA256SUMS`. Consult `documentation/EVIDENCE_TRACEABILITY.md` for paper-to-evidence mappings and `SANITIZATION_LEDGER.json` for source-to-public-copy transformations.


==> anc/evidence/SANITIZATION_LEDGER.json <==
[
  {
    "public_copy": "configs/benchmark_hotpotqa_minimal.yaml",
    "public_sha256": "6a45adb867fdb253e50e77d13ea430b26ef858a23f5dfecfb6905ad2b8c0998b",
    "source": "config/benchmark_hotpotqa_minimal.yaml",
    "source_sha256": "9b5a5b85923483c5e3c5d27942397da16632811b9d8214f27fa25977c741cdf0",
    "transformations": [
      "private endpoint URLs replaced"
    ]
  },
  {
    "public_copy": "configs/benchmark_math500_minimal.yaml",
    "public_sha256": "3573104f3079eb8d10945d02b27cc885a96b9877441ef2162e2cedd8d909500e",
    "source": "config/benchmark_math500_minimal.yaml",
    "source_sha256": "f3952b1df2f9b5016c6a9ac92b9b470d310a130485c2e73f62328d64ba367ea1",
    "transformations": [
      "private endpoint URLs replaced"
    ]
  },
  {
    "public_copy": "configs/benchmark_hotpotqa_qwen38_27b.yaml",
    "public_sha256": "d23e53eb3fa4c1852ec8010aee848e97b630f96fed9b578ae9a713ba36eaeb4a",
    "source": "config/benchmark_hotpotqa_qwen38_27b.yaml",
    "source_sha256": "6715e104cde84b72a611d37bbfd488dcda0cdb9134c8e8ff9b3d1a2a03fb6034",
    "transformations": [
      "private endpoint URLs replaced"
    ]
  },
  {
    "public_copy": "configs/benchmark_math500_qwen38_27b.yaml",
    "public_sha256": "724966b6b8f5b9afcd3c5f14b801d7b909ef353a1bf9fb8c5d08f5c8de46f75e",
    "source": "config/benchmark_math500_qwen38_27b.yaml",
    "source_sha256": "7924b4fa75a1343b90a4538fe828d420fb3c691929be3c161b097f7678f2b965",
    "transformations": [
      "private endpoint URLs replaced"
    ]
  },
  {
    "public_copy": "configs/benchmark_hotpotqa_qwen38_27b_v2.yaml",
    "public_sha256": "7253cfa0453c9062689aa6487d5474e39d602f4411bfd51db4f690fee26b6c60",
    "source": "config/benchmark_hotpotqa_qwen38_27b_v2.yaml",
    "source_sha256": "9ea9f73b2d2f489ea53d85775aa72146e3cd65aae67fbf3a6b72ece4465779ab",
    "transformations": [
      "private endpoint URLs replaced"
    ]
  },
  {
    "public_copy": "configs/benchmark_math500_qwen38_27b_v2.yaml",
    "public_sha256": "b851855413ca94d9ce2783fcd8052c5428c588af7560392b4c39cdddafce9776",
    "source": "config/benchmark_math500_qwen38_27b_v2.yaml",
    "source_sha256": "10e769a6049d5758df401c0d347a126d9b6eaace4c810287a03fcbfc04dc8f2d",
    "transformations": [
      "private endpoint URLs replaced"
    ]
  },
  {
    "public_copy": "seeds/prompts/benchmark_qa_minimal.md",
    "public_sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb",
    "source": "prompts/benchmark_qa_minimal.md",
    "source_sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "seeds/prompts/benchmark_math_minimal.md",
    "public_sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7",
    "source": "prompts/benchmark_math_minimal.md",
    "source_sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "seeds/prompts/benchmark_qa_system.md",
    "public_sha256": "9591e99b3c4b96ebfa9f6f31ebf6e3c3abb6f8e08cab1d7a6b0905479b10141c",
    "source": "prompts/benchmark_qa_system.md",
    "source_sha256": "9591e99b3c4b96ebfa9f6f31ebf6e3c3abb6f8e08cab1d7a6b0905479b10141c",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "seeds/prompts/benchmark_math_system.md",
    "public_sha256": "f40a9c0fffd09fb29448b69b029849a488c9994e5151895b742de97adab75e27",
    "source": "prompts/benchmark_math_system.md",
    "source_sha256": "f40a9c0fffd09fb29448b69b029849a488c9994e5151895b742de97adab75e27",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "seeds/skills/minimal_skill.md",
    "public_sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59",
    "source": "skills/minimal_skill.md",
    "source_sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "seeds/skills/minimal_math_skill.md",
    "public_sha256": "7d3b888f91084c8180af5a181c993ccf6cede6853aa7cdf507df73098015d797",
    "source": "skills/minimal_math_skill.md",
    "source_sha256": "7d3b888f91084c8180af5a181c993ccf6cede6853aa7cdf507df73098015d797",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "protocol/QWEN_EXPERIMENT_PROTOCOL.md",
    "public_sha256": "05946226baa8c266c2b2aa79293ab03f352b4b1ebb9c9586c1daad700fc7ffe7",
    "source": "QWEN_EXPERIMENT_PROTOCOL.md",
    "source_sha256": "a7e145b65df0edaecc860371ba3c50d4e33fd98bf108563c2c786cd64a734dd3",
    "transformations": [
      "absolute host paths replaced",
      "private endpoint URLs replaced"
    ]
  },
  {
    "public_copy": "manifests/qwen_model_manifest.json",
    "public_sha256": "3f91dff7ee69e3c28ddc72cd99b082cce1fc688bd1a86cf6840e4502d5ce7a57",
    "source": "manifests/qwen_model_manifest.json",
    "source_sha256": "38fc6cf61cbd0839ce88a9ba2e6bedcdc4552b3dd4378b155f370758b1576daf",
    "transformations": [
      "absolute host paths replaced",
      "private endpoint URLs replaced"
    ]
  },
  {
    "public_copy": "manifests/skillopt_vendored.jsonl",
    "public_sha256": "dd60eb6b42eec44fd64f839d57a995ee15cb576f658d406d34ffd82b4a0ece5d",
    "source": "manifests/skillopt_vendored.jsonl",
    "source_sha256": "dd60eb6b42eec44fd64f839d57a995ee15cb576f658d406d34ffd82b4a0ece5d",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/results/runs.jsonl",
    "public_sha256": "0dd5dae1bc8c36bcc3abc765554e78addbf8c0a58c5c0ca1c50fc7be5980bbd9",
    "source": "experiments/qwen38_v2/hotpotqa/results/runs.jsonl",
    "source_sha256": "bb9bbfe9b49a0624d9f76be03b1492b2fd593c97609b98767f6c4642e89f0a3b",
    "transformations": [
      "provider raw payload and hidden reasoning text removed"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/results/summary.csv",
    "public_sha256": "503c35cd32705c7671576ecf18b4c6ce299fc29fa4e7f67f94a4dc404646a070",
    "source": "experiments/qwen38_v2/hotpotqa/results/summary.csv",
    "source_sha256": "e54e5ecf2308467c292ab3c7b227d0af275d36d5c6fc7da61f0df913144cb059",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/results/summary_with_ci.csv",
    "public_sha256": "e4ea423f57aba0369d08a7dfeebad72be2b87b1a2d36f2612c4b6ce2db134d23",
    "source": "experiments/qwen38_v2/hotpotqa/results/summary_with_ci.csv",
    "source_sha256": "ae7ce53523bfbe11902ed9075d7cf149c912bc4af285cfafe036de3fca00875d",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/results/delta_paired.csv",
    "public_sha256": "c4850679d617eeacfee4d18c34e6408bebe48b8c6e1df6307a0927f89cc77e46",
    "source": "experiments/qwen38_v2/hotpotqa/results/delta_paired.csv",
    "source_sha256": "8ba97fdb0fe6c0a8f3bcfc0f87223cd932689ae28a1e25d1b6addf96ad670747",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/results/optimization_costs.csv",
    "public_sha256": "b3c89d981134f1944eadec09ecba8700f587933267775a06d552ec55b8766186",
    "source": "experiments/qwen38_v2/hotpotqa/results/optimization_costs.csv",
    "source_sha256": "de5bbf46f86ff4d3de6c488edeb8a4f4eb209916ae4d8ffea4d2e0e2a218388a",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/results/report.html",
    "public_sha256": "100b1a68e2d624a635da9d70ccf8700918246555e53224ca2c711615f71a9a11",
    "source": "experiments/qwen38_v2/hotpotqa/results/report.html",
    "source_sha256": "660de58de554eb50bf805100b727546169cb4a7bf2e034e04f5967dfb799c38e",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/results/run_identity.json",
    "public_sha256": "25ca9e395179c0f2fee2cfd750c4f20a0e81ffd269a8f87a755098d80dd6a35e",
    "source": "experiments/qwen38_v2/hotpotqa/results/run_identity.json",
    "source_sha256": "01f8bc31c516003692aa9f74c901bf3fdbc8f1603bf531c975568e5e7e126e80",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/manifests/artifact_freeze_manifest.json",
    "public_sha256": "0233b00d898ef7e97c8e312282016d276cac9a80555831bce5d1007e775690c8",
    "source": "experiments/qwen38_v2/hotpotqa/manifests/artifact_freeze_manifest.json",
    "source_sha256": "7888e20050f88c0d154b9e6f6a6556612cceb175c3ccbc21ae36cdd2fb49500b",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/logs/evaluation.log",
    "public_sha256": "ba5fc1d758b1323be74cb79613c10571dd0bc24fde879bd580f98ee601773f1e",
    "source": "experiments/qwen38_v2/hotpotqa/logs/evaluation.log",
    "source_sha256": "a92ac4da5eebbd2190c06edf6d18c2a95b75e38b9ea1b1d16e9a8aeb14c20102",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/logs/optimizer.log",
    "public_sha256": "6d8eea5907eb853af9b84d7bf6a7446c75dec1394640a8be14b12f63962edf5b",
    "source": "experiments/qwen38_v2/hotpotqa/logs/optimizer.log",
    "source_sha256": "b8564e4aeb6f5093f50f50d957d34139f5572ed93460ffd46ce876d14a9e51eb",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/logs/optimizer.prelaunch_abort.log",
    "public_sha256": "57d15051e51a25cf851d0fe51e87f91ce059439e81db6e6f79339eea2b626947",
    "source": "experiments/qwen38_v2/hotpotqa/logs/optimizer.prelaunch_abort.log",
    "source_sha256": "57d15051e51a25cf851d0fe51e87f91ce059439e81db6e6f79339eea2b626947",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/optimization/gepa/best_prompt.md",
    "public_sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb",
    "source": "experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md",
    "source_sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/optimization/gepa/best_prompt.md.manifest.json",
    "public_sha256": "532d34d73b3fa006c24a963fcc3152f30ced2a2062f6e6207d9ac6c39c8ef81f",
    "source": "experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md.manifest.json",
    "source_sha256": "c9069387c78d3d9e2ca4b86534fd3a7fe33707a430a970c92f286daa0ac7027b",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/optimization/skillopt/best_skill.md",
    "public_sha256": "e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c",
    "source": "experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md",
    "source_sha256": "e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/optimization/skillopt/best_skill.md.manifest.json",
    "public_sha256": "893fd1a9b63c7af65d74365d1b5ebf0d92d3135fc84a4442140eada8b052c851",
    "source": "experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md.manifest.json",
    "source_sha256": "49b84224f0aea35c5ef17e9ca6fde49b07aa17296e79ce1889d6c9d41b487457",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/optimization/gepa/candidates.json",
    "public_sha256": "28e6c77e75b274adbfb2e1ffd053ec61a9eaac1a166d0f3eed813d2eefbf8107",
    "source": "experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/gepa_run/candidates.json",
    "source_sha256": "28e6c77e75b274adbfb2e1ffd053ec61a9eaac1a166d0f3eed813d2eefbf8107",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/optimization/gepa/run_log.json",
    "public_sha256": "7eb13ef4c48579d6fad094ef7f90863695fed4bd2d06f68e1717b2b89fbe0e60",
    "source": "experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/gepa_run/run_log.json",
    "source_sha256": "7eb13ef4c48579d6fad094ef7f90863695fed4bd2d06f68e1717b2b89fbe0e60",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/optimization/gepa/candidate_tree.html",
    "public_sha256": "f8d2ca7253a522004d9007aa55903b8814420fc1fcc60ee910b2cb70d7706386",
    "source": "experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/gepa_run/candidate_tree.html",
    "source_sha256": "f8d2ca7253a522004d9007aa55903b8814420fc1fcc60ee910b2cb70d7706386",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/optimization/skillopt/summary.json",
    "public_sha256": "c21f6c56d442bd4de9bedaedb6fefac3c13051ff9eb7fa071d7b8e606dc8d811",
    "source": "experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/skillopt_run/summary.json",
    "source_sha256": "2332caea77b52b630f4265da6677d2b441eebc331b68ab24126e1072e410fb1d",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/hotpotqa/optimization/skillopt/history.json",
    "public_sha256": "aad666c748f3307928e531bdbec5bebdaff768a1957851ca90840e89ad667e4e",
    "source": "experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/skillopt_run/history.json",
    "source_sha256": "aad666c748f3307928e531bdbec5bebdaff768a1957851ca90840e89ad667e4e",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/results/runs.jsonl",
    "public_sha256": "0c018c9bfe6b3a2571b012ee82186f6a734e9771ab9945720445c8cfd7f3da7c",
    "source": "experiments/qwen38_v1/hotpotqa/results/runs.jsonl",
    "source_sha256": "71b3a7671e87a768e23e5a1700c0e7ce2b49bea53ba6f18bceec7561610e6208",
    "transformations": [
      "private endpoint URLs replaced",
      "provider raw payload and hidden reasoning text removed"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/results/summary.csv",
    "public_sha256": "e885e336b612e25d04bff15c7e49b80921ad732eed22b31123634b7a467b85ff",
    "source": "experiments/qwen38_v1/hotpotqa/results/summary.csv",
    "source_sha256": "1dba40b9a0e0643a13e7381323cc09b8b509da68114b987eb0b909fdcc26ccab",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/results/summary_with_ci.csv",
    "public_sha256": "02e92415c282b4b71498ca8a92d968b188b158140af96e31415633fc1617404c",
    "source": "experiments/qwen38_v1/hotpotqa/results/summary_with_ci.csv",
    "source_sha256": "f667971f3aad559e61f21d16842f635c5b50486c4d2f2c4d53ddea0c19a9e7ed",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/results/delta_paired.csv",
    "public_sha256": "c66cb81b70a6a6bab66b4a45a16f02af4eb52406d1851c9eb6745e0a26384030",
    "source": "experiments/qwen38_v1/hotpotqa/results/delta_paired.csv",
    "source_sha256": "4dc980892e496fec4e3638abeca9f76f5cd21bfde79483f2fbb8f269b26c50b6",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/results/optimization_costs.csv",
    "public_sha256": "d2cb3c8ddf89a8c6d5e699b4a2fbf29033c9ace89325945ac39af92c9c4459f3",
    "source": "experiments/qwen38_v1/hotpotqa/results/optimization_costs.csv",
    "source_sha256": "e9f5f07a0b56a5ed3bc4107804b8037cab37daf11c1f114e3de2a967ed09282f",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/results/report.html",
    "public_sha256": "d7cea8d42659af0292a51512e3396ef1ec1b22271330a701d7fecce30d89c3e2",
    "source": "experiments/qwen38_v1/hotpotqa/results/report.html",
    "source_sha256": "4c79ed03d5680df299f2322f2b839c05525ca1ad597438bb2a199fa34bb0075d",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/results/run_identity.json",
    "public_sha256": "aaaac523ec13fe250a3800da31b7fbc2f8e828351fe4de04e732b8734f0af199",
    "source": "experiments/qwen38_v1/hotpotqa/results/run_identity.json",
    "source_sha256": "36126f92b2662e3298642e2ee4aa81a516879aeeb466f7d54f13ef906e3cc779",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/manifests/artifact_freeze_manifest.json",
    "public_sha256": "aa96062908387ec7821de4f06997409a97d115f2b0b07ed3a01320697af33859",
    "source": "experiments/qwen38_v1/hotpotqa/manifests/artifact_freeze_manifest.json",
    "source_sha256": "90d9ebf7674670c03e0c98941e5f7d3632ae1f81de6e069e1de436f485fd12d7",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/logs/evaluation.log",
    "public_sha256": "562629a64f70e29010ce4f34e2ecd2798ea844f19e7785b96c459785217a1cc8",
    "source": "experiments/qwen38_v1/hotpotqa/logs/evaluation.log",
    "source_sha256": "562629a64f70e29010ce4f34e2ecd2798ea844f19e7785b96c459785217a1cc8",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/logs/evaluation_resume_20260911.log",
    "public_sha256": "7d2466fdc7dec1c42309a966bd94eedfedbf83c07397ff09d2fe90e2775acb26",
    "source": "experiments/qwen38_v1/hotpotqa/logs/evaluation_resume_20260911.log",
    "source_sha256": "28523e2356b5ac804ff0ad4177a74e54569d8fbe337a67d9e3c110b7129e782f",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/logs/optimizer.log",
    "public_sha256": "ca47ec31bcc139c11a44b3870ec243846207d6dc6ff778e68404a773c9c9fd3e",
    "source": "experiments/qwen38_v1/hotpotqa/logs/optimizer.log",
    "source_sha256": "c5c04b078a6669fc276fa24abe2a70ba173320dea4822e79260a6dc82660a299",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/optimization/gepa/best_prompt.md",
    "public_sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb",
    "source": "experiments/qwen38_v1/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md",
    "source_sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/optimization/gepa/best_prompt.md.manifest.json",
    "public_sha256": "775fd190518f1245179a397c31258f0f47503623f540a1befdde5a4ce30f723e",
    "source": "experiments/qwen38_v1/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md.manifest.json",
    "source_sha256": "6b380a15cae2871db15fd84049e8f945e94d039b67ccd8a52f695581f1596555",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/optimization/skillopt/best_skill.md",
    "public_sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59",
    "source": "experiments/qwen38_v1/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md",
    "source_sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/hotpotqa/optimization/skillopt/best_skill.md.manifest.json",
    "public_sha256": "ee2a1ffde651a8f4bd47ffda8ce23e04bc2fb6b88e27e5924a73dc82c8f86f8f",
    "source": "experiments/qwen38_v1/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md.manifest.json",
    "source_sha256": "0ca3ded8acf3f830bcc7a05bce96c61fd6f57866f56dffe006ac7586786f48dd",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/results/runs.jsonl",
    "public_sha256": "ab257de7f7c7837e099f557f0597709941545213dc6f3828a1409f6fc5dcd88a",
    "source": "experiments/qwen38_v2/math500/results/runs.jsonl",
    "source_sha256": "85ebd4a4d4d332862383aa503fcb501e4f222db8da65f188acc9fadbe9cd0f1c",
    "transformations": [
      "private endpoint URLs replaced",
      "provider raw payload and hidden reasoning text removed"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/results/summary.csv",
    "public_sha256": "4c670506bad89c95ce070dee4233dec67c9c764b732c23597ccdd17117d43d69",
    "source": "experiments/qwen38_v2/math500/results/summary.csv",
    "source_sha256": "de2c590350443129bbd48de4b519351f4176d3076f06401aa8c5e269752b5316",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/results/summary_with_ci.csv",
    "public_sha256": "251a951540f48a615b6dcde6b90a858f6f9dd9eb1a93b23da15ab1a53844edec",
    "source": "experiments/qwen38_v2/math500/results/summary_with_ci.csv",
    "source_sha256": "c97dc97788fb9c8a0a26a35353e8922aab1bf6fa0303de5b89546f1bd8998691",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/results/delta_paired.csv",
    "public_sha256": "d0347c701adb71d314e17230809b19c72803e6f4c436ba2742e80e6e0cefca9b",
    "source": "experiments/qwen38_v2/math500/results/delta_paired.csv",
    "source_sha256": "3f56335f5af1a194589f734badabcfe604c004b59bd5f188e8fcf68a99ad4fa3",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/results/optimization_costs.csv",
    "public_sha256": "d970c1d652358e88171797ae223ece87355af936e9146a5a2f8d306d14598344",
    "source": "experiments/qwen38_v2/math500/results/optimization_costs.csv",
    "source_sha256": "23d4438bbe9572b2cd96e20540fc5194aa7b76307dee658bba6fd5f888d183db",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/results/report.html",
    "public_sha256": "70e26afc51980b23303daaaadb0ce5d8c9b46722b2b4543139ab11d68374d07f",
    "source": "experiments/qwen38_v2/math500/results/report.html",
    "source_sha256": "20ec0666ab3b0ea345ed13775fe7126633892687efa131e087e3a31149034c73",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/results/run_identity.json",
    "public_sha256": "99651b099f4a12215764b6db8c44ee4c351bc00a98f915deed24700a0a82870d",
    "source": "experiments/qwen38_v2/math500/results/run_identity.json",
    "source_sha256": "c34786bcfcf75326590cfd32277f50c639b2a7d1c35f6e19c8fa0ad554362a0d",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/manifests/artifact_freeze_manifest.json",
    "public_sha256": "8defa4aa5d95096d9778aeb28fe0d1df4e60dcdd168fd03265f6f51d693e114b",
    "source": "experiments/qwen38_v2/math500/manifests/artifact_freeze_manifest.json",
    "source_sha256": "0696d10a61907e0d93f55ba2b59ab762ce40e8db7f80ff815458bbd290764d9e",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/logs/evaluation.log",
    "public_sha256": "d133e669191b22baf37cea25ca7dfe76e98cf1de925f3747935e870e727fe6fc",
    "source": "experiments/qwen38_v2/math500/logs/evaluation.log",
    "source_sha256": "e56b4c2612115a8c95892fde2677684d11628e19b9ad867ec987ba66eff18247",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/logs/optimizer.log",
    "public_sha256": "d8fa42967c5088f78665d77cc335773e391cf6577e39c574ae262aec8e43144d",
    "source": "experiments/qwen38_v2/math500/logs/optimizer.log",
    "source_sha256": "e4075ebd6851d83c79c1441c952326854019d479aab8651da95c1a0c35f61c83",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/optimization/gepa/best_prompt.md",
    "public_sha256": "f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5",
    "source": "experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md",
    "source_sha256": "f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/optimization/gepa/best_prompt.md.manifest.json",
    "public_sha256": "413d18ab3e67ff301f9d304a3bc0e72f794b7346b867d80dcde7c9f96681e530",
    "source": "experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md.manifest.json",
    "source_sha256": "85eac6eae7fe7b5c443ec509aefdafd2699ebb83d565e32d7e1904385095eb1e",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/optimization/skillopt/best_skill.md",
    "public_sha256": "33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3",
    "source": "experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md",
    "source_sha256": "33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/optimization/skillopt/best_skill.md.manifest.json",
    "public_sha256": "14c9ed8214c2139ee8c14acf59a14f2b622fe31e025220598dede8c360722ee7",
    "source": "experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md.manifest.json",
    "source_sha256": "718fc83ba7cdaff7c88008782a7e609347c958729f0702c5894e118b98ffa0fe",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/optimization/gepa/candidates.json",
    "public_sha256": "1de843c634d19084a2cf4e8e54cbef158936799455ad87d2c429deeb32a5025f",
    "source": "experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/gepa_run/candidates.json",
    "source_sha256": "1de843c634d19084a2cf4e8e54cbef158936799455ad87d2c429deeb32a5025f",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/optimization/gepa/run_log.json",
    "public_sha256": "d830889e09c2b346cf16f013b50ba28f751040bd71dca81cb84ae5edf6303a13",
    "source": "experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/gepa_run/run_log.json",
    "source_sha256": "d830889e09c2b346cf16f013b50ba28f751040bd71dca81cb84ae5edf6303a13",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/optimization/gepa/candidate_tree.html",
    "public_sha256": "a3674cff1ed1636242d5fc3ffb8cba7038e9799dd2e8f2d95ea905315298575e",
    "source": "experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/gepa_run/candidate_tree.html",
    "source_sha256": "a3674cff1ed1636242d5fc3ffb8cba7038e9799dd2e8f2d95ea905315298575e",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/optimization/skillopt/summary.json",
    "public_sha256": "493bf4179d291d092e4290eb940d5be7d248f5ee7a859856954431faa6345f67",
    "source": "experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/skillopt_run/summary.json",
    "source_sha256": "d22dc653d90a949745fa5ff609bb1acb656704212f873cac7c52b9bb6e35b2e5",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/math500/optimization/skillopt/history.json",
    "public_sha256": "8f815ed0288432c0d360689d24d867f0a933d1f452d9d0976723f244517c7420",
    "source": "experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/skillopt_run/history.json",
    "source_sha256": "8f815ed0288432c0d360689d24d867f0a933d1f452d9d0976723f244517c7420",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/results/runs.jsonl",
    "public_sha256": "994ddc01a778c6aa5f9c8974d460538d22a11b9ea98ba772eee4aa8fe938404e",
    "source": "experiments/qwen38_v1/math500/results/runs.jsonl",
    "source_sha256": "8933ea5dae68481f4f696796cf38deffb1f4df959846823ab70201644e478835",
    "transformations": [
      "private endpoint URLs replaced",
      "provider raw payload and hidden reasoning text removed"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/results/summary.csv",
    "public_sha256": "ee2a13855af3e17de25c4446cf73fd52386fb671ba10604f9b2f1eb507f9466b",
    "source": "experiments/qwen38_v1/math500/results/summary.csv",
    "source_sha256": "7faf53c9d5e8c586ed945af259bd650772876462cae189e79a3ee2852bcd6dcc",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/results/summary_with_ci.csv",
    "public_sha256": "5a200b2ab9e31bb35aba0f1b8c1790cae07fafa761c35a125859541cab93784f",
    "source": "experiments/qwen38_v1/math500/results/summary_with_ci.csv",
    "source_sha256": "26cd0273a45d34da854be0b2d825012e186b94b50c3cfc35eeaad51b60ddc450",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/results/delta_paired.csv",
    "public_sha256": "1bc0e19f6be15069d835c08f8897d7a3abd924b93dc5cd43b39db55570fc0214",
    "source": "experiments/qwen38_v1/math500/results/delta_paired.csv",
    "source_sha256": "eaf6b183de543ae2d5bd8aca41c88cdeacafa9593ec49bf68d1ef001dd39efae",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/results/optimization_costs.csv",
    "public_sha256": "99d3435cfd4bc7992a643c6321883d2989a26c20b1cab72b0c1ef6c9dccb5b62",
    "source": "experiments/qwen38_v1/math500/results/optimization_costs.csv",
    "source_sha256": "4826151e1521484be9d58f4a84f52c1795caf9ba92500858a253855cdcf355dc",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/results/report.html",
    "public_sha256": "46b70fc8f1b78cb2e976f420b6a8b60a9d0bd26125abcf27c049969d1972231e",
    "source": "experiments/qwen38_v1/math500/results/report.html",
    "source_sha256": "ff2683cef0c8fa28c12d265ac7d0c489f6764cdd0109f3300f416ba4d0045e4f",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/results/run_identity.json",
    "public_sha256": "9739a1a5734e86ab656fdd60443574b31b5023dfbee1077eb794cd10a7a5fc50",
    "source": "experiments/qwen38_v1/math500/results/run_identity.json",
    "source_sha256": "77aa1e13fa7719c008dd53f9d3491bbdc6a800ad45c41b967bb666fc09b8ff64",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/results/runs.pre_skipped_recovery_20260913.jsonl",
    "public_sha256": "aa473a948d1a4f93ef7d446be1e07dc0036cd44c73b30b53e0c9564edbd6befb",
    "source": "experiments/qwen38_v1/math500/results/runs.pre_skipped_recovery_20260913.jsonl",
    "source_sha256": "81e759425c7266373bf1bbfb72024ebbde64340a359fe549e2728c7ea35cb062",
    "transformations": [
      "private endpoint URLs replaced",
      "provider raw payload and hidden reasoning text removed"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/manifests/artifact_freeze_manifest.json",
    "public_sha256": "1ecf3cae17d94a9d22dba99a75cc1020d37d1a061637c02fee2cdf1d139785fd",
    "source": "experiments/qwen38_v1/math500/manifests/artifact_freeze_manifest.json",
    "source_sha256": "f5a47fcd9ba143c4845b0df2c00c2fbfe71e2c060c895943f672cbf274ee65cb",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/logs/evaluation.log",
    "public_sha256": "fcb9b0d4d7d2314580490e121a18c1d9bcb8a1134ffdbfab4a6d914bed1b6827",
    "source": "experiments/qwen38_v1/math500/logs/evaluation.log",
    "source_sha256": "db390d0d6ef0306451efd3ad2fbdba69cab6417648b9ba9f9907ba56734e23d8",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/logs/evaluation_skipped_recovery.log",
    "public_sha256": "09514bea92bbee905f8aed29c3d0c7127326cd75d29c05998059eb70e8ee6b5e",
    "source": "experiments/qwen38_v1/math500/logs/evaluation_skipped_recovery.log",
    "source_sha256": "9920706b39b540a060777b35faee23a0ba36a658a09290dbbd2587fa2e610ca5",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/logs/optimizer.log",
    "public_sha256": "c2c3e09f4a2fa47c457c576729f88326e4408ae3b95c79617b0fbb39eaae44cd",
    "source": "experiments/qwen38_v1/math500/logs/optimizer.log",
    "source_sha256": "d981d412dfdf4b3ab128c4691213bd19a703627edcd4fe479f33b403ff011335",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/optimization/gepa/best_prompt.md",
    "public_sha256": "e1abacac2a1413d42c876dfb8a6ce779793b9fcf857faab835fe0c6454c55ae5",
    "source": "experiments/qwen38_v1/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md",
    "source_sha256": "e1abacac2a1413d42c876dfb8a6ce779793b9fcf857faab835fe0c6454c55ae5",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/optimization/gepa/best_prompt.md.manifest.json",
    "public_sha256": "74699fe6913cac2b7fd99d40d58ac5bcd9d16945ae7e52b04ae8623a2cf69d48",
    "source": "experiments/qwen38_v1/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md.manifest.json",
    "source_sha256": "653bbed198d12c1a52528561ba83db2df7b2d97f027a1d923f204dbd7e1394fb",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/optimization/skillopt/best_skill.md",
    "public_sha256": "4a8da5b86a86f97f912e444098480b662446402946d98ab9f7936f46da1934cc",
    "source": "experiments/qwen38_v1/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md",
    "source_sha256": "4a8da5b86a86f97f912e444098480b662446402946d98ab9f7936f46da1934cc",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/math500/optimization/skillopt/best_skill.md.manifest.json",
    "public_sha256": "678343df1a303a4e7d0d942c2c9f31130712d7b030e7d514213ab69db2bb7f88",
    "source": "experiments/qwen38_v1/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md.manifest.json",
    "source_sha256": "6fa4b70dd7c4d701a6ffc08d271d5ce681ba7a3d1ac81cfa2d03a3a76c17dc96",
    "transformations": [
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/logs/evaluation_chain.log",
    "public_sha256": "f5469cedb9d31e70e7d5a66dc3a0d6d9adbb8464b0d967628f25a8cf25ba03c1",
    "source": "experiments/qwen38_v2/evaluation_chain.log",
    "source_sha256": "f5469cedb9d31e70e7d5a66dc3a0d6d9adbb8464b0d967628f25a8cf25ba03c1",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v2/manifests/qwen_preflight_hotpotqa.json",
    "public_sha256": "d5d5ff0f13017703314e4b7d35fe57889575364bea9fceaf8fd1a4d112086925",
    "source": "experiments/qwen38_v2/manifests/qwen_preflight_hotpotqa.json",
    "source_sha256": "9c43e80a7e2ef760aa2ed160473d72e1bf03fad2d00a228f629778d3f4d27712",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v2/manifests/qwen_preflight_math500.json",
    "public_sha256": "2b2293076f3d2e99d2a303c0a7b12cc2294d5463dcb4da0d72bb5c9374c16a23",
    "source": "experiments/qwen38_v2/manifests/qwen_preflight_math500.json",
    "source_sha256": "4bae5d16c9064925c446fa01bc20cee1f2f40b6231fe1a29ddc834edad7c312d",
    "transformations": [
      "private endpoint URLs replaced",
      "repository root replaced; relative suffix preserved"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/analysis/qwen_analysis.json",
    "public_sha256": "d18a2501d25337c498856742b52fc85aab43759c5116441f05776c2400d835f8",
    "source": "experiments/qwen38_v1/analysis/qwen_analysis.json",
    "source_sha256": "d18a2501d25337c498856742b52fc85aab43759c5116441f05776c2400d835f8",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "qwen_v1_sensitivity/analysis/qwen_analysis.md",
    "public_sha256": "bd8035874d760b669d88fed0a8da8e25628a6370b17a22330593a824c1b3ceeb",
    "source": "experiments/qwen38_v1/analysis/qwen_analysis.md",
    "source_sha256": "bd8035874d760b669d88fed0a8da8e25628a6370b17a22330593a824c1b3ceeb",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "deepseek/hotpotqa/results/runs.jsonl",
    "public_sha256": "18ecf25d8195e071422074130556980172999b3188f889a4aaae89b341f5696c",
    "source": "results_hotpotqa_minimal/runs.jsonl",
    "source_sha256": "698efa1eea84fb373759b56df79a33a7f39015c416e3e428c484b103e950664e",
    "transformations": [
      "provider raw payload and hidden reasoning text removed"
    ]
  },
  {
    "public_copy": "deepseek/hotpotqa/results/summary.csv",
    "public_sha256": "ef6f93d8a35d0d0a0f25a015e45c7767e728158dd7a8708a92f6f63087397c74",
    "source": "results_hotpotqa_minimal/summary.csv",
    "source_sha256": "ea22caebbeef2aedf37ab8b98206afa625e6e1908c8f8d3d139871ab115dadac",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "deepseek/hotpotqa/results/summary_with_ci.csv",
    "public_sha256": "a072e4294cfd8a68e0e8cb56f82d85ec3739981057b130f5cc5a66540ece1ec8",
    "source": "results_hotpotqa_minimal/summary_with_ci.csv",
    "source_sha256": "22d495212774bb2eef9d8d5ce406543e2c9faad75219ef4161e0ab18aec97404",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "deepseek/hotpotqa/results/delta_paired.csv",
    "public_sha256": "e40e4e623bdf2ed910a346fa0cd34c8312a180c2c4627522d1e399b27ccdbce3",
    "source": "results_hotpotqa_minimal/delta_paired.csv",
    "source_sha256": "a4ef95974a938c2fcc0c4e0a18cf12d3fb864f569c3318315a446d78d6aab335",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "deepseek/hotpotqa/results/optimization_costs.csv",
    "public_sha256": "98d48717e92dc4b00a1ed5ed0759eabc8cf0a1595e33569265c2e71e73932080",
    "source": "results_hotpotqa_minimal/optimization_costs.csv",
    "source_sha256": "f96d4c6aac6c7c530d2d1b21b1da88c160a90b7571a89ae4287fdd15c72061b3",
    "transformations": [
      "absolute host paths replaced"
    ]
  },
  {
    "public_copy": "deepseek/hotpotqa/results/report.html",
    "public_sha256": "b7b201a1043c5110a719605222767b57756be729a8331e27a5096650eec818ef",
    "source": "results_hotpotqa_minimal/report.html",
    "source_sha256": "c98d84ad7bad2ab160185cd6b818e9885840d1379708ae74da6dbd5d43d795db",
    "transformations": [
      "absolute host paths replaced"
    ]
  },
  {
    "public_copy": "deepseek/math500/results/runs.jsonl",
    "public_sha256": "03e4036471fc2780b47b3add928677bf43550a81dcb948118fa18272e1a4b77c",
    "source": "results_math500_minimal/runs.jsonl",
    "source_sha256": "6681e133827aa695686036464f3ed69738b978967b707963c466d349af40b176",
    "transformations": [
      "provider raw payload and hidden reasoning text removed"
    ]
  },
  {
    "public_copy": "deepseek/math500/results/summary.csv",
    "public_sha256": "034ac098b9863a8b76d34917a61d7cd8c117fa2a0ba771841de23021e78441d8",
    "source": "results_math500_minimal/summary.csv",
    "source_sha256": "11eef72bd72ddb67a402e12ae624e0484103a5e9ad83fc0475c77f88cca3321c",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "deepseek/math500/results/summary_with_ci.csv",
    "public_sha256": "b39e7d78a98ae57016e08c2168da2773fccd6f41b29be26334726b9bbda1d163",
    "source": "results_math500_minimal/summary_with_ci.csv",
    "source_sha256": "e700b5736ae9c645b7d1d4e64f6ea7cc17be6a2573b43387f7ff571beb0817f2",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "deepseek/math500/results/delta_paired.csv",
    "public_sha256": "87289ae0f6fabf88d62bfed8266be11fab25df0e41baed76d2a075a3f29d7f48",
    "source": "results_math500_minimal/delta_paired.csv",
    "source_sha256": "66e66bddaa7d0eacade73b9333c7aed7dde459bbea053ec2368430c494ed85a3",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "deepseek/math500/results/optimization_costs.csv",
    "public_sha256": "263b7d44384212d8e17ce8e4bcd6fbc9520dd2cb1e78072bc5c58578c59013f8",
    "source": "results_math500_minimal/optimization_costs.csv",
    "source_sha256": "32b768ec9df8a9bce88dc1dff827d687c2d4dc352bd29c0bfe617b579ab47084",
    "transformations": [
      "absolute host paths replaced"
    ]
  },
  {
    "public_copy": "deepseek/math500/results/report.html",
    "public_sha256": "72f3dbe6da960bde9e0926b9c119e76b37c39d215a37340fc3dec07f350b38d1",
    "source": "results_math500_minimal/report.html",
    "source_sha256": "43a7eba6c01155c9024de34dff34df89602585a2c83740e4f8d177312684ee34",
    "transformations": [
      "absolute host paths replaced"
    ]
  },
  {
    "public_copy": "paper/main.tex",
    "public_sha256": "658ae111bc9a86324a132cb8c7862db9344b40f5c0eec26ab2a37638241a68a1",
    "source": "paper/qwen_v2_revision/main.tex",
    "source_sha256": "658ae111bc9a86324a132cb8c7862db9344b40f5c0eec26ab2a37638241a68a1",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/main.pdf",
    "public_sha256": "4f9179078e8d1d60cedda9cc612753a61c5da50b813bf625b48dbcbc7bfe8f04",
    "source": "paper/qwen_v2_revision/main.pdf",
    "source_sha256": "4f9179078e8d1d60cedda9cc612753a61c5da50b813bf625b48dbcbc7bfe8f04",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/references.bib",
    "public_sha256": "b34ccd4171a066e6a9b7fdff03f02014a0c8c80969e98e3ed77070886ad05e2d",
    "source": "paper/qwen_v2_revision/references.bib",
    "source_sha256": "b34ccd4171a066e6a9b7fdff03f02014a0c8c80969e98e3ed77070886ad05e2d",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/REVISION_LINEAGE.md",
    "public_sha256": "ca0ba48af6ed2e80fb6c30ced4514f0b36ae450cf54970bfac27861e97f68698",
    "source": "paper/qwen_v2_revision/REVISION_LINEAGE.md",
    "source_sha256": "ca0ba48af6ed2e80fb6c30ced4514f0b36ae450cf54970bfac27861e97f68698",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/CHANGELOG_QWEN_V2.md",
    "public_sha256": "40cd009c016289b95362d208a3045e6cebf00e2ed798b68f8ae7543d88bcee6b",
    "source": "paper/qwen_v2_revision/CHANGELOG_QWEN_V2.md",
    "source_sha256": "40cd009c016289b95362d208a3045e6cebf00e2ed798b68f8ae7543d88bcee6b",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/EVIDENCE_TRACEABILITY.md",
    "public_sha256": "47681fc8ffd5ba1e648a4ee2832c0121978a7c4c23f535e663727aa5dd9b8a1d",
    "source": "paper/qwen_v2_revision/EVIDENCE_TRACEABILITY.md",
    "source_sha256": "47681fc8ffd5ba1e648a4ee2832c0121978a7c4c23f535e663727aa5dd9b8a1d",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/ARXIV_ARTIFACT_POLICY.md",
    "public_sha256": "509a7f1e8b79b63cec00fdf3559fe6e42901982477e2505e1a4fdf194d9c23fa",
    "source": "paper/qwen_v2_revision/ARXIV_ARTIFACT_POLICY.md",
    "source_sha256": "509a7f1e8b79b63cec00fdf3559fe6e42901982477e2505e1a4fdf194d9c23fa",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/fig_composite_bars.pdf",
    "public_sha256": "0fb23df7554bb1ab76cb3e924157393e651106e3c962956955dba73904f03a25",
    "source": "paper/qwen_v2_revision/fig_composite_bars.pdf",
    "source_sha256": "0fb23df7554bb1ab76cb3e924157393e651106e3c962956955dba73904f03a25",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/fig_cross_model_effects.pdf",
    "public_sha256": "e189e901a28fe637eb65d0920032de4d4faa8b859af6adac6e67614c7311a7e1",
    "source": "paper/qwen_v2_revision/fig_cross_model_effects.pdf",
    "source_sha256": "e189e901a28fe637eb65d0920032de4d4faa8b859af6adac6e67614c7311a7e1",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/fig_gepa_convergence.pdf",
    "public_sha256": "553644d797266482a829548daaef607706f32c5066c12b05aab3b97fd98633e3",
    "source": "paper/qwen_v2_revision/fig_gepa_convergence.pdf",
    "source_sha256": "553644d797266482a829548daaef607706f32c5066c12b05aab3b97fd98633e3",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/fig_math_score_completion.pdf",
    "public_sha256": "c2cf90c1505548cc5f332009f85774a8e228f82d12e9ef5eca4699c4e2174125",
    "source": "paper/qwen_v2_revision/fig_math_score_completion.pdf",
    "source_sha256": "c2cf90c1505548cc5f332009f85774a8e228f82d12e9ef5eca4699c4e2174125",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/fig_pareto.pdf",
    "public_sha256": "ee7ed3b8328caf48e8f658c84d47b2355fdb584a793e06f9ea963399ea53c1dc",
    "source": "paper/qwen_v2_revision/fig_pareto.pdf",
    "source_sha256": "ee7ed3b8328caf48e8f658c84d47b2355fdb584a793e06f9ea963399ea53c1dc",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/fig_qwen_math_failure_timeline.pdf",
    "public_sha256": "62e5b40a15fedbcd437c6e637cdfcc65b51d0b8c5d241a2ba54d4539f00a91cd",
    "source": "paper/qwen_v2_revision/fig_qwen_math_failure_timeline.pdf",
    "source_sha256": "62e5b40a15fedbcd437c6e637cdfcc65b51d0b8c5d241a2ba54d4539f00a91cd",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/fig_qwen_v2_tradeoffs.pdf",
    "public_sha256": "2a40e51060f10d2216f6a8dca9d9cf02161b7471f52e08b43a059656e7e65246",
    "source": "paper/qwen_v2_revision/fig_qwen_v2_tradeoffs.pdf",
    "source_sha256": "2a40e51060f10d2216f6a8dca9d9cf02161b7471f52e08b43a059656e7e65246",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/fig_skillopt_gate.pdf",
    "public_sha256": "b72762f95c329a4e330c8cbcd819d1537017c16650aff80f3f03a06522b03bf6",
    "source": "paper/qwen_v2_revision/fig_skillopt_gate.pdf",
    "source_sha256": "b72762f95c329a4e330c8cbcd819d1537017c16650aff80f3f03a06522b03bf6",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/fig_transfer.pdf",
    "public_sha256": "5c50bda58f1e92c26c5015e2315683dfae77f5bdca81261d6aecc914ba2a004c",
    "source": "paper/qwen_v2_revision/fig_transfer.pdf",
    "source_sha256": "5c50bda58f1e92c26c5015e2315683dfae77f5bdca81261d6aecc914ba2a004c",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/fig_transfer_two_models.pdf",
    "public_sha256": "87a2305a5bbe80e8bb0908d4f88e70a9f25e6746a28f5edd55986fdc674c7c9f",
    "source": "paper/qwen_v2_revision/fig_transfer_two_models.pdf",
    "source_sha256": "87a2305a5bbe80e8bb0908d4f88e70a9f25e6746a28f5edd55986fdc674c7c9f",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/fig_candidate_tree.png",
    "public_sha256": "aeac10c20537c0e718a216effa8a4d401b5f7ecbd63c7d093705f5e5c3f761ce",
    "source": "paper/qwen_v2_revision/fig_candidate_tree.png",
    "source_sha256": "aeac10c20537c0e718a216effa8a4d401b5f7ecbd63c7d093705f5e5c3f761ce",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/fig_pipeline.png",
    "public_sha256": "d42cc5f8f036350a8c6d0bc8be2196d8f21d1c3278d0628b6d924fbe875b59aa",
    "source": "paper/qwen_v2_revision/fig_pipeline.png",
    "source_sha256": "d42cc5f8f036350a8c6d0bc8be2196d8f21d1c3278d0628b6d924fbe875b59aa",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/artifact_texts/qwen_v2_hotpotqa_gepa_wrapped.txt",
    "public_sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb",
    "source": "paper/qwen_v2_revision/artifact_texts/qwen_v2_hotpotqa_gepa_wrapped.txt",
    "source_sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/artifact_texts/qwen_v2_hotpotqa_skillopt_wrapped.txt",
    "public_sha256": "24c45a8c4f745998e7ac6f043cdd35ad1d056963d7a43ab73a56369ff6d702b9",
    "source": "paper/qwen_v2_revision/artifact_texts/qwen_v2_hotpotqa_skillopt_wrapped.txt",
    "source_sha256": "24c45a8c4f745998e7ac6f043cdd35ad1d056963d7a43ab73a56369ff6d702b9",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/artifact_texts/qwen_v2_math500_gepa_wrapped.txt",
    "public_sha256": "05dc3d9dcb3dcb7b2939f91ae990891ad61623eeb770bd008533c1e41aa215c8",
    "source": "paper/qwen_v2_revision/artifact_texts/qwen_v2_math500_gepa_wrapped.txt",
    "source_sha256": "05dc3d9dcb3dcb7b2939f91ae990891ad61623eeb770bd008533c1e41aa215c8",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "paper/artifact_texts/qwen_v2_math500_skillopt_wrapped.txt",
    "public_sha256": "e285b818ceeba55c072f777f635d14b7f594a98e6d158ef078b8d0346dff6d1f",
    "source": "paper/qwen_v2_revision/artifact_texts/qwen_v2_math500_skillopt_wrapped.txt",
    "source_sha256": "e285b818ceeba55c072f777f635d14b7f594a98e6d158ef078b8d0346dff6d1f",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "statistics/cross_model_effects.csv",
    "public_sha256": "210ba7bd4c62f656072acbd31903954b1a00c38a6f0cefc5c8962196a924d900",
    "source": "paper/qwen_v2_revision/cross_model_effects.csv",
    "source_sha256": "f664f527c58e13b2b258b4cf44b5e9350df7d7bf0e65baa83f029396c95f2002",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "statistics/math_score_completion.csv",
    "public_sha256": "4712a0d65df0bdd20826f31b8d060733754f9e5b1376682f284d4d0bb77418bc",
    "source": "paper/qwen_v2_revision/math_score_completion.csv",
    "source_sha256": "12b78d79f9a445045994c14a5dbbf37bdd0229e837fce7e46cb85ee34d0b0712",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "statistics/qwen_math_failure_timeline.csv",
    "public_sha256": "dc284f2af94a49cd6ca160e543d952b432be361d2d4b5b5e0feb152482280a7b",
    "source": "paper/qwen_v2_revision/qwen_math_failure_timeline.csv",
    "source_sha256": "e37c4e17245349e05126cdf7040d995378d1f8944c54fc4ce9dfd9396d9c0f16",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "statistics/transfer_two_models.csv",
    "public_sha256": "0d8ec85a50e072869eed342686d15faf0d752c4b8ae78f8355b915878ab3c702",
    "source": "paper/qwen_v2_revision/transfer_two_models.csv",
    "source_sha256": "63573653e8d7db9ffc71087de0d1ed1cd60071d737edbf57000587dd8acf1091",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "statistics/holm_primary_automated_v2.csv",
    "public_sha256": "0197219dec4b18d49097165a3a557e95eb41a21cd1712ee3791c600a3adf03d4",
    "source": "paper/qwen_v2_revision/tables/holm_primary_automated_v2.csv",
    "source_sha256": "ceca5278fdd9c728ef4e650080337ed88126ce41ebfba05462803f2f59bfaf76",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "statistics/qwen_v1_v2_comparison.csv",
    "public_sha256": "1200101d6f81b54907aa4998e5c935c734cd899b422d4ae5ec2b1f13e65175cb",
    "source": "paper/qwen_v2_revision/tables/qwen_v1_v2_comparison.csv",
    "source_sha256": "dd099237c7ae847dae4572f42f66e57330f59c89ed9cfd824143ed48a02db1e6",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "statistics/qwen_v2_math_difficulty.csv",
    "public_sha256": "52c25d9f4c95857b9c22bb404ab6da849c7543f3991d70bc178143fe21d4ccdc",
    "source": "paper/qwen_v2_revision/tables/qwen_v2_math_difficulty.csv",
    "source_sha256": "92cb4a937115f184417e64ad736c08c640c4554fed77c325dc765a937fc4f647",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "statistics/qwen_v2_primary_results.csv",
    "public_sha256": "1f0ac5f49c2bb70fb592ed74fac0448ff7f737747fc1fca9b73f09faef4f2a45",
    "source": "paper/qwen_v2_revision/tables/qwen_v2_primary_results.csv",
    "source_sha256": "fa5612b213a6211d47edec6eddf49282efdc879ddc6e6b7efaa1cb2c81107575",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "statistics/qwen_v2_resources_by_benchmark_condition.csv",
    "public_sha256": "c1e5508907e885e0403eb30fa603391e6bd418ae4917c119b89829926f26aa4b",
    "source": "paper/qwen_v2_revision/tables/qwen_v2_resources_by_benchmark_condition.csv",
    "source_sha256": "29425a354bfc162ebf30eefe4f41505c5b2900c9ed4dcbdfe91bb90e8ac877a6",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "statistics/qwen_v2_resources_pooled_by_condition.csv",
    "public_sha256": "8bd44399fee8945d760e7d9f3a629f78c8c8d36f94b7aaaa237b7b88820da9a4",
    "source": "paper/qwen_v2_revision/tables/qwen_v2_resources_pooled_by_condition.csv",
    "source_sha256": "130de0c0abc154ee1b463e5cc661a82dace21664b8a2115fad898c317335b4a9",
    "transformations": [
      "line endings normalized from CRLF to LF"
    ]
  },
  {
    "public_copy": "statistics/qwen_v2_evaluation_totals.json",
    "public_sha256": "f0015cf39ab2ba0029f83d5f75d5bdfbf6d5de0237ae346b28c283c145f651ad",
    "source": "paper/qwen_v2_revision/analysis/qwen_v2_evaluation_totals.json",
    "source_sha256": "f0015cf39ab2ba0029f83d5f75d5bdfbf6d5de0237ae346b28c283c145f651ad",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "prompts_and_skills/qwen_v2/qwen_v2_hotpotqa_gepa.md",
    "public_sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb",
    "source": "paper/qwen_v2_revision/artifact_texts/qwen_v2_hotpotqa_gepa.md",
    "source_sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "prompts_and_skills/qwen_v2/qwen_v2_hotpotqa_skillopt.md",
    "public_sha256": "e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c",
    "source": "paper/qwen_v2_revision/artifact_texts/qwen_v2_hotpotqa_skillopt.md",
    "source_sha256": "e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "prompts_and_skills/qwen_v2/qwen_v2_math500_gepa.md",
    "public_sha256": "f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5",
    "source": "paper/qwen_v2_revision/artifact_texts/qwen_v2_math500_gepa.md",
    "source_sha256": "f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "prompts_and_skills/qwen_v2/qwen_v2_math500_skillopt.md",
    "public_sha256": "33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3",
    "source": "paper/qwen_v2_revision/artifact_texts/qwen_v2_math500_skillopt.md",
    "source_sha256": "33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3",
    "transformations": [
      "none; byte-identical copy"
    ]
  },
  {
    "public_copy": "README.md",
    "public_sha256": "67744d5b5cc7e7663e342c2c2eabb21fe23ab98b4388a7d96a58557c1cbe40b3",
    "source": "package-authored",
    "source_sha256": null,
    "transformations": [
      "authored for public package"
    ]
  },
  {
    "public_copy": "SCOPE_AND_LIMITATIONS.md",
    "public_sha256": "fafc11a3d50b23c13f55d9d876cbc2b155764d053cab5fd7c7008ed9c2f31f20",
    "source": "package-authored",
    "source_sha256": null,
    "transformations": [
      "authored for public package"
    ]
  },
  {
    "public_copy": "ENVIRONMENT.md",
    "public_sha256": "78dca8a0cc356a1b23fdcdddc9435c72b16bd46c309dc04f9a40fbc508bda8d9",
    "source": "package-authored",
    "source_sha256": null,
    "transformations": [
      "authored for public package"
    ]
  },
  {
    "public_copy": "deepseek/PROVENANCE_LIMITATION.md",
    "public_sha256": "3a6e39d4adf17416ffb3c6bebbdfbc4895f04bbfbd9b69e26494706662e65d73",
    "source": "package-authored",
    "source_sha256": null,
    "transformations": [
      "authored for public package"
    ]
  }
]


==> anc/evidence/SCOPE_AND_LIMITATIONS.md <==
# Scope and limitations

- Qwen v2 is a full optimization-plus-evaluation repeat, not a re-evaluation of v1 artifacts.
- The same test identifiers had been evaluated in v1; they were excluded from v2 optimization and frozen before v2 evaluation, but v2 is not a fresh study-level holdout.
- The primary-v2 designation is a post-hoc presentation choice based on operational completeness, not numerical outcome.
- Qwen v1 and v2 are never pooled.
- Cross-model latency and token comparisons remain descriptive because serving stacks and accounting differ.
- Sanitized result records omit provider raw payloads and hidden reasoning content while retaining responses, outcomes, usage totals, status, timing, task identifiers, and run identities.


==> anc/evidence/SHA256SUMS <==
79e586bd93dc7a9b29bee4e74e58962731cb4f6caf8f5f786014bc7db59f3edd  ARXIV_ANCILLARY_MANIFEST.json
78dca8a0cc356a1b23fdcdddc9435c72b16bd46c309dc04f9a40fbc508bda8d9  ENVIRONMENT.md
fea2edc787d0d164447aa173249740e32760be57ab8d63ee72cff984f1095c81  README.md
c2f08c85c9a6f4722871cff1b7c79288a16142d53b4294d7fbe86056e0206c39  SANITIZATION_LEDGER.json
fafc11a3d50b23c13f55d9d876cbc2b155764d053cab5fd7c7008ed9c2f31f20  SCOPE_AND_LIMITATIONS.md
6a45adb867fdb253e50e77d13ea430b26ef858a23f5dfecfb6905ad2b8c0998b  configs/benchmark_hotpotqa_minimal.yaml
d23e53eb3fa4c1852ec8010aee848e97b630f96fed9b578ae9a713ba36eaeb4a  configs/benchmark_hotpotqa_qwen38_27b.yaml
7253cfa0453c9062689aa6487d5474e39d602f4411bfd51db4f690fee26b6c60  configs/benchmark_hotpotqa_qwen38_27b_v2.yaml
3573104f3079eb8d10945d02b27cc885a96b9877441ef2162e2cedd8d909500e  configs/benchmark_math500_minimal.yaml
724966b6b8f5b9afcd3c5f14b801d7b909ef353a1bf9fb8c5d08f5c8de46f75e  configs/benchmark_math500_qwen38_27b.yaml
b851855413ca94d9ce2783fcd8052c5428c588af7560392b4c39cdddafce9776  configs/benchmark_math500_qwen38_27b_v2.yaml
3a6e39d4adf17416ffb3c6bebbdfbc4895f04bbfbd9b69e26494706662e65d73  deepseek/PROVENANCE_LIMITATION.md
e40e4e623bdf2ed910a346fa0cd34c8312a180c2c4627522d1e399b27ccdbce3  deepseek/hotpotqa/results/delta_paired.csv
98d48717e92dc4b00a1ed5ed0759eabc8cf0a1595e33569265c2e71e73932080  deepseek/hotpotqa/results/optimization_costs.csv
b7b201a1043c5110a719605222767b57756be729a8331e27a5096650eec818ef  deepseek/hotpotqa/results/report.html
18ecf25d8195e071422074130556980172999b3188f889a4aaae89b341f5696c  deepseek/hotpotqa/results/runs.jsonl
ef6f93d8a35d0d0a0f25a015e45c7767e728158dd7a8708a92f6f63087397c74  deepseek/hotpotqa/results/summary.csv
a072e4294cfd8a68e0e8cb56f82d85ec3739981057b130f5cc5a66540ece1ec8  deepseek/hotpotqa/results/summary_with_ci.csv
87289ae0f6fabf88d62bfed8266be11fab25df0e41baed76d2a075a3f29d7f48  deepseek/math500/results/delta_paired.csv
263b7d44384212d8e17ce8e4bcd6fbc9520dd2cb1e78072bc5c58578c59013f8  deepseek/math500/results/optimization_costs.csv
72f3dbe6da960bde9e0926b9c119e76b37c39d215a37340fc3dec07f350b38d1  deepseek/math500/results/report.html
03e4036471fc2780b47b3add928677bf43550a81dcb948118fa18272e1a4b77c  deepseek/math500/results/runs.jsonl
034ac098b9863a8b76d34917a61d7cd8c117fa2a0ba771841de23021e78441d8  deepseek/math500/results/summary.csv
b39e7d78a98ae57016e08c2168da2773fccd6f41b29be26334726b9bbda1d163  deepseek/math500/results/summary_with_ci.csv
3d5f8cb4390b8f87ab8034be1431eb346bb1f50807bf73ad5f50b39b1d7f279b  documentation/ARXIV_ARTIFACT_POLICY.md
40cd009c016289b95362d208a3045e6cebf00e2ed798b68f8ae7543d88bcee6b  documentation/CHANGELOG_QWEN_V2.md
47681fc8ffd5ba1e648a4ee2832c0121978a7c4c23f535e663727aa5dd9b8a1d  documentation/EVIDENCE_TRACEABILITY.md
ca0ba48af6ed2e80fb6c30ced4514f0b36ae450cf54970bfac27861e97f68698  documentation/REVISION_LINEAGE.md
3f91dff7ee69e3c28ddc72cd99b082cce1fc688bd1a86cf6840e4502d5ce7a57  manifests/qwen_model_manifest.json
dd60eb6b42eec44fd64f839d57a995ee15cb576f658d406d34ffd82b4a0ece5d  manifests/skillopt_vendored.jsonl
7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb  prompts_and_skills/qwen_v2/qwen_v2_hotpotqa_gepa.md
e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c  prompts_and_skills/qwen_v2/qwen_v2_hotpotqa_skillopt.md
f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5  prompts_and_skills/qwen_v2/qwen_v2_math500_gepa.md
33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3  prompts_and_skills/qwen_v2/qwen_v2_math500_skillopt.md
05946226baa8c266c2b2aa79293ab03f352b4b1ebb9c9586c1daad700fc7ffe7  protocol/QWEN_EXPERIMENT_PROTOCOL.md
d18a2501d25337c498856742b52fc85aab43759c5116441f05776c2400d835f8  qwen_v1_sensitivity/analysis/qwen_analysis.json
bd8035874d760b669d88fed0a8da8e25628a6370b17a22330593a824c1b3ceeb  qwen_v1_sensitivity/analysis/qwen_analysis.md
562629a64f70e29010ce4f34e2ecd2798ea844f19e7785b96c459785217a1cc8  qwen_v1_sensitivity/hotpotqa/logs/evaluation.log
7d2466fdc7dec1c42309a966bd94eedfedbf83c07397ff09d2fe90e2775acb26  qwen_v1_sensitivity/hotpotqa/logs/evaluation_resume_20260911.log
ca47ec31bcc139c11a44b3870ec243846207d6dc6ff778e68404a773c9c9fd3e  qwen_v1_sensitivity/hotpotqa/logs/optimizer.log
aa96062908387ec7821de4f06997409a97d115f2b0b07ed3a01320697af33859  qwen_v1_sensitivity/hotpotqa/manifests/artifact_freeze_manifest.json
7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb  qwen_v1_sensitivity/hotpotqa/optimization/gepa/best_prompt.md
775fd190518f1245179a397c31258f0f47503623f540a1befdde5a4ce30f723e  qwen_v1_sensitivity/hotpotqa/optimization/gepa/best_prompt.md.manifest.json
c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59  qwen_v1_sensitivity/hotpotqa/optimization/skillopt/best_skill.md
ee2a1ffde651a8f4bd47ffda8ce23e04bc2fb6b88e27e5924a73dc82c8f86f8f  qwen_v1_sensitivity/hotpotqa/optimization/skillopt/best_skill.md.manifest.json
c66cb81b70a6a6bab66b4a45a16f02af4eb52406d1851c9eb6745e0a26384030  qwen_v1_sensitivity/hotpotqa/results/delta_paired.csv
d2cb3c8ddf89a8c6d5e699b4a2fbf29033c9ace89325945ac39af92c9c4459f3  qwen_v1_sensitivity/hotpotqa/results/optimization_costs.csv
d7cea8d42659af0292a51512e3396ef1ec1b22271330a701d7fecce30d89c3e2  qwen_v1_sensitivity/hotpotqa/results/report.html
aaaac523ec13fe250a3800da31b7fbc2f8e828351fe4de04e732b8734f0af199  qwen_v1_sensitivity/hotpotqa/results/run_identity.json
0c018c9bfe6b3a2571b012ee82186f6a734e9771ab9945720445c8cfd7f3da7c  qwen_v1_sensitivity/hotpotqa/results/runs.jsonl
e885e336b612e25d04bff15c7e49b80921ad732eed22b31123634b7a467b85ff  qwen_v1_sensitivity/hotpotqa/results/summary.csv
02e92415c282b4b71498ca8a92d968b188b158140af96e31415633fc1617404c  qwen_v1_sensitivity/hotpotqa/results/summary_with_ci.csv
fcb9b0d4d7d2314580490e121a18c1d9bcb8a1134ffdbfab4a6d914bed1b6827  qwen_v1_sensitivity/math500/logs/evaluation.log
09514bea92bbee905f8aed29c3d0c7127326cd75d29c05998059eb70e8ee6b5e  qwen_v1_sensitivity/math500/logs/evaluation_skipped_recovery.log
c2c3e09f4a2fa47c457c576729f88326e4408ae3b95c79617b0fbb39eaae44cd  qwen_v1_sensitivity/math500/logs/optimizer.log
1ecf3cae17d94a9d22dba99a75cc1020d37d1a061637c02fee2cdf1d139785fd  qwen_v1_sensitivity/math500/manifests/artifact_freeze_manifest.json
e1abacac2a1413d42c876dfb8a6ce779793b9fcf857faab835fe0c6454c55ae5  qwen_v1_sensitivity/math500/optimization/gepa/best_prompt.md
74699fe6913cac2b7fd99d40d58ac5bcd9d16945ae7e52b04ae8623a2cf69d48  qwen_v1_sensitivity/math500/optimization/gepa/best_prompt.md.manifest.json
4a8da5b86a86f97f912e444098480b662446402946d98ab9f7936f46da1934cc  qwen_v1_sensitivity/math500/optimization/skillopt/best_skill.md
678343df1a303a4e7d0d942c2c9f31130712d7b030e7d514213ab69db2bb7f88  qwen_v1_sensitivity/math500/optimization/skillopt/best_skill.md.manifest.json
1bc0e19f6be15069d835c08f8897d7a3abd924b93dc5cd43b39db55570fc0214  qwen_v1_sensitivity/math500/results/delta_paired.csv
99d3435cfd4bc7992a643c6321883d2989a26c20b1cab72b0c1ef6c9dccb5b62  qwen_v1_sensitivity/math500/results/optimization_costs.csv
46b70fc8f1b78cb2e976f420b6a8b60a9d0bd26125abcf27c049969d1972231e  qwen_v1_sensitivity/math500/results/report.html
9739a1a5734e86ab656fdd60443574b31b5023dfbee1077eb794cd10a7a5fc50  qwen_v1_sensitivity/math500/results/run_identity.json
994ddc01a778c6aa5f9c8974d460538d22a11b9ea98ba772eee4aa8fe938404e  qwen_v1_sensitivity/math500/results/runs.jsonl
aa473a948d1a4f93ef7d446be1e07dc0036cd44c73b30b53e0c9564edbd6befb  qwen_v1_sensitivity/math500/results/runs.pre_skipped_recovery_20260913.jsonl
ee2a13855af3e17de25c4446cf73fd52386fb671ba10604f9b2f1eb507f9466b  qwen_v1_sensitivity/math500/results/summary.csv
5a200b2ab9e31bb35aba0f1b8c1790cae07fafa761c35a125859541cab93784f  qwen_v1_sensitivity/math500/results/summary_with_ci.csv
ba5fc1d758b1323be74cb79613c10571dd0bc24fde879bd580f98ee601773f1e  qwen_v2/hotpotqa/logs/evaluation.log
6d8eea5907eb853af9b84d7bf6a7446c75dec1394640a8be14b12f63962edf5b  qwen_v2/hotpotqa/logs/optimizer.log
57d15051e51a25cf851d0fe51e87f91ce059439e81db6e6f79339eea2b626947  qwen_v2/hotpotqa/logs/optimizer.prelaunch_abort.log
0233b00d898ef7e97c8e312282016d276cac9a80555831bce5d1007e775690c8  qwen_v2/hotpotqa/manifests/artifact_freeze_manifest.json
7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb  qwen_v2/hotpotqa/optimization/gepa/best_prompt.md
532d34d73b3fa006c24a963fcc3152f30ced2a2062f6e6207d9ac6c39c8ef81f  qwen_v2/hotpotqa/optimization/gepa/best_prompt.md.manifest.json
f8d2ca7253a522004d9007aa55903b8814420fc1fcc60ee910b2cb70d7706386  qwen_v2/hotpotqa/optimization/gepa/candidate_tree.html
28e6c77e75b274adbfb2e1ffd053ec61a9eaac1a166d0f3eed813d2eefbf8107  qwen_v2/hotpotqa/optimization/gepa/candidates.json
7eb13ef4c48579d6fad094ef7f90863695fed4bd2d06f68e1717b2b89fbe0e60  qwen_v2/hotpotqa/optimization/gepa/run_log.json
e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c  qwen_v2/hotpotqa/optimization/skillopt/best_skill.md
893fd1a9b63c7af65d74365d1b5ebf0d92d3135fc84a4442140eada8b052c851  qwen_v2/hotpotqa/optimization/skillopt/best_skill.md.manifest.json
aad666c748f3307928e531bdbec5bebdaff768a1957851ca90840e89ad667e4e  qwen_v2/hotpotqa/optimization/skillopt/history.json
c21f6c56d442bd4de9bedaedb6fefac3c13051ff9eb7fa071d7b8e606dc8d811  qwen_v2/hotpotqa/optimization/skillopt/summary.json
c4850679d617eeacfee4d18c34e6408bebe48b8c6e1df6307a0927f89cc77e46  qwen_v2/hotpotqa/results/delta_paired.csv
b3c89d981134f1944eadec09ecba8700f587933267775a06d552ec55b8766186  qwen_v2/hotpotqa/results/optimization_costs.csv
100b1a68e2d624a635da9d70ccf8700918246555e53224ca2c711615f71a9a11  qwen_v2/hotpotqa/results/report.html
25ca9e395179c0f2fee2cfd750c4f20a0e81ffd269a8f87a755098d80dd6a35e  qwen_v2/hotpotqa/results/run_identity.json
0dd5dae1bc8c36bcc3abc765554e78addbf8c0a58c5c0ca1c50fc7be5980bbd9  qwen_v2/hotpotqa/results/runs.jsonl
503c35cd32705c7671576ecf18b4c6ce299fc29fa4e7f67f94a4dc404646a070  qwen_v2/hotpotqa/results/summary.csv
e4ea423f57aba0369d08a7dfeebad72be2b87b1a2d36f2612c4b6ce2db134d23  qwen_v2/hotpotqa/results/summary_with_ci.csv
f5469cedb9d31e70e7d5a66dc3a0d6d9adbb8464b0d967628f25a8cf25ba03c1  qwen_v2/logs/evaluation_chain.log
d5d5ff0f13017703314e4b7d35fe57889575364bea9fceaf8fd1a4d112086925  qwen_v2/manifests/qwen_preflight_hotpotqa.json
2b2293076f3d2e99d2a303c0a7b12cc2294d5463dcb4da0d72bb5c9374c16a23  qwen_v2/manifests/qwen_preflight_math500.json
d133e669191b22baf37cea25ca7dfe76e98cf1de925f3747935e870e727fe6fc  qwen_v2/math500/logs/evaluation.log
d8fa42967c5088f78665d77cc335773e391cf6577e39c574ae262aec8e43144d  qwen_v2/math500/logs/optimizer.log
8defa4aa5d95096d9778aeb28fe0d1df4e60dcdd168fd03265f6f51d693e114b  qwen_v2/math500/manifests/artifact_freeze_manifest.json
f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5  qwen_v2/math500/optimization/gepa/best_prompt.md
413d18ab3e67ff301f9d304a3bc0e72f794b7346b867d80dcde7c9f96681e530  qwen_v2/math500/optimization/gepa/best_prompt.md.manifest.json
a3674cff1ed1636242d5fc3ffb8cba7038e9799dd2e8f2d95ea905315298575e  qwen_v2/math500/optimization/gepa/candidate_tree.html
1de843c634d19084a2cf4e8e54cbef158936799455ad87d2c429deeb32a5025f  qwen_v2/math500/optimization/gepa/candidates.json
d830889e09c2b346cf16f013b50ba28f751040bd71dca81cb84ae5edf6303a13  qwen_v2/math500/optimization/gepa/run_log.json
33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3  qwen_v2/math500/optimization/skillopt/best_skill.md
14c9ed8214c2139ee8c14acf59a14f2b622fe31e025220598dede8c360722ee7  qwen_v2/math500/optimization/skillopt/best_skill.md.manifest.json
8f815ed0288432c0d360689d24d867f0a933d1f452d9d0976723f244517c7420  qwen_v2/math500/optimization/skillopt/history.json
493bf4179d291d092e4290eb940d5be7d248f5ee7a859856954431faa6345f67  qwen_v2/math500/optimization/skillopt/summary.json
d0347c701adb71d314e17230809b19c72803e6f4c436ba2742e80e6e0cefca9b  qwen_v2/math500/results/delta_paired.csv
d970c1d652358e88171797ae223ece87355af936e9146a5a2f8d306d14598344  qwen_v2/math500/results/optimization_costs.csv
70e26afc51980b23303daaaadb0ce5d8c9b46722b2b4543139ab11d68374d07f  qwen_v2/math500/results/report.html
99651b099f4a12215764b6db8c44ee4c351bc00a98f915deed24700a0a82870d  qwen_v2/math500/results/run_identity.json
ab257de7f7c7837e099f557f0597709941545213dc6f3828a1409f6fc5dcd88a  qwen_v2/math500/results/runs.jsonl
4c670506bad89c95ce070dee4233dec67c9c764b732c23597ccdd17117d43d69  qwen_v2/math500/results/summary.csv
251a951540f48a615b6dcde6b90a858f6f9dd9eb1a93b23da15ab1a53844edec  qwen_v2/math500/results/summary_with_ci.csv
07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7  seeds/prompts/benchmark_math_minimal.md
f40a9c0fffd09fb29448b69b029849a488c9994e5151895b742de97adab75e27  seeds/prompts/benchmark_math_system.md
7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb  seeds/prompts/benchmark_qa_minimal.md
9591e99b3c4b96ebfa9f6f31ebf6e3c3abb6f8e08cab1d7a6b0905479b10141c  seeds/prompts/benchmark_qa_system.md
7d3b888f91084c8180af5a181c993ccf6cede6853aa7cdf507df73098015d797  seeds/skills/minimal_math_skill.md
c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59  seeds/skills/minimal_skill.md
210ba7bd4c62f656072acbd31903954b1a00c38a6f0cefc5c8962196a924d900  statistics/cross_model_effects.csv
0197219dec4b18d49097165a3a557e95eb41a21cd1712ee3791c600a3adf03d4  statistics/holm_primary_automated_v2.csv
4712a0d65df0bdd20826f31b8d060733754f9e5b1376682f284d4d0bb77418bc  statistics/math_score_completion.csv
dc284f2af94a49cd6ca160e543d952b432be361d2d4b5b5e0feb152482280a7b  statistics/qwen_math_failure_timeline.csv
1200101d6f81b54907aa4998e5c935c734cd899b422d4ae5ec2b1f13e65175cb  statistics/qwen_v1_v2_comparison.csv
f0015cf39ab2ba0029f83d5f75d5bdfbf6d5de0237ae346b28c283c145f651ad  statistics/qwen_v2_evaluation_totals.json
52c25d9f4c95857b9c22bb404ab6da849c7543f3991d70bc178143fe21d4ccdc  statistics/qwen_v2_math_difficulty.csv
1f0ac5f49c2bb70fb592ed74fac0448ff7f737747fc1fca9b73f09faef4f2a45  statistics/qwen_v2_primary_results.csv
c1e5508907e885e0403eb30fa603391e6bd418ae4917c119b89829926f26aa4b  statistics/qwen_v2_resources_by_benchmark_condition.csv
8bd44399fee8945d760e7d9f3a629f78c8c8d36f94b7aaaa237b7b88820da9a4  statistics/qwen_v2_resources_pooled_by_condition.csv
0d8ec85a50e072869eed342686d15faf0d752c4b8ae78f8355b915878ab3c702  statistics/transfer_two_models.csv


==> anc/evidence/configs/benchmark_hotpotqa_minimal.yaml <==
# Variante "seed minimale" (paper-style) del benchmark HotpotQA.
#
# Differenze rispetto a benchmark_hotpotqa.yaml:
# - Seed minimale per baseline e per gli ottimizzatori (prompt di una riga,
#   skill di una riga): lascia headroom agli ottimizzatori, come nei paper.
# - Quarta condizione "manual": il prompt curato a mano usato finora, per il
#   confronto "prompt engineering manuale vs ottimizzazione automatica".
# - Gate SkillOpt su soft (F1, continuo) invece di hard (EM, quantizzato) e
#   selection set a 100 item per dimezzare il rumore del gate.
# - Output e artefatti in directory dedicate (results/artifacts _hotpotqa_minimal).

run:
  name: hotpotqa_minimal
  seed: 42
  output_dir: results_hotpotqa_minimal
  artifact_dir: artifacts_hotpotqa_minimal
  timeout_seconds: 180
  retries: 1
  circuit_breaker:
    consecutive_connection_errors: 3
    revalidate_attempts: 3
    revalidate_wait_seconds: 30
  judge:
    # Scoring deterministico EM/F1: il judge non serve e non viene mai chiamato.
    mode: heuristic

datasets:
  llm: data/tasks_hotpotqa.jsonl
  mcp: data/tasks_mcp_bea.jsonl

conditions:
  baseline:
    label: A - Baseline (seed minimale)
    prompt: prompts/benchmark_qa_minimal.md
    skill: null
  gepa:
    label: B - GEPA (da seed minimale)
    prompt_artifact: artifacts_hotpotqa_minimal/gepa/{target_id}/best_prompt.md
    fallback_prompt: prompts/benchmark_qa_minimal.md
  skillopt:
    label: C - SkillOpt (da seed minimale)
    prompt: prompts/benchmark_qa_minimal.md
    skill_artifact: artifacts_hotpotqa_minimal/skillopt/{target_id}/best_skill.md
    fallback_skill: skills/minimal_skill.md
  manual:
    label: D - Prompt manuale (curato)
    prompt: prompts/benchmark_qa_system.md
    skill: null

optimization:
  scoring:
    use_llm_judge: false
    judge_train_rollouts: false
  gepa:
    enabled: true
    # engine: official -> usa il pacchetto ufficiale gepa-ai/gepa (pip install gepa).
    # engine: local    -> usa il runner minimale interno.
    engine: official
    max_metric_calls: 1200
    reflection_minibatch_size: 5
    rollout_workers: 4
    reflection_max_input_chars: 6000
    # Reflection LM forte via OpenRouter (paper-style). Per tornare alla
    # self-reflection con DeepSeek, commentare base_url/model/api_key_env.
    reflection:
      base_url: https://openrouter.ai/api/v1
      model: anthropic/claude-opus-4.8
      api_key_env: OPENROUTER_API_KEY
      temperature: 1.0
      max_tokens: 8192
      timeout_seconds: 600
  skillopt:
    enabled: true
    # engine: official -> usa il pacchetto ufficiale microsoft/SkillOpt (pip install skillopt).
    # engine: local    -> usa il runner minimale interno.
    engine: official
    epochs: 2
    batch_size: 15
    textual_learning_rate: 4     # edit budget L per minibatch
    selection_set_size: 100      # gate held-out piu' ampio: dimezza il rumore vs 50
    gate_metric: soft            # soft=F1 (continuo): gate piu' sensibile di hard=EM
    reflect_minibatch_size: 8
    analyst_workers: 2
    rollout_workers: 4
    # Optimizer/reflection model forte via OpenRouter (paper-style).
    reflection:
      base_url: https://openrouter.ai/api/v1
      model: anthropic/claude-opus-4.8
      api_key_env: OPENROUTER_API_KEY
      temperature: 0.2
      max_tokens: 8192
      timeout_seconds: 600

targets:
  - id: deepseek_v4_flash_local
    scenario: llm
    adapter: openai_compatible
    model: deepseek-v4-flash
    base_url: ${DEEPSEEK_LOCAL_BASE_URL:<LOCAL_TARGET_ENDPOINT>}
    # Il server ds4 ha due schede di rete: se il primario non risponde,
    # l'adapter fa failover automatico sul primo alternativo raggiungibile.
    fallback_base_urls:
      - ${DEEPSEEK_LOCAL_FALLBACK_BASE_URL:<LOCAL_TARGET_ENDPOINT>}
    api_key_env: DEEPSEEK_LOCAL_API_KEY
    temperature: 0.0
    max_tokens: 512
    validation_timeout_seconds: 90
    validation_max_tokens: 8
    timeout_seconds: 180
    optimizer_temperature: 0.2
    optimizer_max_tokens: 2048
    optimizer_timeout_seconds: 600
    # Seed minimali per gli ottimizzatori (GEPA parte da prompt, SkillOpt da skill).
    prompt: prompts/benchmark_qa_minimal.md
    skill: skills/minimal_skill.md
    pricing:
      input_per_1m: 0.0
      output_per_1m: 0.0


==> anc/evidence/configs/benchmark_hotpotqa_qwen38_27b.yaml <==
run:
  name: hotpotqa_qwen38_27b
  seed: 42
  output_dir: experiments/qwen38_v1/hotpotqa/results
  artifact_dir: experiments/qwen38_v1/hotpotqa/artifacts
  timeout_seconds: 180
  retries: 1
  require_freeze_for_test: true
  artifact_freeze_manifest: experiments/qwen38_v1/hotpotqa/manifests/artifact_freeze_manifest.json
  circuit_breaker:
    consecutive_connection_errors: 3
    revalidate_attempts: 3
    revalidate_wait_seconds: 30
  judge:
    mode: heuristic

datasets:
  llm: data/tasks_hotpotqa.jsonl
  mcp: data/tasks_mcp_bea.jsonl

conditions:
  baseline:
    label: A - Baseline (seed minimale)
    prompt: prompts/benchmark_qa_minimal.md
    skill: null
  gepa:
    label: B - GEPA (da seed minimale)
    prompt_artifact: experiments/qwen38_v1/hotpotqa/artifacts/gepa/{target_id}/best_prompt.md
    fallback_prompt: prompts/benchmark_qa_minimal.md
  skillopt:
    label: C - SkillOpt (da seed minimale)
    prompt: prompts/benchmark_qa_minimal.md
    skill_artifact: experiments/qwen38_v1/hotpotqa/artifacts/skillopt/{target_id}/best_skill.md
    fallback_skill: skills/minimal_skill.md
  manual:
    label: D - Prompt manuale (curato)
    prompt: prompts/benchmark_qa_system.md
    skill: null

optimization:
  scoring:
    use_llm_judge: false
    judge_train_rollouts: false
  gepa:
    enabled: true
    engine: official
    max_metric_calls: 1200
    reflection_minibatch_size: 5
    rollout_workers: 4
    reflection_max_input_chars: 6000
    reflection:
      base_url: https://openrouter.ai/api/v1
      model: anthropic/claude-opus-4.8
      api_key_env: OPENROUTER_API_KEY
      temperature: 1.0
      max_tokens: 8192
      timeout_seconds: 600
  skillopt:
    enabled: true
    engine: official
    epochs: 2
    batch_size: 15
    textual_learning_rate: 4
    selection_set_size: 100
    gate_metric: soft
    reflect_minibatch_size: 8
    analyst_workers: 2
    rollout_workers: 4
    reflection:
      base_url: https://openrouter.ai/api/v1
      model: anthropic/claude-opus-4.8
      api_key_env: OPENROUTER_API_KEY
      temperature: 0.2
      max_tokens: 8192
      timeout_seconds: 600

targets:
  - id: qwen38_27b_local
    scenario: llm
    adapter: openai_compatible
    model: qwen/qwen3.8-27b
    base_url: ${QWEN38_LOCAL_BASE_URL:<LOCAL_TARGET_ENDPOINT>}
    fallback_base_urls:
      - ${QWEN38_LOCAL_FALLBACK_BASE_URL:<LOCAL_TARGET_ENDPOINT>}
    api_key_env: QWEN38_LOCAL_API_KEY
    temperature: 0.0
    max_tokens: 512
    validation_timeout_seconds: 90
    validation_max_tokens: 8
    require_reasoning_content: true
    timeout_seconds: 180
    retries: 1
    optimizer_temperature: 0.2
    optimizer_max_tokens: 2048
    optimizer_timeout_seconds: 600
    prompt: prompts/benchmark_qa_minimal.md
    skill: skills/minimal_skill.md
    pricing:
      input_per_1m: 0.0
      output_per_1m: 0.0


==> anc/evidence/configs/benchmark_hotpotqa_qwen38_27b_v2.yaml <==
run:
  name: hotpotqa_qwen38_27b_v2
  seed: 42
  output_dir: experiments/qwen38_v2/hotpotqa/results
  artifact_dir: experiments/qwen38_v2/hotpotqa/artifacts
  timeout_seconds: 180
  retries: 1
  require_freeze_for_test: true
  artifact_freeze_manifest: experiments/qwen38_v2/hotpotqa/manifests/artifact_freeze_manifest.json
  circuit_breaker:
    consecutive_connection_errors: 3
    revalidate_attempts: 3
    revalidate_wait_seconds: 30
  judge:
    mode: heuristic

datasets:
  llm: data/tasks_hotpotqa.jsonl
  mcp: data/tasks_mcp_bea.jsonl

conditions:
  baseline:
    label: A - Baseline (seed minimale)
    prompt: prompts/benchmark_qa_minimal.md
    skill: null
  gepa:
    label: B - GEPA (da seed minimale)
    prompt_artifact: experiments/qwen38_v2/hotpotqa/artifacts/gepa/{target_id}/best_prompt.md
    fallback_prompt: prompts/benchmark_qa_minimal.md
  skillopt:
    label: C - SkillOpt (da seed minimale)
    prompt: prompts/benchmark_qa_minimal.md
    skill_artifact: experiments/qwen38_v2/hotpotqa/artifacts/skillopt/{target_id}/best_skill.md
    fallback_skill: skills/minimal_skill.md
  manual:
    label: D - Prompt manuale (curato)
    prompt: prompts/benchmark_qa_system.md
    skill: null

optimization:
  scoring:
    use_llm_judge: false
    judge_train_rollouts: false
  gepa:
    enabled: true
    engine: official
    max_metric_calls: 1200
    reflection_minibatch_size: 5
    rollout_workers: 4
    reflection_max_input_chars: 6000
    reflection:
      base_url: https://openrouter.ai/api/v1
      model: anthropic/claude-opus-4.8
      api_key_env: OPENROUTER_API_KEY
      temperature: 1.0
      max_tokens: 8192
      timeout_seconds: 600
  skillopt:
    enabled: true
    engine: official
    epochs: 2
    batch_size: 15
    textual_learning_rate: 4
    selection_set_size: 100
    gate_metric: soft
    reflect_minibatch_size: 8
    analyst_workers: 2
    rollout_workers: 4
    reflection:
      base_url: https://openrouter.ai/api/v1
      model: anthropic/claude-opus-4.8
      api_key_env: OPENROUTER_API_KEY
      temperature: 0.2
      max_tokens: 8192
      timeout_seconds: 600

targets:
  - id: qwen38_27b_local
    scenario: llm
    adapter: openai_compatible
    model: qwen/qwen3.8-27b
    base_url: ${QWEN38_LOCAL_BASE_URL:<LOCAL_TARGET_ENDPOINT>}
    fallback_base_urls:
      - ${QWEN38_LOCAL_FALLBACK_BASE_URL:<LOCAL_TARGET_ENDPOINT>}
    api_key_env: QWEN38_LOCAL_API_KEY
    temperature: 0.0
    max_tokens: 512
    validation_timeout_seconds: 90
    validation_max_tokens: 8
    require_reasoning_content: true
    timeout_seconds: 180
    retries: 1
    optimizer_temperature: 0.2
    optimizer_max_tokens: 2048
    optimizer_timeout_seconds: 600
    prompt: prompts/benchmark_qa_minimal.md
    skill: skills/minimal_skill.md
    pricing:
      input_per_1m: 0.0
      output_per_1m: 0.0


==> anc/evidence/configs/benchmark_math500_minimal.yaml <==
# Variante "seed minimale" (paper-style) del benchmark MATH-500.
#
# Speculare a benchmark_hotpotqa_minimal.yaml, con adattamenti per il task math:
# - Seed minimale (una riga) per baseline e ottimizzatori; condizione "manual"
#   con il prompt curato per il confronto manuale vs automatico.
# - Gate SkillOpt su hard: lo scoring MATH e' EM binario su \boxed{}, quindi
#   soft coincide con hard (non esiste segnale continuo tipo F1).
# - timeout_seconds 480 (era 300): nella baseline il 13% dei task falliva in
#   ReadTimeout, rumore puro che inquina rollout e gate.
# - Test set ampliato a 250 task (train/val invariati, slice sequenziali).
# - Output e artefatti in directory dedicate (results/artifacts _math500_minimal).

run:
  name: math500_minimal
  seed: 42
  output_dir: results_math500_minimal
  artifact_dir: artifacts_math500_minimal
  timeout_seconds: 480
  retries: 1
  circuit_breaker:
    consecutive_connection_errors: 3
    revalidate_attempts: 3
    revalidate_wait_seconds: 30
  judge:
    # Scoring deterministico su risposta \boxed{}: il judge non serve.
    mode: heuristic

datasets:
  llm: data/tasks_math500.jsonl
  mcp: data/tasks_mcp_bea.jsonl

conditions:
  baseline:
    label: A - Baseline (seed minimale)
    prompt: prompts/benchmark_math_minimal.md
    skill: null
  gepa:
    label: B - GEPA (da seed minimale)
    prompt_artifact: artifacts_math500_minimal/gepa/{target_id}/best_prompt.md
    fallback_prompt: prompts/benchmark_math_minimal.md
  skillopt:
    label: C - SkillOpt (da seed minimale)
    prompt: prompts/benchmark_math_minimal.md
    skill_artifact: artifacts_math500_minimal/skillopt/{target_id}/best_skill.md
    fallback_skill: skills/minimal_math_skill.md
  manual:
    label: D - Prompt manuale (curato)
    prompt: prompts/benchmark_math_system.md
    skill: null

optimization:
  scoring:
    use_llm_judge: false
    judge_train_rollouts: false
  gepa:
    enabled: true
    engine: official
    # 400 metric call (non 1200 come HotpotQA): i rollout math durano ~2 min
    # l'uno, con 1200 il run supererebbe le 20 ore di sola fase GEPA.
    max_metric_calls: 400
    reflection_minibatch_size: 5
    rollout_workers: 2          # generazioni lunghe: meno parallelismo sul server locale
    reflection_max_input_chars: 6000
    # Reflection LM forte via OpenRouter (paper-style). Per tornare alla
    # self-reflection con DeepSeek, commentare base_url/model/api_key_env.
    reflection:
      base_url: https://openrouter.ai/api/v1
      model: anthropic/claude-opus-4.8
      api_key_env: OPENROUTER_API_KEY
      temperature: 1.0
      max_tokens: 8192
      timeout_seconds: 600
  skillopt:
    enabled: true
    engine: official
    epochs: 2
    batch_size: 15
    textual_learning_rate: 4     # edit budget L per minibatch
    selection_set_size: 50       # 50 (non 100): rollout math lenti, gate EM su 50 item
    gate_metric: hard            # scoring binario: soft==hard, il gate naturale e' EM
    reflect_minibatch_size: 8
    analyst_workers: 2
    rollout_workers: 2
    # Optimizer/reflection model forte via OpenRouter (paper-style).
    reflection:
      base_url: https://openrouter.ai/api/v1
      model: anthropic/claude-opus-4.8
      api_key_env: OPENROUTER_API_KEY
      temperature: 0.2
      max_tokens: 8192
      timeout_seconds: 600

targets:
  - id: deepseek_v4_flash_local
    scenario: llm
    adapter: openai_compatible
    model: deepseek-v4-flash
    base_url: ${DEEPSEEK_LOCAL_BASE_URL:<LOCAL_TARGET_ENDPOINT>}
    # Il server ds4 ha due schede di rete: se il primario non risponde,
    # l'adapter fa failover automatico sul primo alternativo raggiungibile.
    fallback_base_urls:
      - ${DEEPSEEK_LOCAL_FALLBACK_BASE_URL:<LOCAL_TARGET_ENDPOINT>}
    api_key_env: DEEPSEEK_LOCAL_API_KEY
    temperature: 0.0
    max_tokens: 4096
    validation_timeout_seconds: 90
    validation_max_tokens: 8
    timeout_seconds: 480
    optimizer_temperature: 0.2
    optimizer_max_tokens: 2048
    optimizer_timeout_seconds: 600
    # Seed minimali per gli ottimizzatori (GEPA parte da prompt, SkillOpt da skill).
    prompt: prompts/benchmark_math_minimal.md
    skill: skills/minimal_math_skill.md
    pricing:
      input_per_1m: 0.0
      output_per_1m: 0.0


==> anc/evidence/configs/benchmark_math500_qwen38_27b.yaml <==
run:
  name: math500_qwen38_27b
  seed: 42
  output_dir: experiments/qwen38_v1/math500/results
  artifact_dir: experiments/qwen38_v1/math500/artifacts
  timeout_seconds: 480
  retries: 1
  require_freeze_for_test: true
  artifact_freeze_manifest: experiments/qwen38_v1/math500/manifests/artifact_freeze_manifest.json
  circuit_breaker:
    consecutive_connection_errors: 3
    revalidate_attempts: 3
    revalidate_wait_seconds: 30
  judge:
    mode: heuristic

datasets:
  llm: data/tasks_math500.jsonl
  mcp: data/tasks_mcp_bea.jsonl

conditions:
  baseline:
    label: A - Baseline (seed minimale)
    prompt: prompts/benchmark_math_minimal.md
    skill: null
  gepa:
    label: B - GEPA (da seed minimale)
    prompt_artifact: experiments/qwen38_v1/math500/artifacts/gepa/{target_id}/best_prompt.md
    fallback_prompt: prompts/benchmark_math_minimal.md
  skillopt:
    label: C - SkillOpt (da seed minimale)
    prompt: prompts/benchmark_math_minimal.md
    skill_artifact: experiments/qwen38_v1/math500/artifacts/skillopt/{target_id}/best_skill.md
    fallback_skill: skills/minimal_math_skill.md
  manual:
    label: D - Prompt manuale (curato)
    prompt: prompts/benchmark_math_system.md
    skill: null

optimization:
  scoring:
    use_llm_judge: false
    judge_train_rollouts: false
  gepa:
    enabled: true
    engine: official
    max_metric_calls: 400
    reflection_minibatch_size: 5
    rollout_workers: 2
    reflection_max_input_chars: 6000
    reflection:
      base_url: https://openrouter.ai/api/v1
      model: anthropic/claude-opus-4.8
      api_key_env: OPENROUTER_API_KEY
      temperature: 1.0
      max_tokens: 8192
      timeout_seconds: 600
  skillopt:
    enabled: true
    engine: official
    epochs: 2
    batch_size: 15
    textual_learning_rate: 4
    selection_set_size: 50
    gate_metric: hard
    reflect_minibatch_size: 8
    analyst_workers: 2
    rollout_workers: 2
    reflection:
      base_url: https://openrouter.ai/api/v1
      model: anthropic/claude-opus-4.8
      api_key_env: OPENROUTER_API_KEY
      temperature: 0.2
      max_tokens: 8192
      timeout_seconds: 600

targets:
  - id: qwen38_27b_local
    scenario: llm
    adapter: openai_compatible
    model: qwen/qwen3.8-27b
    base_url: ${QWEN38_LOCAL_BASE_URL:<LOCAL_TARGET_ENDPOINT>}
    fallback_base_urls:
      - ${QWEN38_LOCAL_FALLBACK_BASE_URL:<LOCAL_TARGET_ENDPOINT>}
    api_key_env: QWEN38_LOCAL_API_KEY
    temperature: 0.0
    max_tokens: 4096
    validation_timeout_seconds: 90
    validation_max_tokens: 8
    require_reasoning_content: true
    timeout_seconds: 480
    retries: 1
    optimizer_temperature: 0.2
    optimizer_max_tokens: 2048
    optimizer_timeout_seconds: 600
    prompt: prompts/benchmark_math_minimal.md
    skill: skills/minimal_math_skill.md
    pricing:
      input_per_1m: 0.0
      output_per_1m: 0.0


==> anc/evidence/configs/benchmark_math500_qwen38_27b_v2.yaml <==
run:
  name: math500_qwen38_27b_v2
  seed: 42
  output_dir: experiments/qwen38_v2/math500/results
  artifact_dir: experiments/qwen38_v2/math500/artifacts
  timeout_seconds: 480
  retries: 1
  require_freeze_for_test: true
  artifact_freeze_manifest: experiments/qwen38_v2/math500/manifests/artifact_freeze_manifest.json
  circuit_breaker:
    consecutive_connection_errors: 3
    revalidate_attempts: 3
    revalidate_wait_seconds: 30
  judge:
    mode: heuristic

datasets:
  llm: data/tasks_math500.jsonl
  mcp: data/tasks_mcp_bea.jsonl

conditions:
  baseline:
    label: A - Baseline (seed minimale)
    prompt: prompts/benchmark_math_minimal.md
    skill: null
  gepa:
    label: B - GEPA (da seed minimale)
    prompt_artifact: experiments/qwen38_v2/math500/artifacts/gepa/{target_id}/best_prompt.md
    fallback_prompt: prompts/benchmark_math_minimal.md
  skillopt:
    label: C - SkillOpt (da seed minimale)
    prompt: prompts/benchmark_math_minimal.md
    skill_artifact: experiments/qwen38_v2/math500/artifacts/skillopt/{target_id}/best_skill.md
    fallback_skill: skills/minimal_math_skill.md
  manual:
    label: D - Prompt manuale (curato)
    prompt: prompts/benchmark_math_system.md
    skill: null

optimization:
  scoring:
    use_llm_judge: false
    judge_train_rollouts: false
  gepa:
    enabled: true
    engine: official
    max_metric_calls: 400
    reflection_minibatch_size: 5
    rollout_workers: 2
    reflection_max_input_chars: 6000
    reflection:
      base_url: https://openrouter.ai/api/v1
      model: anthropic/claude-opus-4.8
      api_key_env: OPENROUTER_API_KEY
      temperature: 1.0
      max_tokens: 8192
      timeout_seconds: 600
  skillopt:
    enabled: true
    engine: official
    epochs: 2
    batch_size: 15
    textual_learning_rate: 4
    selection_set_size: 50
    gate_metric: hard
    reflect_minibatch_size: 8
    analyst_workers: 2
    rollout_workers: 2
    reflection:
      base_url: https://openrouter.ai/api/v1
      model: anthropic/claude-opus-4.8
      api_key_env: OPENROUTER_API_KEY
      temperature: 0.2
      max_tokens: 8192
      timeout_seconds: 600

targets:
  - id: qwen38_27b_local
    scenario: llm
    adapter: openai_compatible
    model: qwen/qwen3.8-27b
    base_url: ${QWEN38_LOCAL_BASE_URL:<LOCAL_TARGET_ENDPOINT>}
    fallback_base_urls:
      - ${QWEN38_LOCAL_FALLBACK_BASE_URL:<LOCAL_TARGET_ENDPOINT>}
    api_key_env: QWEN38_LOCAL_API_KEY
    temperature: 0.0
    max_tokens: 4096
    validation_timeout_seconds: 90
    validation_max_tokens: 8
    require_reasoning_content: true
    timeout_seconds: 480
    retries: 1
    optimizer_temperature: 0.2
    optimizer_max_tokens: 2048
    optimizer_timeout_seconds: 600
    prompt: prompts/benchmark_math_minimal.md
    skill: skills/minimal_math_skill.md
    pricing:
      input_per_1m: 0.0
      output_per_1m: 0.0


==> anc/evidence/deepseek/PROVENANCE_LIMITATION.md <==
# DeepSeek provenance limitation

The retained historical DeepSeek namespace contains per-task evaluation records and aggregate/statistical outputs. The original optimizer logs, run identities, and artifact-freeze manifests were not retained in that namespace. This package does not reconstruct or invent those missing records. The exact optimized prompt and skill texts remain reproduced in the manuscript appendix.


==> anc/evidence/deepseek/hotpotqa/results/delta_paired.csv <==
scenario,target_id,comparison,n_paired,delta_score,delta_percent,p_value_sign_permutation
llm,deepseek_v4_flash_local,gepa vs baseline,500,-0.007998935275251307,-0.9459880887077894,0.3270672932706729
llm,deepseek_v4_flash_local,skillopt vs baseline,500,-0.05702146103896166,-6.743600377723811,9.999000099990002e-05
llm,deepseek_v4_flash_local,manual vs baseline,500,-0.019596357142857235,-2.3175484988062163,0.0014998500149985001
llm,deepseek_v4_flash_local,skillopt vs gepa,500,-0.049022525763710356,-5.852980790124959,9.999000099990002e-05
llm,deepseek_v4_flash_local,manual vs gepa,500,-0.011597421867605928,-1.3846591204470622,0.18118188181181882
llm,deepseek_v4_flash_local,manual vs skillopt,500,0.03742510389610443,4.746110612081084,0.00019998000199980003


==> anc/evidence/deepseek/hotpotqa/results/optimization_costs.csv <==
target_id,optimizer,status,rollouts,accepted_edits,rejected_edits,wall_clock_seconds,cost_usd,artifact_path,reason
deepseek_v4_flash_local,gepa,completed,1220,0,0,35098.41798742104,0.0,$HOST_PATH,official gepa.optimize: reflective Pareto prompt evolution
deepseek_v4_flash_local,skillopt,completed,75,1,19,53885.04258051107,0.0,$HOST_PATH,official ReflACT trainer: bounded skill edits con gate strict su selection set held-out


==> anc/evidence/deepseek/hotpotqa/results/report.html <==
<!doctype html><html><head><meta charset='utf-8'><title>GEPA vs SkillOpt Benchmark</title>
<style>body{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,sans-serif;max-width:1180px;margin:40px auto;line-height:1.45}table{border-collapse:collapse;width:100%;font-size:13px}th,td{border:1px solid #ddd;padding:6px;vertical-align:top}th{background:#f6f6f6}svg{max-width:100%;border:1px solid #ddd;margin:10px 0}.note{background:#fff7d6;padding:12px;border:1px solid #e5d28a}pre{white-space:pre-wrap;background:#f7f7f7;padding:12px}</style></head><body>
<h1>Benchmark GEPA vs SkillOpt</h1>
<p class='note'>Report generato automaticamente. I target non raggiungibili restano nel campione come skip/error; distinguere sempre batteria dry-run da ottimizzazione reale.</p>
<h2>Sintesi paper e confronto concettuale</h2>
<pre># Analisi tecnica: GEPA vs SkillOpt

## GEPA: Reflective Prompt Evolution Can Outperform Reinforcement Learning

GEPA (Genetic-Pareto) ottimizza sistemi AI che contengono parametri testuali, in particolare prompt LLM ma anche codice, configurazioni e architetture agentiche. La tesi centrale e&#x27; che una traiettoria completa di sistema contiene molta piu&#x27; informazione di un reward scalare: reasoning, tool call, tool output, errori e feedback di valutazione vengono letti da un modello riflessivo che produce diagnosi in linguaggio naturale e mutazioni mirate dell&#x27;artefatto testuale.

Il ciclo operativo e&#x27;:

1. selezionare un candidato dal fronte di Pareto;
2. eseguirlo su minibatch di task, salvando traiettorie e side information;
3. riflettere in linguaggio naturale sui fallimenti e sui successi;
4. mutare il prompt o altro artefatto testuale;
5. accettare il candidato nella popolazione se migliora il profilo Pareto.

La scelta Pareto-based e&#x27; cruciale: GEPA non cerca un singolo &quot;prompt migliore globale&quot; durante tutta la ricerca. Mantiene invece candidati che eccellono su sottoinsiemi diversi delle istanze, poi campiona e combina candidati promettenti. Questo riduce il rischio di ottimi locali e reward hacking, perche&#x27; una mutazione utile per una famiglia di task puo&#x27; sopravvivere anche se non domina immediatamente tutte le altre.

Secondo gli autori, GEPA supera GRPO di circa 6% in media e fino a 20% sui task riportati, usando fino a 35x meno rollout. Il README ufficiale descrive un regime tipico di 100-500 valutazioni contro 5.000-25.000+ rollout per GRPO. GEPA supera anche MIPROv2 di oltre 10% in media in diversi setting, con esempi come +12% accuracy su AIME-2025.

Per questo benchmark e&#x27; rilevante per due motivi: non richiede accesso ai pesi del modello e puo&#x27; ottimizzare compound AI systems. Quindi lo stesso runner puo&#x27; agire sul prompt di un modello single-turn o sul prompt/orchestrazione di un client MCP che produce tool call reali.

Le estensioni recenti includono `optimize_anything`, che tratta qualunque stringa valutabile come candidato ottimizzabile: prompt, codice, policy di scheduling, descrizioni tool, skill agentiche e configurazioni. Nel nostro caso questa API e&#x27; il fallback concettuale per ottimizzare prompt di orchestrazione MCP e descrizioni operative non strettamente riconducibili a un singolo prompt LLM.

## SkillOpt: Executive Strategy for Self-Evolving Agent Skills

SkillOpt tratta un documento di skill come stato esterno allenabile di un agente frozen. Il modello target, l&#x27;harness e il backend non vengono modificati; si ottimizza solo il documento testuale che guida procedure, verifiche, uso strumenti e formato di output.

Il ciclo operativo usa un modello ottimizzatore separato. Il target agent esegue rollout scored con la skill corrente. L&#x27;optimizer model analizza successi e fallimenti e propone edit vincolati `add`, `delete`, `replace` su un singolo documento. Ogni candidato viene accettato solo se migliora strettamente uno score su validation held-out. Questa regola trasforma la self-revision in una procedura propose-and-test riproducibile.

I meccanismi di stabilita&#x27; principali sono:

- textual learning-rate budget: limita ampiezza e numero degli edit, evitando rewrite distruttivi;
- rejected-edit buffer: conserva direzioni respinte come feedback negativo per non ripetere errori;
- aggiornamento epoch-wise slow/meta: separa aggiornamenti rapidi da consolidamento piu&#x27; lento, riducendo oscillazioni e overfitting.

Il vantaggio di deployment e&#x27; netto: la skill ottimizzata e&#x27; un file statico, tipicamente `best_skill.md`, consumato dal modello target senza chiamate aggiuntive a runtime. Tutto il costo del modello ottimizzatore resta nel training offline.

Gli autori riportano validazione su 6 benchmark (SearchQA, spreadsheet, office/documenti, DocVQA, LiveMath, ALFWorld), 7 modelli target, 3 execution mode (chat diretta, Codex, Claude Code) e 52 celle modello x benchmark x harness. SkillOpt risulta migliore o a pari merito in tutte le 52 celle valutate. Sul target GPT-5.5 il paper/project page riporta lift medi di +23.5 punti in direct chat, +24.8 nel loop Codex e +19.1 nel loop Claude Code rispetto a no-skill.

## Tabella comparativa concettuale

| Dimensione | GEPA | SkillOpt |
| --- | --- | --- |
| Unita&#x27; di ottimizzazione | Prompt o qualunque parametro testuale del sistema: system prompt, tool descriptions, codice, configurazioni. | Singolo documento di skill esterno, usato dal target agent frozen. |
| Feedback usato | Riflessione in linguaggio naturale su traiettorie complete: reasoning, tool call, output, errori, ASI. | Rollout scored, riflessione optimizer-side, edit vincolati add/delete/replace. |
| Accettazione mutazione | Ricerca evolutiva Pareto-based: conserva candidati complementari sul fronte e li campiona/combina. | Gate validation held-out: accetta un edit solo se migliora strettamente lo score di validazione. |
| Costo inferenza post-ottimizzazione | Nessun costo strutturale aggiuntivo se il prompt ottimizzato sostituisce il prompt baseline; eventuale overhead solo se si sceglie search a runtime. | Zero chiamate aggiuntive a runtime: viene letto solo `best_skill.md`. |
| Punti di forza | Sample efficiency, interpretabilita&#x27; delle mutazioni, compound AI systems, tool agents, prompt multi-componente. | Stabilita&#x27; del training testuale, deployment semplice, artifact trasferibile, controllo anti-regressione tramite held-out gate. |
| Quando preferirlo | Quando il comportamento dipende fortemente dal prompt/orchestrazione o dalle descrizioni tool; quando le traiettorie contengono errori diagnostici ricchi. | Quando si vuole mantenere frozen il target e distribuire una procedura operativa statica, auditabile e riusabile. |
| Rischi principali | Overfitting al validation/frontier se gli split sono piccoli; costo del reflection model; complessita&#x27; nella gestione di candidati Pareto. | Conservatorismo del strict gate; dipendenza dalla qualita&#x27; del validation set; rischio di skill troppo specifica se il budget e&#x27; mal calibrato. |

</pre>
<h2>Metriche aggregate con CI bootstrap</h2>
<table><thead><tr><th>scenario</th><th>target_id</th><th>condition</th><th>n</th><th>composite_mean</th><th>composite_ci95_low</th><th>composite_ci95_high</th><th>quality_mean</th><th>format_mean</th><th>coverage_mean</th><th>robustness_mean</th><th>latency_mean_ms</th><th>latency_p95_ms</th><th>cost_mean_usd</th><th>cost_total_usd</th><th>tool_calls_mean</th><th>error_rate</th></tr></thead><tbody><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>baseline</td><td>500</td><td>0.8456</td><td>0.8233</td><td>0.8664</td><td>0.8150</td><td>0.9720</td><td>0.6720</td><td>1.0000</td><td>15220.2314</td><td>27804.0683</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>gepa</td><td>500</td><td>0.8376</td><td>0.8133</td><td>0.8605</td><td>0.8086</td><td>0.9400</td><td>0.6800</td><td>0.9980</td><td>21717.4454</td><td>42249.6882</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0020</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>skillopt</td><td>500</td><td>0.7885</td><td>0.7609</td><td>0.8154</td><td>0.7532</td><td>0.8680</td><td>0.6300</td><td>1.0000</td><td>22956.6968</td><td>42513.0390</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>manual</td><td>500</td><td>0.8260</td><td>0.8016</td><td>0.8494</td><td>0.7937</td><td>0.9340</td><td>0.6600</td><td>1.0000</td><td>18850.6359</td><td>41880.6832</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr></tbody></table>
<h2>Delta paired e significativita'</h2>
<table><thead><tr><th>scenario</th><th>target_id</th><th>comparison</th><th>n_paired</th><th>delta_score</th><th>delta_percent</th><th>p_value_sign_permutation</th></tr></thead><tbody><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>gepa vs baseline</td><td>500</td><td>-0.0080</td><td>-0.9460</td><td>0.3271</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>skillopt vs baseline</td><td>500</td><td>-0.0570</td><td>-6.7436</td><td>0.0001</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>manual vs baseline</td><td>500</td><td>-0.0196</td><td>-2.3175</td><td>0.0015</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>skillopt vs gepa</td><td>500</td><td>-0.0490</td><td>-5.8530</td><td>0.0001</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>manual vs gepa</td><td>500</td><td>-0.0116</td><td>-1.3847</td><td>0.1812</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>manual vs skillopt</td><td>500</td><td>0.0374</td><td>4.7461</td><td>0.0002</td></tr></tbody></table>
<h2>Costi ottimizzazione one-time</h2>
<table><thead><tr><th>target_id</th><th>optimizer</th><th>status</th><th>rollouts</th><th>accepted_edits</th><th>rejected_edits</th><th>wall_clock_seconds</th><th>cost_usd</th><th>artifact_path</th><th>reason</th></tr></thead><tbody><tr><td>deepseek_v4_flash_local</td><td>gepa</td><td>completed</td><td>1220</td><td>0</td><td>0</td><td>35098.41798742104</td><td>0.0</td><td>$HOST_PATH</td><td>official gepa.optimize: reflective Pareto prompt evolution</td></tr><tr><td>deepseek_v4_flash_local</td><td>skillopt</td><td>completed</td><td>75</td><td>1</td><td>19</td><td>53885.04258051107</td><td>0.0</td><td>$HOST_PATH</td><td>official ReflACT trainer: bounded skill edits con gate strict su selection set held-out</td></tr></tbody></table>
<h2>Grafici</h2>
<svg viewBox='0 0 980 360' role='img' aria-label='Score composito per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Score composito per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>Score medio</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>deepseek_v4_flash_local</text><rect x='146.0' y='98.6' width='137.6' height='211.4' fill='#6b7280'/><rect x='318.0' y='100.6' width='137.6' height='209.4' fill='#2563eb'/><rect x='490.0' y='112.9' width='137.6' height='197.1' fill='#16a34a'/><rect x='662.0' y='103.5' width='137.6' height='206.5' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 980 360' role='img' aria-label='Latenza media per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Latenza media per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>Latenza (ms)</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>deepseek_v4_flash_local</text><rect x='146.0' y='144.3' width='137.6' height='165.7' fill='#6b7280'/><rect x='318.0' y='73.5' width='137.6' height='236.5' fill='#2563eb'/><rect x='490.0' y='60.0' width='137.6' height='250.0' fill='#16a34a'/><rect x='662.0' y='104.7' width='137.6' height='205.3' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 980 360' role='img' aria-label='Costo medio per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Costo medio per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>USD/richiesta</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>deepseek_v4_flash_local</text><rect x='146.0' y='310.0' width='137.6' height='0.0' fill='#6b7280'/><rect x='318.0' y='310.0' width='137.6' height='0.0' fill='#2563eb'/><rect x='490.0' y='310.0' width='137.6' height='0.0' fill='#16a34a'/><rect x='662.0' y='310.0' width='137.6' height='0.0' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 420 420' role='img' aria-label='Radar multi metrica'><text x='210' y='24' text-anchor='middle' font-size='16'>Radar multi-metrica: deepseek_v4_flash_local</text><line x1='210' y1='210' x2='210.0' y2='70.0' stroke='#ddd'/><text x='210.0' y='70.0' font-size='11'>qualita&#x27;</text><line x1='210' y1='210' x2='350.0' y2='210.0' stroke='#ddd'/><text x='350.0' y='210.0' font-size='11'>formato</text><line x1='210' y1='210' x2='210.0' y2='350.0' stroke='#ddd'/><text x='210.0' y='350.0' font-size='11'>coverage</text><line x1='210' y1='210' x2='70.0' y2='210.0' stroke='#ddd'/><text x='70.0' y='210.0' font-size='11'>robustezza</text><polygon points='210.0,95.9 346.1,210.0 210.0,304.1 70.0,210.0' fill='#6b7280' fill-opacity='0.12' stroke='#6b7280'/><polygon points='210.0,96.8 341.6,210.0 210.0,305.2 70.3,210.0' fill='#2563eb' fill-opacity='0.12' stroke='#2563eb'/><polygon points='210.0,104.6 331.5,210.0 210.0,298.2 70.0,210.0' fill='#16a34a' fill-opacity='0.12' stroke='#16a34a'/><polygon points='210.0,98.9 340.8,210.0 210.0,302.4 70.0,210.0' fill='#d97706' fill-opacity='0.12' stroke='#d97706'/></svg>
<svg viewBox='0 0 760 420' role='img' aria-label='Pareto qualita costo'><text x='380' y='24' text-anchor='middle' font-size='16'>Pareto qualita' vs costo medio</text><line x1='60' y1='360' x2='700' y2='360' stroke='#333'/><line x1='60' y1='360' x2='60' y2='60' stroke='#333'/><text x='380.0' y='408' text-anchor='middle' font-size='12'>Costo medio per richiesta (USD)</text><text x='16' y='210.0' transform='rotate(-90 16 210.0)' font-size='12'>Score composito</text><circle cx='60.0' cy='106.3' r='6' fill='#6b7280'/><text x='68.0' y='98.3' font-size='9'>deepseek_v4_flash_loca</text><circle cx='60.0' cy='108.7' r='6' fill='#2563eb'/><text x='68.0' y='100.7' font-size='9'>deepseek_v4_flash_loca</text><circle cx='60.0' cy='123.4' r='6' fill='#16a34a'/><text x='68.0' y='115.4' font-size='9'>deepseek_v4_flash_loca</text><circle cx='60.0' cy='112.2' r='6' fill='#d97706'/><text x='68.0' y='104.2' font-size='9'>deepseek_v4_flash_loca</text></svg>
</body></html>

==> anc/evidence/deepseek/hotpotqa/results/summary.csv <==
scenario,target_id,condition,n,ok_rate,composite_mean,quality_mean,format_mean,coverage_mean,robustness_mean,latency_mean_ms,latency_median_ms,latency_p95_ms,cost_total_usd,cost_mean_usd,tool_calls_mean,error_count
llm,deepseek_v4_flash_local,baseline,500,1.0,0.8455640584415576,0.8150312409812417,0.972,0.672,1.0,15220.231393961469,13211.014208965935,27804.06828201376,0.0,0.0,0.0,0
llm,deepseek_v4_flash_local,gepa,500,0.998,0.8375651231663063,0.808589162591795,0.94,0.68,0.998,21717.445412296354,18920.905228005722,42249.68815408647,0.0,0.0,0.0,1
llm,deepseek_v4_flash_local,skillopt,500,1.0,0.7885425974025959,0.7532057720057725,0.868,0.63,1.0,22956.69684342898,19620.552920969203,42513.03904294036,0.0,0.0,0.0,0
llm,deepseek_v4_flash_local,manual,500,1.0,0.8259677012987003,0.7937060028860037,0.934,0.66,1.0,18850.635863630578,16018.791057053022,41880.68324991036,0.0,0.0,0.0,0


==> anc/evidence/deepseek/hotpotqa/results/summary_with_ci.csv <==
scenario,target_id,condition,n,composite_mean,composite_ci95_low,composite_ci95_high,quality_mean,format_mean,coverage_mean,robustness_mean,latency_mean_ms,latency_p95_ms,cost_mean_usd,cost_total_usd,tool_calls_mean,error_rate
llm,deepseek_v4_flash_local,baseline,500,0.8455640584415576,0.8233330519480513,0.8663609090909088,0.8150312409812417,0.972,0.672,1.0,15220.231393961469,27804.06828201376,0.0,0.0,0.0,0.0
llm,deepseek_v4_flash_local,gepa,500,0.8375651231663063,0.8132540192702022,0.8604976573426565,0.808589162591795,0.94,0.68,0.998,21717.445412296354,42249.68815408647,0.0,0.0,0.0,0.0020000000000000018
llm,deepseek_v4_flash_local,skillopt,500,0.7885425974025959,0.7609450649350635,0.81536331168831,0.7532057720057725,0.868,0.63,1.0,22956.69684342898,42513.03904294036,0.0,0.0,0.0,0.0
llm,deepseek_v4_flash_local,manual,500,0.8259677012987003,0.801593675324674,0.8493838961038959,0.7937060028860037,0.934,0.66,1.0,18850.635863630578,41880.68324991036,0.0,0.0,0.0,0.0


==> anc/evidence/deepseek/math500/results/delta_paired.csv <==
scenario,target_id,comparison,n_paired,delta_score,delta_percent,p_value_sign_permutation
llm,deepseek_v4_flash_local,gepa vs baseline,250,0.04359999999999986,4.928781370110768,0.0018998100189981002
llm,deepseek_v4_flash_local,skillopt vs baseline,250,0.0020000000000000018,0.22609088853719211,0.8764123587641236
llm,deepseek_v4_flash_local,manual vs baseline,250,0.016999999999999904,1.9217725525661205,0.1902809719028097
llm,deepseek_v4_flash_local,skillopt vs gepa,250,-0.04159999999999986,-4.48179271708682,0.0105989401059894
llm,deepseek_v4_flash_local,manual vs gepa,250,-0.026599999999999957,-2.865761689291096,0.04739526047395261
llm,deepseek_v4_flash_local,manual vs skillopt,250,0.014999999999999902,1.6918565305661968,0.32686731326867313


==> anc/evidence/deepseek/math500/results/optimization_costs.csv <==
target_id,optimizer,status,rollouts,accepted_edits,rejected_edits,wall_clock_seconds,cost_usd,artifact_path,reason
deepseek_v4_flash_local,gepa,completed,445,0,0,22209.685650617,0.0,$HOST_PATH,official gepa.optimize: reflective Pareto prompt evolution
deepseek_v4_flash_local,skillopt,completed,95,3,17,81927.74332765606,0.0,$HOST_PATH,official ReflACT trainer: bounded skill edits con gate strict su selection set held-out


==> anc/evidence/deepseek/math500/results/report.html <==
<!doctype html><html><head><meta charset='utf-8'><title>GEPA vs SkillOpt Benchmark</title>
<style>body{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,sans-serif;max-width:1180px;margin:40px auto;line-height:1.45}table{border-collapse:collapse;width:100%;font-size:13px}th,td{border:1px solid #ddd;padding:6px;vertical-align:top}th{background:#f6f6f6}svg{max-width:100%;border:1px solid #ddd;margin:10px 0}.note{background:#fff7d6;padding:12px;border:1px solid #e5d28a}pre{white-space:pre-wrap;background:#f7f7f7;padding:12px}</style></head><body>
<h1>Benchmark GEPA vs SkillOpt</h1>
<p class='note'>Report generato automaticamente. I target non raggiungibili restano nel campione come skip/error; distinguere sempre batteria dry-run da ottimizzazione reale.</p>
<h2>Sintesi paper e confronto concettuale</h2>
<pre># Analisi tecnica: GEPA vs SkillOpt

## GEPA: Reflective Prompt Evolution Can Outperform Reinforcement Learning

GEPA (Genetic-Pareto) ottimizza sistemi AI che contengono parametri testuali, in particolare prompt LLM ma anche codice, configurazioni e architetture agentiche. La tesi centrale e&#x27; che una traiettoria completa di sistema contiene molta piu&#x27; informazione di un reward scalare: reasoning, tool call, tool output, errori e feedback di valutazione vengono letti da un modello riflessivo che produce diagnosi in linguaggio naturale e mutazioni mirate dell&#x27;artefatto testuale.

Il ciclo operativo e&#x27;:

1. selezionare un candidato dal fronte di Pareto;
2. eseguirlo su minibatch di task, salvando traiettorie e side information;
3. riflettere in linguaggio naturale sui fallimenti e sui successi;
4. mutare il prompt o altro artefatto testuale;
5. accettare il candidato nella popolazione se migliora il profilo Pareto.

La scelta Pareto-based e&#x27; cruciale: GEPA non cerca un singolo &quot;prompt migliore globale&quot; durante tutta la ricerca. Mantiene invece candidati che eccellono su sottoinsiemi diversi delle istanze, poi campiona e combina candidati promettenti. Questo riduce il rischio di ottimi locali e reward hacking, perche&#x27; una mutazione utile per una famiglia di task puo&#x27; sopravvivere anche se non domina immediatamente tutte le altre.

Secondo gli autori, GEPA supera GRPO di circa 6% in media e fino a 20% sui task riportati, usando fino a 35x meno rollout. Il README ufficiale descrive un regime tipico di 100-500 valutazioni contro 5.000-25.000+ rollout per GRPO. GEPA supera anche MIPROv2 di oltre 10% in media in diversi setting, con esempi come +12% accuracy su AIME-2025.

Per questo benchmark e&#x27; rilevante per due motivi: non richiede accesso ai pesi del modello e puo&#x27; ottimizzare compound AI systems. Quindi lo stesso runner puo&#x27; agire sul prompt di un modello single-turn o sul prompt/orchestrazione di un client MCP che produce tool call reali.

Le estensioni recenti includono `optimize_anything`, che tratta qualunque stringa valutabile come candidato ottimizzabile: prompt, codice, policy di scheduling, descrizioni tool, skill agentiche e configurazioni. Nel nostro caso questa API e&#x27; il fallback concettuale per ottimizzare prompt di orchestrazione MCP e descrizioni operative non strettamente riconducibili a un singolo prompt LLM.

## SkillOpt: Executive Strategy for Self-Evolving Agent Skills

SkillOpt tratta un documento di skill come stato esterno allenabile di un agente frozen. Il modello target, l&#x27;harness e il backend non vengono modificati; si ottimizza solo il documento testuale che guida procedure, verifiche, uso strumenti e formato di output.

Il ciclo operativo usa un modello ottimizzatore separato. Il target agent esegue rollout scored con la skill corrente. L&#x27;optimizer model analizza successi e fallimenti e propone edit vincolati `add`, `delete`, `replace` su un singolo documento. Ogni candidato viene accettato solo se migliora strettamente uno score su validation held-out. Questa regola trasforma la self-revision in una procedura propose-and-test riproducibile.

I meccanismi di stabilita&#x27; principali sono:

- textual learning-rate budget: limita ampiezza e numero degli edit, evitando rewrite distruttivi;
- rejected-edit buffer: conserva direzioni respinte come feedback negativo per non ripetere errori;
- aggiornamento epoch-wise slow/meta: separa aggiornamenti rapidi da consolidamento piu&#x27; lento, riducendo oscillazioni e overfitting.

Il vantaggio di deployment e&#x27; netto: la skill ottimizzata e&#x27; un file statico, tipicamente `best_skill.md`, consumato dal modello target senza chiamate aggiuntive a runtime. Tutto il costo del modello ottimizzatore resta nel training offline.

Gli autori riportano validazione su 6 benchmark (SearchQA, spreadsheet, office/documenti, DocVQA, LiveMath, ALFWorld), 7 modelli target, 3 execution mode (chat diretta, Codex, Claude Code) e 52 celle modello x benchmark x harness. SkillOpt risulta migliore o a pari merito in tutte le 52 celle valutate. Sul target GPT-5.5 il paper/project page riporta lift medi di +23.5 punti in direct chat, +24.8 nel loop Codex e +19.1 nel loop Claude Code rispetto a no-skill.

## Tabella comparativa concettuale

| Dimensione | GEPA | SkillOpt |
| --- | --- | --- |
| Unita&#x27; di ottimizzazione | Prompt o qualunque parametro testuale del sistema: system prompt, tool descriptions, codice, configurazioni. | Singolo documento di skill esterno, usato dal target agent frozen. |
| Feedback usato | Riflessione in linguaggio naturale su traiettorie complete: reasoning, tool call, output, errori, ASI. | Rollout scored, riflessione optimizer-side, edit vincolati add/delete/replace. |
| Accettazione mutazione | Ricerca evolutiva Pareto-based: conserva candidati complementari sul fronte e li campiona/combina. | Gate validation held-out: accetta un edit solo se migliora strettamente lo score di validazione. |
| Costo inferenza post-ottimizzazione | Nessun costo strutturale aggiuntivo se il prompt ottimizzato sostituisce il prompt baseline; eventuale overhead solo se si sceglie search a runtime. | Zero chiamate aggiuntive a runtime: viene letto solo `best_skill.md`. |
| Punti di forza | Sample efficiency, interpretabilita&#x27; delle mutazioni, compound AI systems, tool agents, prompt multi-componente. | Stabilita&#x27; del training testuale, deployment semplice, artifact trasferibile, controllo anti-regressione tramite held-out gate. |
| Quando preferirlo | Quando il comportamento dipende fortemente dal prompt/orchestrazione o dalle descrizioni tool; quando le traiettorie contengono errori diagnostici ricchi. | Quando si vuole mantenere frozen il target e distribuire una procedura operativa statica, auditabile e riusabile. |
| Rischi principali | Overfitting al validation/frontier se gli split sono piccoli; costo del reflection model; complessita&#x27; nella gestione di candidati Pareto. | Conservatorismo del strict gate; dipendenza dalla qualita&#x27; del validation set; rischio di skill troppo specifica se il budget e&#x27; mal calibrato. |

</pre>
<h2>Metriche aggregate con CI bootstrap</h2>
<table><thead><tr><th>scenario</th><th>target_id</th><th>condition</th><th>n</th><th>composite_mean</th><th>composite_ci95_low</th><th>composite_ci95_high</th><th>quality_mean</th><th>format_mean</th><th>coverage_mean</th><th>robustness_mean</th><th>latency_mean_ms</th><th>latency_p95_ms</th><th>cost_mean_usd</th><th>cost_total_usd</th><th>tool_calls_mean</th><th>error_rate</th></tr></thead><tbody><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>baseline</td><td>250</td><td>0.8846</td><td>0.8480</td><td>0.9188</td><td>0.8520</td><td>0.9040</td><td>0.8520</td><td>1.0000</td><td>65927.3213</td><td>244186.8472</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>gepa</td><td>250</td><td>0.9282</td><td>0.8982</td><td>0.9554</td><td>0.9080</td><td>0.9400</td><td>0.9080</td><td>1.0000</td><td>45831.1046</td><td>246782.9308</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>skillopt</td><td>250</td><td>0.8866</td><td>0.8508</td><td>0.9198</td><td>0.8560</td><td>0.9040</td><td>0.8560</td><td>0.9960</td><td>64871.2954</td><td>245661.4981</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0040</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>manual</td><td>250</td><td>0.9016</td><td>0.8676</td><td>0.9332</td><td>0.8720</td><td>0.9240</td><td>0.8720</td><td>1.0000</td><td>57389.5944</td><td>237659.0742</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr></tbody></table>
<h2>Delta paired e significativita'</h2>
<table><thead><tr><th>scenario</th><th>target_id</th><th>comparison</th><th>n_paired</th><th>delta_score</th><th>delta_percent</th><th>p_value_sign_permutation</th></tr></thead><tbody><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>gepa vs baseline</td><td>250</td><td>0.0436</td><td>4.9288</td><td>0.0019</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>skillopt vs baseline</td><td>250</td><td>0.0020</td><td>0.2261</td><td>0.8764</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>manual vs baseline</td><td>250</td><td>0.0170</td><td>1.9218</td><td>0.1903</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>skillopt vs gepa</td><td>250</td><td>-0.0416</td><td>-4.4818</td><td>0.0106</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>manual vs gepa</td><td>250</td><td>-0.0266</td><td>-2.8658</td><td>0.0474</td></tr><tr><td>llm</td><td>deepseek_v4_flash_local</td><td>manual vs skillopt</td><td>250</td><td>0.0150</td><td>1.6919</td><td>0.3269</td></tr></tbody></table>
<h2>Costi ottimizzazione one-time</h2>
<table><thead><tr><th>target_id</th><th>optimizer</th><th>status</th><th>rollouts</th><th>accepted_edits</th><th>rejected_edits</th><th>wall_clock_seconds</th><th>cost_usd</th><th>artifact_path</th><th>reason</th></tr></thead><tbody><tr><td>deepseek_v4_flash_local</td><td>gepa</td><td>completed</td><td>445</td><td>0</td><td>0</td><td>22209.685650617</td><td>0.0</td><td>$HOST_PATH</td><td>official gepa.optimize: reflective Pareto prompt evolution</td></tr><tr><td>deepseek_v4_flash_local</td><td>skillopt</td><td>completed</td><td>95</td><td>3</td><td>17</td><td>81927.74332765606</td><td>0.0</td><td>$HOST_PATH</td><td>official ReflACT trainer: bounded skill edits con gate strict su selection set held-out</td></tr></tbody></table>
<h2>Grafici</h2>
<svg viewBox='0 0 980 360' role='img' aria-label='Score composito per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Score composito per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>Score medio</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>deepseek_v4_flash_local</text><rect x='146.0' y='88.8' width='137.6' height='221.2' fill='#6b7280'/><rect x='318.0' y='77.9' width='137.6' height='232.1' fill='#2563eb'/><rect x='490.0' y='88.3' width='137.6' height='221.7' fill='#16a34a'/><rect x='662.0' y='84.6' width='137.6' height='225.4' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 980 360' role='img' aria-label='Latenza media per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Latenza media per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>Latenza (ms)</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>deepseek_v4_flash_local</text><rect x='146.0' y='60.0' width='137.6' height='250.0' fill='#6b7280'/><rect x='318.0' y='136.2' width='137.6' height='173.8' fill='#2563eb'/><rect x='490.0' y='64.0' width='137.6' height='246.0' fill='#16a34a'/><rect x='662.0' y='92.4' width='137.6' height='217.6' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 980 360' role='img' aria-label='Costo medio per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Costo medio per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>USD/richiesta</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>deepseek_v4_flash_local</text><rect x='146.0' y='310.0' width='137.6' height='0.0' fill='#6b7280'/><rect x='318.0' y='310.0' width='137.6' height='0.0' fill='#2563eb'/><rect x='490.0' y='310.0' width='137.6' height='0.0' fill='#16a34a'/><rect x='662.0' y='310.0' width='137.6' height='0.0' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 420 420' role='img' aria-label='Radar multi metrica'><text x='210' y='24' text-anchor='middle' font-size='16'>Radar multi-metrica: deepseek_v4_flash_local</text><line x1='210' y1='210' x2='210.0' y2='70.0' stroke='#ddd'/><text x='210.0' y='70.0' font-size='11'>qualita&#x27;</text><line x1='210' y1='210' x2='350.0' y2='210.0' stroke='#ddd'/><text x='350.0' y='210.0' font-size='11'>formato</text><line x1='210' y1='210' x2='210.0' y2='350.0' stroke='#ddd'/><text x='210.0' y='350.0' font-size='11'>coverage</text><line x1='210' y1='210' x2='70.0' y2='210.0' stroke='#ddd'/><text x='70.0' y='210.0' font-size='11'>robustezza</text><polygon points='210.0,90.7 336.6,210.0 210.0,329.3 70.0,210.0' fill='#6b7280' fill-opacity='0.12' stroke='#6b7280'/><polygon points='210.0,82.9 341.6,210.0 210.0,337.1 70.0,210.0' fill='#2563eb' fill-opacity='0.12' stroke='#2563eb'/><polygon points='210.0,90.2 336.6,210.0 210.0,329.8 70.6,210.0' fill='#16a34a' fill-opacity='0.12' stroke='#16a34a'/><polygon points='210.0,87.9 339.4,210.0 210.0,332.1 70.0,210.0' fill='#d97706' fill-opacity='0.12' stroke='#d97706'/></svg>
<svg viewBox='0 0 760 420' role='img' aria-label='Pareto qualita costo'><text x='380' y='24' text-anchor='middle' font-size='16'>Pareto qualita' vs costo medio</text><line x1='60' y1='360' x2='700' y2='360' stroke='#333'/><line x1='60' y1='360' x2='60' y2='60' stroke='#333'/><text x='380.0' y='408' text-anchor='middle' font-size='12'>Costo medio per richiesta (USD)</text><text x='16' y='210.0' transform='rotate(-90 16 210.0)' font-size='12'>Score composito</text><circle cx='60.0' cy='94.6' r='6' fill='#6b7280'/><text x='68.0' y='86.6' font-size='9'>deepseek_v4_flash_loca</text><circle cx='60.0' cy='81.5' r='6' fill='#2563eb'/><text x='68.0' y='73.5' font-size='9'>deepseek_v4_flash_loca</text><circle cx='60.0' cy='94.0' r='6' fill='#16a34a'/><text x='68.0' y='86.0' font-size='9'>deepseek_v4_flash_loca</text><circle cx='60.0' cy='89.5' r='6' fill='#d97706'/><text x='68.0' y='81.5' font-size='9'>deepseek_v4_flash_loca</text></svg>
</body></html>

==> anc/evidence/deepseek/math500/results/summary.csv <==
scenario,target_id,condition,n,ok_rate,composite_mean,quality_mean,format_mean,coverage_mean,robustness_mean,latency_mean_ms,latency_median_ms,latency_p95_ms,cost_total_usd,cost_mean_usd,tool_calls_mean,error_count
llm,deepseek_v4_flash_local,baseline,250,1.0,0.8846000000000002,0.852,0.904,0.852,1.0,65927.3212762149,30765.469166915864,244186.84721598402,0.0,0.0,0.0,0
llm,deepseek_v4_flash_local,gepa,250,1.0,0.9282,0.908,0.94,0.908,1.0,45831.10460375529,17417.21376008354,246782.93078695424,0.0,0.0,0.0,0
llm,deepseek_v4_flash_local,skillopt,250,0.996,0.8866000000000002,0.856,0.904,0.856,0.996,64871.295360099524,27047.123436117545,245661.49814706296,0.0,0.0,0.0,1
llm,deepseek_v4_flash_local,manual,250,1.0,0.9016000000000001,0.872,0.924,0.872,1.0,57389.59439710155,28264.98979795724,237659.0741770342,0.0,0.0,0.0,0


==> anc/evidence/deepseek/math500/results/summary_with_ci.csv <==
scenario,target_id,condition,n,composite_mean,composite_ci95_low,composite_ci95_high,quality_mean,format_mean,coverage_mean,robustness_mean,latency_mean_ms,latency_p95_ms,cost_mean_usd,cost_total_usd,tool_calls_mean,error_rate
llm,deepseek_v4_flash_local,baseline,250,0.8846000000000002,0.8480000000000002,0.9188000000000001,0.852,0.904,0.852,1.0,65927.3212762149,244186.84721598402,0.0,0.0,0.0,0.0
llm,deepseek_v4_flash_local,gepa,250,0.9282,0.8982000000000001,0.9554,0.908,0.94,0.908,1.0,45831.10460375529,246782.93078695424,0.0,0.0,0.0,0.0
llm,deepseek_v4_flash_local,skillopt,250,0.8866000000000002,0.8508000000000003,0.9198000000000001,0.856,0.904,0.856,0.996,64871.295360099524,245661.49814706296,0.0,0.0,0.0,0.0040000000000000036
llm,deepseek_v4_flash_local,manual,250,0.9016000000000001,0.8676000000000003,0.9332,0.872,0.924,0.872,1.0,57389.59439710155,237659.0741770342,0.0,0.0,0.0,0.0


==> anc/evidence/documentation/ARXIV_ARTIFACT_POLICY.md <==
# arXiv artifact policy

The ancillary material is an evidence package, not a source-code release or turnkey reproduction environment.

## Included

- manuscript source, bibliography, final figures, and table/figure source data;
- frozen experiment configurations in sanitized publication form;
- final prompts and skill documents, optimized artifacts, run identities, freeze manifests, result summaries, paired comparisons, evaluation records, and selected logs;
- Qwen v2 primary evidence, Qwen v1 sensitivity evidence, and the retained DeepSeek evaluation evidence;
- provenance, transformation, integrity, and environment/version records.

## Excluded

- benchmark runner and adapter source, tests, internal utilities, unrelated development tooling, virtual environments, caches, and repository metadata;
- benchmark train/validation examples and optimizer conversations containing those examples;
- raw provider payloads and hidden reasoning text;
- credentials, tokens, private endpoints, unnecessary absolute host paths, and machine-local caches.

Sanitized public copies are derived from immutable internal evidence. The sanitization ledger records the original and public SHA-256 hashes and every applied transformation. Exclusion of the implementation means that the archive supports result inspection, provenance checking, and paper-number verification, but not complete source-level or turnkey execution.


==> anc/evidence/documentation/CHANGELOG_QWEN_V2.md <==
# Qwen v2 revision changelog

- Replaced Qwen v1 values in primary tables, figures, abstract, Results, Discussion, and Conclusion with persisted Qwen v2 post-evaluation values.
- Retained Qwen v1 in a dedicated complete-pipeline repeatability and serving-sensitivity subsection and appendix provenance record; no v1/v2 pooling is performed.
- Added the exact HotpotQA GEPA no-intervention result, the HotpotQA SkillOpt validation-to-test reversal, and the MATH-500 GEPA accuracy/latency/token trade-off.
- Updated cross-model interaction and Holm-family summaries using Qwen v2.
- Regenerated Qwen-affected cross-model, completion, transfer, timeline, and trade-off figures inside this revision only.
- Updated condition- and benchmark-level token, throughput, latency, completion, optimization-cost, and difficulty tables.
- Replaced stale Qwen v1 provenance text with the exact frozen v2 prompts and skills and retained the v1 recovery evidence separately.
- Added explicit limitations: v2 is a full optimization-plus-evaluation repeat, reuses previously observed test identifiers, and was designated primary post hoc for operational completeness rather than numerical outcome.
- Added an evidence-only arXiv artifact package policy, traceability map, sanitization ledger, and integrity manifest; benchmark implementation code is excluded.


==> anc/evidence/documentation/EVIDENCE_TRACEABILITY.md <==
# Evidence traceability

| Paper element | Derived paper data | Primary experiment evidence | Identity / artifact binding |
|---|---|---|---|
| Main result overview | `statistics/qwen_v2_primary_results.csv`, `statistics/cross_model_effects.csv` | `qwen_v2/{hotpotqa,math500}/results/{summary_with_ci.csv,delta_paired.csv,runs.jsonl}`; `deepseek/*/results/` | Qwen v2 `results/run_identity.json` and `manifests/artifact_freeze_manifest.json` |
| HotpotQA paired effects | `statistics/cross_model_effects.csv` | `qwen_v2/hotpotqa/results/runs.jsonl` plus persisted `delta_paired.csv` | Hotpot v2 run identity; frozen optimizer manifests |
| MATH-500 paired effects | `statistics/cross_model_effects.csv` | `qwen_v2/math500/results/runs.jsonl` plus persisted `delta_paired.csv` | MATH v2 run identity; frozen optimizer manifests |
| Holm family | `statistics/holm_primary_automated_v2.csv` | Persisted Qwen paired p-values and retained DeepSeek per-task runs with derivation recorded in the CSV | benchmark result paths and run identities |
| Reliability/completion | `statistics/math_score_completion.csv`, `statistics/qwen_v2_primary_results.csv` | `qwen_v2/math500/results/runs.jsonl` statuses and scores | MATH v2 run identity |
| Difficulty analysis | `statistics/qwen_v2_math_difficulty.csv` | `qwen_v2/math500/results/runs.jsonl` difficulty and EM fields | MATH v2 run identity; exploratory only |
| Token/latency tables | `statistics/qwen_v2_resources_by_benchmark_condition.csv`, `statistics/qwen_v2_resources_pooled_by_condition.csv`, `statistics/qwen_v2_evaluation_totals.json` | Qwen v2 per-task usage and latency fields; retained DeepSeek per-task files | Qwen v2 run identities; successful-call denominator documented |
| Qwen v1/v2 sensitivity | `statistics/qwen_v1_v2_comparison.csv` | `qwen_v1_sensitivity/*/results/runs.jsonl` and `qwen_v2/*/results/runs.jsonl`; both versions' freeze manifests | separate v1/v2 run identities; no pooling |
| Optimization costs | `qwen_v2/*/results/optimization_costs.csv` | `qwen_v2/*/logs/optimizer.log` and final optimizer manifests | frozen artifact hashes |
| Qwen provenance appendix | `prompts_and_skills/qwen_v2/*.md` | publication copies of v2 frozen `optimization/*/{best_prompt.md,best_skill.md}` | SHA-256 values printed in Appendix B and source/public mapping in the sanitization ledger |

The public archive mirrors these inputs through publication-safe copies. `SANITIZATION_LEDGER.json` connects each public copy to its immutable internal source; `SHA256SUMS` and `ARXIV_ARTIFACT_MANIFEST.json` authenticate the archive itself.


==> anc/evidence/documentation/REVISION_LINEAGE.md <==
# Revision lineage

- Parent: the submission-ready paper in `paper/`, excluding this isolated `qwen_v2_revision/` subtree.
- Isolation manifest: `integrity/current_paper_revision_manifest.jsonl`.
- Parent manifest SHA-256: `da9e0c5b9a9e051ba85f0eab20f17ca954087b03f01094115ec44a7953b87fd5`.
- Revision started: 2026-10-05 (Europe/Rome).
- Reason: integrate the completed Qwen3.8-27B v2 optimization and evaluation as the primary Qwen evidence while preserving v1 as complete-pipeline/run-to-run and serving-sensitivity evidence.

## Primary evidence identifiers

- Qwen v2 HotpotQA `runs.jsonl`: `bb9bbfe9b49a0624d9f76be03b1492b2fd593c97609b98767f6c4642e89f0a3b`.
- Qwen v2 MATH-500 `runs.jsonl`: `85ebd4a4d4d332862383aa503fcb501e4f222db8da65f188acc9fadbe9cd0f1c`.
- Qwen v2 HotpotQA run-identity file: `01f8bc964124574fe59dbe4a73c368e45b9bd30b17aed54d53491ae971126e80`.
- Qwen v2 MATH-500 run-identity file: `c34786d2568061be6539e5c621d25b1cc441befef54d921d544f7650f362a0d`.

The parent paper and experiment namespaces are read-only inputs. All revised source, figures, tables, audit records, and the public evidence package are created below `paper/qwen_v2_revision/`.


==> anc/evidence/manifests/qwen_model_manifest.json <==
{
  "audit_date": "2026-09-01",
  "human_readable_name": "Qwen3.8 27B",
  "served_api_model_id": "qwen/qwen3.8-27b",
  "selected_variant": "qwen/qwen3.8-27b@8bit",
  "publisher": "qwen",
  "architecture": "qwen3_5",
  "parameter_count": "27B",
  "format": "MLX",
  "quantization": "8bit",
  "bits_per_weight": 8,
  "size_bytes": 29528355154,
  "checkpoint_directory": "$HOST_PATH",
  "max_context_length": 262144,
  "loaded_context_length": 32768,
  "parallelism": 1,
  "inference_engine": "LM Studio",
  "inference_engine_version": "0.4.14+4",
  "operating_system": "macOS 15.7.7 (24G720)",
  "hardware": "Apple M3 Max, arm64, 128 GiB unified memory",
  "primary_endpoint": "<LOCAL_TARGET_ENDPOINT>",
  "fallback_endpoint": "<LOCAL_TARGET_ENDPOINT>",
  "http_api": "OpenAI-compatible Chat Completions",
  "reasoning": {
    "supported": true,
    "allowed_options": ["off", "low", "medium", "on"],
    "server_default": "on",
    "predeclared_experiment_setting": "server default on",
    "response_field": "choices[0].message.reasoning_content",
    "token_field": "usage.completion_tokens_details.reasoning_tokens",
    "chat_completions_control_note": "The OpenAI-compatible endpoint ignored an extra reasoning field in non-benchmark probes; default-on is asserted before each phase."
  },
  "checkpoint_files": {
    "chat_template.jinja": "c3cf9e34abf4f9e36c2d72165aa9c132d3e2a725b6c2586aaa3a8af9d7a81041",
    "config.json": "8f80874ac3ad8fa386d3f6dc0ea85377f703376e009a03dee0360e08e289a25d",
    "generation_config.json": "e70c136c1b78ddc1fb0905bac8e733a4dc448d4f852a5dd75143fffc70be550e",
    "model-00001-of-00006.safetensors": "3c3d6deff4781c0711214c280e668f0155ba136e8e17f3155b984382a1250877",
    "model-00002-of-00006.safetensors": "5dd5601bf5dcf0679fcdba304a4467626b210e0057629f2af26a6e19a0ff40a4",
    "model-00003-of-00006.safetensors": "5aca5f1e57b377e393a3e933ece537e854ddbbdf73f9e158e8785524eb2819cf",
    "model-00004-of-00006.safetensors": "bb3d3899678584eddcf13a8559b83c2235b64c0c437e7c2abb032b79dd8b427f",
    "model-00005-of-00006.safetensors": "c23e65a3cedabaa241d67de310a8ca55f114048c098b944f9bd6e3c3d323e7a2",
    "model-00006-of-00006.safetensors": "63c7535a9e63cb4b830bd62bc0cfe7df683c71f0537bc1156af0a34d60ce2814",
    "model.safetensors.index.json": "4301ca600788afb2a45c0aa367140d6144ecf617d0a51a8187fc6755d65301f8",
    "preprocessor_config.json": "27225450ac9c6529872ee1924fcb0962ff5634834f817040f444118116f4e516",
    "processor_config.json": "45fc17c8dd2474af6b493b52483c26c0584b0082d368c480f9fa611e73070040",
    "tokenizer_config.json": "47a7a8371379b07650b22f3c8a78c32fed85c4e35ea88e3da0c4b7a7611e8082",
    "tokenizer.json": "06b9509352d2af50381ab2247e083b80d32d5c0aba91c272ca9ff729b6a0e523",
    "video_preprocessor_config.json": "7768af27c1fafa9cc9011c1dc20067e03f8915e03b63504550e11d5066986d13",
    "vocab.json": "ce99b4cb2983d118806ce0a8b777a35b093e2000a503ebde25853284c9dfa003"
  },
  "lm_studio_metadata_files": {
    "user-concrete-model-default-config/qwen/qwen3.8-27b.json": "f074943f4a6d22f6aa08d69e7d141db867701d9933623bb09664acea9733e476",
    "hub/models/qwen/qwen3.8-27b/manifest.json": "1f286edf7780f1ed4301b0fb45dbc8cbfdc6b79c3930c17388d2f5cba4dcf8d9",
    "hub/models/qwen/qwen3.8-27b/model.yaml": "792da9bd63eaefe1db045ddd142e1e20f2593bed06d5786f047383b336c33793",
    "hub/models/qwen/qwen3.8-27b/README.md": "85982b01717fe096e3889b35deab95fa6feb8fbb6c85293f3aff96739794b2ac",
    "hub/models/qwen/qwen3.8-27b/thumbnail.png": "d38c4c800e26b0ea17286b51d4688e9afa5c0fd0085e35c1abe4547729f53b7e"
  },
  "verification": {
    "models_endpoints_http_200": true,
    "temperature_zero_accepted": true,
    "unicode_preserved": true,
    "latex_boxed_preserved": true,
    "usage_fields_present": true,
    "finish_reason_present": true,
    "source": "Live non-benchmark API probes plus operator-provided SHA-256 output"
  }
}


==> anc/evidence/manifests/skillopt_vendored.jsonl <==
{"mode": "0o644", "path": ".env.example", "sha256": "0d2333b598e7fec8a7161b869d0eb5cb988198e17f788f6103d356e6be75615c", "size": 3361, "type": "file"}
{"mode": "0o644", "path": ".gitignore", "sha256": "89b45f76ec7c46ac3ea6daf79130a9905771b283a8bcd8948af0cd7e667b2603", "size": 1452, "type": "file"}
{"mode": "0o644", "path": "CHANGELOG.md", "sha256": "0fc67d0cce5f3d2c9fb39f3438058979548dd36c96de80bb5b58d8a111f694dd", "size": 9352, "type": "file"}
{"mode": "0o644", "path": "CONTRIBUTING.md", "sha256": "90c475fe43b21c688696b26066da2a97475d33344a3e376bcf47eb0e79530b22", "size": 1527, "type": "file"}
{"mode": "0o644", "path": "LICENSE", "sha256": "9515a04280cf50ce154eb3ab8fa375c7cc5e6b45ea5cb23b7ff3830737020c15", "size": 1078, "type": "file"}
{"mode": "0o644", "path": "README.md", "sha256": "56df7c237c5003aaff94705f9500e9be7dc0ef7114f8af55b295839fc54229fb", "size": 7982, "type": "file"}
{"mode": "0o644", "path": "SECURITY.md", "sha256": "b02bf4e236e9335b27298a77688c751d18ca7e6052873d0d3d29eda37d0a72fa", "size": 542, "type": "file"}
{"mode": "0o644", "path": "index.html", "sha256": "0deccc3e31c6788209b626a13e47c4ca956e9ddf5b56c2d62dc1bc7d42261863", "size": 84298, "type": "file"}
{"mode": "0o644", "path": "mkdocs.yml", "sha256": "1f0668d2044195fec75b1b4502237d39e9f0113ffc73748a437e6c17702be809", "size": 2279, "type": "file"}
{"mode": "0o644", "path": "pyproject.toml", "sha256": "217f76ba938e6525c038dc55a0d0ed22cdb9e2c23fc069cec23ca1f3c829e49c", "size": 2602, "type": "file"}
{"mode": "0o644", "path": "requirements.txt", "sha256": "95c3c4c22e3e9bbde7d34cb8771bae2b6de6299e8d67ba1a827c0fb091016c3f", "size": 1163, "type": "file"}
{"mode": "0o644", "path": "skillopt.html", "sha256": "0deccc3e31c6788209b626a13e47c4ca956e9ddf5b56c2d62dc1bc7d42261863", "size": 84298, "type": "file"}
{"mode": "0o644", "path": ".cursor-plugin/marketplace.json", "sha256": "2b5db79458a9fa1c14ebbdcb62d12009e8367c9cf1c2b1bac16719f15737033e", "size": 486, "type": "file"}
{"mode": "0o644", "path": "blog/index.html", "sha256": "4c9b052122487dd0846f1c662da244bf0f2e1e60f9f91173dee34b5c10ae8c92", "size": 6293, "type": "file"}
{"mode": "0o644", "path": "blog/gating-reflection-safe-updates/index.html", "sha256": "92c9430b266cb0b4ab0901eeb5234a2ca7bd8215c6138fab6be7e050a9fa7dd9", "size": 74849, "type": "file"}
{"mode": "0o644", "path": "build/lib/scripts/__init__.py", "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855", "size": 0, "type": "file"}
{"mode": "0o644", "path": "build/lib/scripts/eval_only.py", "sha256": "d0f6aea69aea7741b367e9984e5469539cd65c6a59e8784ffbc632e8c3c0ea67", "size": 24004, "type": "file"}
{"mode": "0o644", "path": "build/lib/scripts/materialize_searchqa.py", "sha256": "aa6c8c535ddaa589d4ee52c1de73f17055d325ce88563c321fb105860f7b2dfd", "size": 5479, "type": "file"}
{"mode": "0o644", "path": "build/lib/scripts/train.py", "sha256": "4b3047a5f8f69fcff9898968ff0d77ada3c98240880cc5c97426ca26f77e1375", "size": 27362, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/__init__.py", "sha256": "acde34f209004e93450198fbcc4cf5f161e5079c53e5e38492d934e42347995c", "size": 728, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/config.py", "sha256": "cf28e722ac31b6a60ffc168202e0cc07d4f78581506b8df6acd44fc38e03b629", "size": 12791, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/types.py", "sha256": "f8f425c44f352255dd36a5bd6438ae0aafbc671d5e84af349ccb32c9674fddfa", "size": 10383, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/datasets/__init__.py", "sha256": "39a907e5207f3daa2477a4b3f9b01395fbadd43918f22ecdb8d4c132958467e7", "size": 324, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/datasets/base.py", "sha256": "82a68f80271fadb4947f49b81a27cf03af08af61ed85d5326381a7955d0da48b", "size": 18879, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/engine/__init__.py", "sha256": "ef54fb8adc9731d16ec85321959437a41df1ba9c88114a424fa4da12df2a82db", "size": 303, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/engine/trainer.py", "sha256": "ff71a1480ee7c7c21a2574bb429eeb7dc0c88da0ea018feb22da4fa00b663a7f", "size": 117101, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/__init__.py", "sha256": "a3e66f90175f614a239a4f1264569cefdc6f8c7c62f4204986119d9c8f605621", "size": 36, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/base.py", "sha256": "ea8c650e8bce460be047a03183cf17fbc49b436345cd1b1484093f763c6c64d7", "size": 12297, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/_template/README.md", "sha256": "31a023bc0161b951f234f682a232478d40782086ef7beb8e55547b54c6f36130", "size": 1987, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/_template/env_template.py", "sha256": "4fb7cf0a1e43df616450ba1193f103d36b19f4679da9dafbb481a62be8651484", "size": 5844, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/_template/loader_template.py", "sha256": "3722effd1180357c40f7e6cb0b3cc1e135d16855de3409d92bcc87f82f24fdaa", "size": 3180, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/__init__.py", "sha256": "9338a5fbfeb5e983b39feae2c00858cfef2146e8b6fcc977dd86ce0060aa9c9d", "size": 139, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/adapter.py", "sha256": "15fa76d3e5ad6694a2bbe670b53cab301127493433d2a575f2f02e5e7e98083f", "size": 15073, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/dataloader.py", "sha256": "3dff2eb535576c109c770d5a90a7a6e9d9442bd15c8035ff77a3f942766ecb7b", "size": 3879, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/reflect.py", "sha256": "1dc783ea375e1d8e513a53e7007df3cbc4dae7c1ef8cc2994f843b5e560b1f88", "size": 91, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/rollout.py", "sha256": "eaacb4e895e4b399801b0496ee4cd4de51820a484bfa856e3804f5d47e298a20", "size": 12739, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/prompts/analyst_error.md", "sha256": "b8747f41bf2b9535b852e93b74eda268ff260591b982e82c4f068e9cab4c3b8c", "size": 2932, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/prompts/analyst_success.md", "sha256": "1cf47b94ecca52109cbe813f7f35661c4f6ff5db1067c944a3c2e2d2467501b6", "size": 1554, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/prompts/rollout_no_history.md", "sha256": "fcf6fe7a561729ccc4581697f5c8ad5986c150e56e32d761bad944b2fc9da614", "size": 515, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/prompts/rollout_with_history.md", "sha256": "7b17c85e102f3e49400df99bd3f333337827df9441abd873926a566ad9858027", "size": 768, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/prompts/rollout_with_memory.md", "sha256": "74ff72a6e78d0feab1edd3295b5c7fe430f27c7d0d462871779784b008d16f92", "size": 846, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/skills/initial.md", "sha256": "01bd29e825b81715e7b592e135a9a9d6d0f812a5e84dcd56b51cc1075247f941", "size": 2966, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/vendor/__init__.py", "sha256": "4fe9aa8cca043c4587235d89b5e99b30b655227c08be51251347896c6d13f766", "size": 389, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/vendor/alfworld_envs.py", "sha256": "abf75595e9af8d673d136d2f83484f185e10ee38eaaee276985c7483787df179", "size": 7435, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/vendor/alfworld_projection.py", "sha256": "b4a6fe296a09fedea023c5f820b89e36acc39fe38de47f2542da01d270fed155", "size": 1876, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/vendor/alfworld_prompts.py", "sha256": "5356d37f2c0b141b8cf80e16882584c9470e6f0453a8cd401b1094769e680a87", "size": 378, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/vendor/env_base.py", "sha256": "1d2b23d7b9dcc9fda2c7ccb1680a671cf8ffeb7a5b8a15c0b08847a609613e82", "size": 2860, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/vendor/env_manager.py", "sha256": "f20a9b34cc365b985ea0b08fd5ead5fe2d843b796f9eec6a7f988840d9f26b9a", "size": 5480, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/alfworld/vendor/memory.py", "sha256": "16cab09411702c5d885387a5921f6ae3dfdb9bc277057e4fb3c2efac48638e33", "size": 2406, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/docvqa/__init__.py", "sha256": "cc98501c0d2aee0afca305abc72241ec5cb314b7aae719e6ad0a4c6634b8968d", "size": 46, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/docvqa/adapter.py", "sha256": "9f98e40a2dce8f7a63edb61727cf068c3417942726cd8d10fe3c3cc511ece476", "size": 3330, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/docvqa/dataloader.py", "sha256": "c4ec63cbaeb93b36a60dd61026972bf04da4aa0c1cc43ddfb44db4c3ef823e83", "size": 2273, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/docvqa/evaluator.py", "sha256": "09157ae524c546dfa1e5c42c3383b017303e04a95c09a5c9683e06d618b66b0b", "size": 3602, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/docvqa/rollout.py", "sha256": "0750bc09f460607fede146e17fe5eafb2a97f42e580b79c6180f72a88b410801", "size": 14596, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/docvqa/prompts/analyst_error.md", "sha256": "29ff71f094b66472b015a4dabc68a3d5d77e9e72a086f9e09b74643c237bdb54", "size": 1808, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/docvqa/prompts/analyst_success.md", "sha256": "71052e02f76ad03b3e1755c88dfb2932fd69fe27326be0afd5e09c2cf1d2654b", "size": 1220, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/docvqa/prompts/rollout_system.md", "sha256": "f6484254d7e4a8bc8504caab5090937e650c4ffda1baa233d5be65202560ffd9", "size": 510, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/docvqa/skills/initial.md", "sha256": "60fa9bae90590a50970c9d5d33d92eaa412bf1fa380bd00c8343430202795d97", "size": 536, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/livemathematicianbench/__init__.py", "sha256": "728bc6782ef8f7f8de3f54589f0dc268c78823029428e464cd2d0187ca8c56b4", "size": 62, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/livemathematicianbench/adapter.py", "sha256": "f4fe95d156a3e63f0c5ec78d76c1fcb9a87db05fe368212eebfc5689a71de5fb", "size": 4597, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/livemathematicianbench/dataloader.py", "sha256": "bd0537a7a47e6ab49f92bd6987495cb6560ae817a7f0b2bf0b4825b04662c5ff", "size": 10776, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/livemathematicianbench/evaluator.py", "sha256": "97c92063a38228e91bbb6a12cad7a783374900c9975610654b50b3a4eb997488", "size": 2131, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/livemathematicianbench/reflect.py", "sha256": "a987082a62a8f8eaa7b97a6ecbf447d9bacfb7ec5f54bb1fe9c0ee5885690054", "size": 105, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/livemathematicianbench/rollout.py", "sha256": "79712e2405a91c104130422bec97473eb83549245af94d2204daf8adb18ab273", "size": 16805, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/livemathematicianbench/prompts/analyst_error.md", "sha256": "9cd5e3449b9013fb67b6dec930486bd8c23c7128f2746f97a1ca29b07b178150", "size": 1700, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/livemathematicianbench/prompts/analyst_success.md", "sha256": "42619d41000d16b7e5194e5dd09ba67fcd65d1c5ae8b04b4097c38e45a02750d", "size": 1070, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/livemathematicianbench/prompts/rollout_system.md", "sha256": "506702528eabd178a7f4e3f4a44339175a712cec8d6d68e4c3c7032e9f6c3df6", "size": 494, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/livemathematicianbench/skills/initial.md", "sha256": "84d545e168a047349fe4f6851708c6e34a7fc755c6ae3804775cbc671a8aab3f", "size": 1018, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/officeqa/__init__.py", "sha256": "78a588eb690f26cd9e2bdeb6eac88ca5848c75a3758af073a777f020902b0f01", "size": 48, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/officeqa/adapter.py", "sha256": "4790e47fb518f266f0c54669c48aa5a5a1ade4a6da1286a5e0d3a30528e355ec", "size": 4695, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/officeqa/dataloader.py", "sha256": "709c89c6708d698b24abbeee94841d6bc6202ffc65ce2253f5fdc16fc6e603bb", "size": 2572, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/officeqa/evaluator.py", "sha256": "49dad2a2bdede9665541102fe47ca74ab2a0cc05ad84d2f8ca047f223c1b4aef", "size": 1422, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/officeqa/rollout.py", "sha256": "f517afe5d2e39344b598ae6b3c945c9da9645132e2a8facf1f1af36dc0319909", "size": 34397, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/officeqa/tool_runtime.py", "sha256": "c94510816a4e8afdb1b1abd6c65a800d294f9c4b7bf2eb966f831b502227a4f4", "size": 19887, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/officeqa/prompts/analyst_error.md", "sha256": "7e29d2009757776fe02e1d5278bd4f3aae541e15af47bbaadf71d34bfe92073e", "size": 2033, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/officeqa/prompts/analyst_success.md", "sha256": "5569d91461e70e04eaa9e362b6cd0de1f95294b0cbf1f0ef00f923d2c9143195", "size": 1375, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/officeqa/prompts/rollout_system.md", "sha256": "dccf88db96ad91011c1ffd49339b3312db30c7e5f26d92dd2123f81cd5ba49f0", "size": 903, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/officeqa/skills/initial.md", "sha256": "9d377d1c2906981be23fef1ce93e349f2b63f8f49a40d9368f191d95987b20ab", "size": 887, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/searchqa/__init__.py", "sha256": "3874a40b6adfb028a32a8aa3a54604b1586032131a30cf53271e3cf0b2ece2fc", "size": 48, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/searchqa/adapter.py", "sha256": "8959e7ab0e1494c23f6c2cedcce669c78de5539f9ae00d4619b81a88f884e491", "size": 3325, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/searchqa/dataloader.py", "sha256": "de33859056bb195cc629a132d66c1afc018b0f6bdd46a74ae53cfc9eaa64af24", "size": 1265, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/searchqa/evaluator.py", "sha256": "b69136fa727fedeede7ab257144f4dc937877bd1792f13c5c596d566df66fbd3", "size": 3096, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/searchqa/reflect.py", "sha256": "cecf8e770bc920d2a3a4a7ee1c9d7a20734c18f39a26d05c751abf4a04062b7c", "size": 91, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/searchqa/rollout.py", "sha256": "f733f3bdf3418b8e314eccfa5da601c25a63433ec5f185530a9245cac221266b", "size": 18018, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/searchqa/prompts/analyst_error.md", "sha256": "ac58184f03e2198244ace28a9339674256061a62433787aed358954e6a031a19", "size": 2312, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/searchqa/prompts/analyst_success.md", "sha256": "0a169f33a141ed544b460d3f800f9dd2da28450d42b93556a3656cf8a45f0322", "size": 1515, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/searchqa/prompts/rollout_system.md", "sha256": "080659db39377c7cb5673063466e16c51446397d09aa3f0382152cea3ca1abbe", "size": 536, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/searchqa/skills/initial.md", "sha256": "d3ed21de4a5216da7c3cd63acc2330dc78227524753c9d29573e6692f48d6709", "size": 104, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/__init__.py", "sha256": "bb65dbdcc0273c225958903cf9f5f9a441e5d1770b2875f80845e4d2df8f8837", "size": 171, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/adapter.py", "sha256": "6abbb7e9aa2b21ea8f7e113d7d07e9b2ea2d4c66163625fa6af4ea720071f51a", "size": 5801, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/codegen_agent.py", "sha256": "673863aae9379bb5448c30e449264450d0471091be18e022e8d5c4227fc12a44", "size": 28059, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/dataloader.py", "sha256": "d5ab3731ba4430b52b71a49c1df355e32b0fe6ff62fc74ceb7a9b693c3e0957d", "size": 1056, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/evaluator.py", "sha256": "341dd5a5e6109460fce41b336d78a897bd691159c5410a5fd98701de713dd162", "size": 5509, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/executor.py", "sha256": "574300782a10d121f046bcbe5894d29e805ce2c89a6c1f0e5403d6c9d4b949eb", "size": 1990, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/react_agent.py", "sha256": "6779790b19987b8a4b6e4a9d9df9680aaffa44d58aea7228566a79b12b937553", "size": 13469, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/reflect.py", "sha256": "6f4c5ae1714f2f7478c43adc31258876a257c70996760aa1f7f39cf01c5a21a3", "size": 99, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/rollout.py", "sha256": "bcdc864dd629ab833cbb95d74a45ccff4a9fa6648d34d453eb5c9c8a16493f56", "size": 39306, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/prompts/analyst_error.md", "sha256": "2e5aeb30856529ff39e40c84483a55971744f9c97fdb679b98e07bcebd668839", "size": 2335, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/prompts/analyst_success.md", "sha256": "6c71d691286275f8cf775a5517e16d705bd31d2b4bce6b4136b59a7a9ba3abf2", "size": 1515, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/prompts/codegen_system.md", "sha256": "a8b561ebd38fc384035cd7e9210ad679e6f84ad581233f0d51a2086e96f690b4", "size": 568, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/prompts/critical_rules.md", "sha256": "47a0c80e670adbfe7dbe585fd1f2db8f7e5af999f274e3644c5fc80ad92ff8e2", "size": 575, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/prompts/react_system.md", "sha256": "907cb385ea2f7a82877e0c058d880dd610de2bd7c0161f0df2920568660456af", "size": 1058, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/envs/spreadsheetbench/skills/initial.md", "sha256": "5c49d03008aea2c7151b134da20f2258a746c7323b76f0e49ec2c1ea8c131f26", "size": 1598, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/evaluation/__init__.py", "sha256": "1d34dd85f77152bca307443ec0ad4609cdc0f8fb0d68638d1e1235d2e5bbc854", "size": 428, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/evaluation/gate.py", "sha256": "3c2405f13288e97f53afa0bdfc0752ba6917c51edd1904a810deb4b5a1a81bef", "size": 7267, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/gradient/__init__.py", "sha256": "570b2e37e2ca7a82b76ee0a0054cd8ecd849a55552d83dab1f7029be099fc43d", "size": 542, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/gradient/aggregate.py", "sha256": "08e5e17ff13fb03838cf9a136af974ce5d21424bbba8a93b62ae983afe896d3f", "size": 9348, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/gradient/reflect.py", "sha256": "537a72293ebdeec88da6d7055e8b9af6204a8766a9f02bc9cf131fbe61499a8e", "size": 25202, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/model/__init__.py", "sha256": "ecdda3172eff8293a04ed1c4ea0e433fa509101063edf3d545e8f02ee4705646", "size": 24319, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/model/azure_openai.py", "sha256": "0a726c842e4fafad169e0b7d8552624c9b071cde96512d80e29db4670cc6a12a", "size": 34070, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/model/backend_config.py", "sha256": "fdc235704fb855f7cf2c9188314495fb5e355dd2d7b6d98557f09c87b251cb1b", "size": 9376, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/model/claude_backend.py", "sha256": "a3aca64462c40376bb72abd7c7498a4645c57803afb4b912630c2f28c4174fc6", "size": 19250, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/model/codex_backend.py", "sha256": "dba7e446e53c82528a9788f2d4fc9a4e301702d9384ec46d9cb4fd078ba937a1", "size": 21010, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/model/codex_harness.py", "sha256": "f775857f5e17bba43c1d7e8df2f99ad8fec787f8b35cb6efcec451c0766e7aa5", "size": 48687, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/model/common.py", "sha256": "0d50675e087c549e3528b156c1afcc422acd04ac4072895135c809d6a381fe59", "size": 7884, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/model/minimax_backend.py", "sha256": "a41dd6a793ff182ea029e6b27e508741c4065d22a27b8a7b328c33b4cada5a79", "size": 10383, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/model/openai_compatible_backend.py", "sha256": "52ebaa5fa69a43c2adb2c7a60767d49b77226ad787c8e347b19fdcd5aa3c7ba6", "size": 15422, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/model/qwen_backend.py", "sha256": "c674948df4d358cf9631233fcf0cff999fc17043ad053ef7346c0aebfa04f5f5", "size": 17724, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/model/router.py", "sha256": "3265614f352cd0dd665f39eb351278351b0f3c98f7dc3cde9a6b4b005015e5fb", "size": 7059, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/optimizer/__init__.py", "sha256": "5f18d2f2fbcd469ef7ff64705fbb6b883102b28cccee7353af21e8bb36b8749b", "size": 628, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/optimizer/appendix.py", "sha256": "220c373fd1e0bb14f47b99a51ff7c712dfc9387c6107f4fae3f89f9102ca4f9c", "size": 6269, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/optimizer/clip.py", "sha256": "0c1060799884eb32e131000299ae78af094ee375d9c81c3dd1e1e2c78bd3c728", "size": 3980, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/optimizer/lr_autonomous.py", "sha256": "8ce459602b548c495825af9fba9621fcb5066b798876cdd0306b5d4ed48d2b68", "size": 3543, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/optimizer/meta_skill.py", "sha256": "a9b02bded86aca1575bf8647d85c55808fbe12162b5de69ca91c3ef2b7424b6d", "size": 2959, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/optimizer/rewrite.py", "sha256": "d5606e7859d9a36e34b3d870fd1d9f8172f3cdc97cfd2160610c3fed2de3f158", "size": 2015, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/optimizer/scheduler.py", "sha256": "791b81b6d7e3de974d6a9d4a9e69636bf2a442019a19c039dc7e2e0ff26b894a", "size": 4454, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/optimizer/select.py", "sha256": "e675ebfe4c79627c944e6aa90de6542f85deaf948054c1cfe1b8876ec8442dab", "size": 162, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/optimizer/skill.py", "sha256": "1cb3ecd9da7ab5ea89ad86780f3e4536fcf5cda84455ea6ae8fcc9c86cc73d3f", "size": 7383, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/optimizer/skill_aware.py", "sha256": "ea37beb95056ac52a61167153a2e05b05692d55fbe2b3bcfb039516801f0b418", "size": 8897, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/optimizer/slow_update.py", "sha256": "90e71c6fd4ae5ca0506a2e0bee604a9c05f53b0d8d017618a0d44e65635efaed", "size": 15119, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/optimizer/update_modes.py", "sha256": "37c15553afd820a94216caadfe80d29a9cbfca7c01dacee3b628e439830d8841", "size": 4914, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/__init__.py", "sha256": "50c017a18c35d990bf24d5efa4019aaa13bb3ef8db0e2b50dcab5c923a376455", "size": 1893, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/analyst_error.md", "sha256": "40eaf561c7fdbdfc1c7a1febd9f7c3540270ca6d5e7e0a8798c7c90b8d303200", "size": 1951, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/analyst_error_full_rewrite.md", "sha256": "a81389ca63e75f13d6aca4d2f01cd6825a364e9cca833f316de125014a2f7365", "size": 1258, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/analyst_error_rewrite.md", "sha256": "c393358b2be63d49bc8400944f17bcfb45f58aed5959cf6a46c2e1c1caefcd1b", "size": 1934, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/analyst_success.md", "sha256": "0ffc8f85e13af2b14e1b9f3307a44d30ecf60e9d803ccb9190fdd9785e43fabc", "size": 1646, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/analyst_success_full_rewrite.md", "sha256": "359a7481e348a89d51e5c7ee60a3d4d1d7a5ce7fdd8193d490c64f2667aeec55", "size": 1219, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/analyst_success_rewrite.md", "sha256": "758bfe107d15ba1b5318f7191ea9e965fb09982b12599d62fee9db0d823f22f0", "size": 1408, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/lr_autonomous.md", "sha256": "667c78c7873a28fae0e6f47c5c6ed556d76dfe337c74da986757c9e4fadb1f0e", "size": 745, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/merge_failure.md", "sha256": "071313895da226840164ccda6e7f01d5f849ea128037d3f337cddab66ae799db", "size": 1422, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/merge_failure_full_rewrite.md", "sha256": "adef4b6e8f0b1d7cf992e4bd9a34f633375b122cc054477c305a228627ec79ae", "size": 1099, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/merge_failure_rewrite.md", "sha256": "e9cd2289d8515bca4561e52d3c8da14a2fe97d1b2e77d50f0d34f2fb257326c1", "size": 1059, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/merge_final.md", "sha256": "b2c7b452032fbbe3b223e877b766ea6202775d685c3b32e68956a402e775b84b", "size": 1398, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/merge_final_full_rewrite.md", "sha256": "21ee282d5720dd07dcea9ddd3cce2de893adeeed51518a0c241590130f1635bd", "size": 1053, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/merge_final_rewrite.md", "sha256": "6a79e19eebe2fbbe20f93a6b864c7c157388bbae168980154c0cdac452bbdfe4", "size": 926, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/merge_success.md", "sha256": "6b816bcf5526d31164b779921f3c8c847541bf92fbe26c6a38b555eb3b753712", "size": 1121, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/merge_success_full_rewrite.md", "sha256": "8f1339cd57ed41af82f8ac7675891a9a58412b5c7ef4e6762a12ad8caad347ca", "size": 1103, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/merge_success_rewrite.md", "sha256": "2b293d9a16da199cade8bdade560b12553577ad66aacb0f9de3ae979aa150ab7", "size": 1006, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/meta_skill.md", "sha256": "b2bab7f7635cd2a94348de6adf15ceaa247ddabd0a2a8bb7c53eab5cfca7deba", "size": 1755, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/ranking.md", "sha256": "8bf37725b7b328d8d54af7a8fb173179bdd0f02b57399ed2cc7a5b5d25edea8a", "size": 999, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/ranking_rewrite.md", "sha256": "2ff8c755188704352cb7dd5c57bbce66c506145a5a5cd212b8881bd09d608031", "size": 647, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/rewrite_skill.md", "sha256": "2da412ee1d92ab32e59f8a33e2816a2c315edef5e2906d7628d8d093ae0dc68a", "size": 1234, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/prompts/slow_update.md", "sha256": "7f6f97d2283a370ad072a91ad61e152551f4f4eb4f519c9a1c5c60679b4782f2", "size": 2998, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/scheduler/__init__.py", "sha256": "0b5dde163078007b9c45b14db83d2fb676d62d11bc81df90155a50f1d73d0623", "size": 283, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/utils/__init__.py", "sha256": "7a2f608332c095057fa82173f4841dee1d6f9f7a127b35a4770bf418319bc5f0", "size": 224, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/utils/json_utils.py", "sha256": "77d06263ab9dd6537c52c80a7cd4614d2a0362ed933407725a032bb095738589", "size": 9485, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt/utils/scoring.py", "sha256": "f5756974a6d0f62f45bc408cc18ea13376eb1ab6592a351e8722d53860fcb8e9", "size": 920, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/__init__.py", "sha256": "d25a522b7dad66390534813218f524e6be99cbf717c0f3bc2a4f4f077369497f", "size": 826, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/__main__.py", "sha256": "243fdfe5a9a8376e7047f3532506d3b7b4d7bd6765b6911157420516d2b74a7c", "size": 23251, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/backend.py", "sha256": "c36b34af4c7b53340583bb26f20a0f7077d168b1bb4c1f8d0ca2deabbab7c19f", "size": 85052, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/budget.py", "sha256": "d76de39b1d28c6ec8a0f0744f8508ad8ed750128462639d62e23c862bff2189a", "size": 3117, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/config.py", "sha256": "08ecadd290fe86d9d68b6f7fb7ee417a43847a356f120a81288e1bdae02c59d3", "size": 8468, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/consolidate.py", "sha256": "47536d43b0f63581347e6c98dfa71d0b706ec7218da60f88840d5dd5be1b7383", "size": 14569, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/cycle.py", "sha256": "1d639bf5ec84f418b16839d1836154e8e553df1ee3cc3f88d47119e1e4658377", "size": 19020, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/dream.py", "sha256": "472a73f5fb6b0b0c4dc956476a7d5deca4791004e9585a1c253784cee84306d9", "size": 5601, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/evidence.py", "sha256": "eeb218c08f07014d76c3ca3f1d2b4f3101c60b7fae250c8631fb91b2a17b6337", "size": 5470, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/gate.py", "sha256": "658982e845430ee08bd47fe0e2326df067369a6af63741d98f2930e069cd4c70", "size": 2143, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/handoff_backend.py", "sha256": "f03a1234f0e688d14b6a292b6553f5dc0d4d0a051b04ec7de4bddf44bba5d772", "size": 7714, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/harvest.py", "sha256": "9aed3dfe54c93c7b29bbe911b51d1d990fc4acb5b4e288aa898aca876c42305a", "size": 12373, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/harvest_codex.py", "sha256": "7bd7b20a2e2fa48a481a660b2f71a0596fd7193575dac201e34a8f0f66a6af2b", "size": 7348, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/harvest_cursor.py", "sha256": "3a3241c07d5060a3b3249a134c00d77d313d5956448d93cb02aadce1a4b8c54a", "size": 10623, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/harvest_sources.py", "sha256": "e9a6704e50f7f88b23b0880dc2a28a350fae38f5fe52eb9c83c4e832ed96c726", "size": 1533, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/judges.py", "sha256": "e9c973ef9c067c703347ff997083446805a8e6f7fac571673219a752ebb5f188", "size": 3243, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/llm_miner.py", "sha256": "ad75da052727e82fdf493beefe51ca9504981211ce79997f8690f1c16676eff0", "size": 5482, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/memory.py", "sha256": "58187bd0e28bade31b4f952cdef26ac0aa4d8f9c4d0e53ac14b3e5a2f36a62dc", "size": 4299, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/mine.py", "sha256": "563108a27524e3bc12c051ec9b753080604e46fe3838d23a0c45d016e6102d7f", "size": 11657, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/prompts.py", "sha256": "2908bfc6fb030cdf983f7ef5ec5c75a5051291cc1f1393e47b287b5d4958d7f9", "size": 9486, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/replay.py", "sha256": "393651bfdb756407661d317b6e835919c0e7d98e0d782288c102b0679a3a4b19", "size": 6169, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/rollout.py", "sha256": "c27307ce8e0df62f130a03b07b0ee10d1fed953d57c9753d086fff58327541c3", "size": 6107, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/scheduler.py", "sha256": "ada3ec5ef5a3eafa4631fc0df75b5eef31f175d0cc7856d7d39d2bc1567514e1", "size": 8765, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/slow_update.py", "sha256": "5a31d521424fe037032e77377100b5cb70e9dd426fc16745fa84e68ef5018248", "size": 5670, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/staging.py", "sha256": "984422c52b9af3cbfc073a1bff0dc09a5d1a412ee399999066d3bce564c889ac", "size": 6667, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/state.py", "sha256": "46ee2a3fc9c4830f8454f11b6f2535040c653cec432c907e26a4616445f368dc", "size": 3680, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/tasks_file.py", "sha256": "0c11133b89323add763f59cc35ea46f2cb71814743271ad86b53756e3881a103", "size": 2671, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/types.py", "sha256": "7a66f45d2a50e9272701a85551bca404726251375a5d68300bfbc03d485f5854", "size": 6011, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/experiments/__init__.py", "sha256": "4e25623fd0a05acf2183081f9cf56d6f773905c65546d8e1420c6e8897e2d512", "size": 34, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/experiments/gbrain_bench.py", "sha256": "26614e95f3cdbc47c714c88fe6438b9ce0e8adca6faafb947ec1bb4aba4c47cd", "size": 4247, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/experiments/personas.py", "sha256": "66d8681552f59b8191e0d2f13307009847b863b40deb642ea903471ad50d5123", "size": 3529, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/experiments/report.py", "sha256": "1378e76e630f7ce02acd68efabfc2b5e285a98c10a1d2ecc7af2778679fe12dd", "size": 5662, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/experiments/run_experiment.py", "sha256": "ecf122529ee7ca36c913e5bc36d14141fdab87af227b03e8cf60405501b7c8e9", "size": 7788, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/experiments/run_gbrain.py", "sha256": "4349d92813dd4d85d5b92d3b34afcfc9d22f71e59505d71697f3ffec09953a57", "size": 9578, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/experiments/run_transfer.py", "sha256": "420c8d677f9280e3a81f8123b809a73b906d1c3ffcdf02f485af2ba985f6d31f", "size": 6487, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_sleep/experiments/sweep.py", "sha256": "299f5a3ec69d5c9ee44db0335f51f00061ca592eee8f2212608fa80a0c9be626", "size": 7305, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_webui/__init__.py", "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855", "size": 0, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_webui/__main__.py", "sha256": "68207d7402236c8bb309f0dd96f683ed37626d0d612e52293c474c0a6785dc62", "size": 87, "type": "file"}
{"mode": "0o644", "path": "build/lib/skillopt_webui/app.py", "sha256": "c5adbeac86b635d2831300c66c5bef4b0715f0463fc2826667b75d63eaedf0d1", "size": 27182, "type": "file"}
{"mode": "0o644", "path": "ckpt/README.md", "sha256": "8d85269fe5acd447f13b7b68a1aced91535ddaa14846324ede4e9a0b1b666dee", "size": 4105, "type": "file"}
{"mode": "0o644", "path": "ckpt/alfworld/gpt5.5_skill.md", "sha256": "c8219398bf587dae9c33f832f97ed749ea0de978ef8627840df139e0fc3fff20", "size": 13179, "type": "file"}
{"mode": "0o644", "path": "ckpt/docvqa/gpt5.5_skill.md", "sha256": "5432e21a8bb053b13d0cb50372ff371924a925a459ff108725c67c806c9e8a2f", "size": 1963, "type": "file"}
{"mode": "0o644", "path": "ckpt/livemath/gpt5.5_skill.md", "sha256": "53073aa57ce84de76d9976f76a0f80b301c2e76b334b5206b1de1e0d6abd9357", "size": 3343, "type": "file"}
{"mode": "0o644", "path": "ckpt/officeqa/gpt5.5_skill.md", "sha256": "fc15969126fbc4bc0bb53b654df4984ff748d35965e1ba50af52aebe703aa59e", "size": 6456, "type": "file"}
{"mode": "0o644", "path": "ckpt/searchqa/gpt5.5_skill.md", "sha256": "4e0a19d42dea09538e5431ad9241eaf6d6ce0a7fbd6c5578e6e5fcee77c187f8", "size": 9941, "type": "file"}
{"mode": "0o644", "path": "ckpt/spreadsheetbench/gpt5.5_skill.md", "sha256": "82249a54bba13550aa87dcc84087728ebb176d753c95bc09e6b9c49f30942892", "size": 13335, "type": "file"}
{"mode": "0o644", "path": "configs/_base_/default.yaml", "sha256": "385c1d79af97796f28051589e60551b36668e526b5a9788af53a5196997f42c1", "size": 4351, "type": "file"}
{"mode": "0o644", "path": "configs/alfworld/default.yaml", "sha256": "823b0705e4ac26a6517b5ef51abe0f1935e4f60226caa519e34ed0e1087b097c", "size": 476, "type": "file"}
{"mode": "0o644", "path": "configs/docvqa/default.yaml", "sha256": "fdd2be153d10e7f07fd1e90697ee8ce64ebe74207161aa1ac59a01db5498e5ee", "size": 454, "type": "file"}
{"mode": "0o644", "path": "configs/features/soft_gate.yaml", "sha256": "3d12234d717a095bf769b138c695b97b2d4737a24f0c5acac0f1bf6fbd1d9f69", "size": 2702, "type": "file"}
{"mode": "0o644", "path": "configs/livemathematicianbench/default.yaml", "sha256": "36781831d905a515e6f1031d3691b3814db0588e063d3f92d71a0d720ef09f29", "size": 462, "type": "file"}
{"mode": "0o644", "path": "configs/officeqa/default.yaml", "sha256": "2345a08a0aa3b205032439de4f5b429b02d657b76442df34030b7850807aaa61", "size": 712, "type": "file"}
{"mode": "0o644", "path": "configs/searchqa/default.yaml", "sha256": "4393ea112362140d7ece5f0fbe0a78a47ca7637f06466109c247591aa570ebe0", "size": 504, "type": "file"}
{"mode": "0o644", "path": "configs/spreadsheetbench/default.yaml", "sha256": "4cce24962a200958d584a2b4ca040bc19f0b87c46e970e4f9b0628d3d5f2037d", "size": 599, "type": "file"}
{"mode": "0o644", "path": "data/README.md", "sha256": "c0c1cc72979259765d270fe922fc3e23f7f175708528e3d0fe71bb196234620d", "size": 7082, "type": "file"}
{"mode": "0o644", "path": "data/alfworld_path_split/split_manifest.json", "sha256": "9a6e0e267e5ac24a53a70c312ee62c20b85afc30c8635c138b164ec91bca3978", "size": 735, "type": "file"}
{"mode": "0o644", "path": "data/alfworld_path_split/test/items.json", "sha256": "34fc9439b0555e9bea76e2a7d1947953250e5a0cd9363d75ea64c2605ac0c33e", "size": 28714, "type": "file"}
{"mode": "0o644", "path": "data/alfworld_path_split/train/items.json", "sha256": "76dc1f738fafc9c3c0dae606eb9434b1e1a34b814874e4d791242f9ec90e6378", "size": 8171, "type": "file"}
{"mode": "0o644", "path": "data/alfworld_path_split/val/items.json", "sha256": "1533c56bd98577314a2ed12daffb9be4c1e1de2b052b61d0093b865b753da3f9", "size": 3806, "type": "file"}
{"mode": "0o644", "path": "data/docvqa_id_split/split_manifest.json", "sha256": "70c6b6708a5a22a7bbf17c27aacf28406bffdda43a31e6044868f662c017f516", "size": 1060, "type": "file"}
{"mode": "0o644", "path": "data/docvqa_id_split/test/items.json", "sha256": "ede36981c1f774b6b4aa983f6153f22e606b67a01fd75302b48311e8add3f64c", "size": 141340, "type": "file"}
{"mode": "0o644", "path": "data/docvqa_id_split/train/items.json", "sha256": "7187cfcef49003035b1492a0190dd2183fd17d753a1b310e06f3fe8c54edcb4d", "size": 40385, "type": "file"}
{"mode": "0o644", "path": "data/docvqa_id_split/val/items.json", "sha256": "7dff0d8bfbe42e1173b4c789af13b55a37c7c17f450d49d2c9d0a93559920687", "size": 19998, "type": "file"}
{"mode": "0o644", "path": "data/livemathematicianbench_id_split/split_manifest.json", "sha256": "68895fef12f92e361bb16f70c4ec5a2aae6800214db9d57eee17b49b9c8ad9a7", "size": 1003, "type": "file"}
{"mode": "0o644", "path": "data/livemathematicianbench_id_split/test/items.json", "sha256": "e2971057bfe44f6849c53cdfd133f97c2c1db850ac43a8527d80096eb22be241", "size": 22019, "type": "file"}
{"mode": "0o644", "path": "data/livemathematicianbench_id_split/train/items.json", "sha256": "6135e20d660f75fe93ebb8623e9be860eca19a064ae6de83876106f93abc47df", "size": 6223, "type": "file"}
{"mode": "0o644", "path": "data/livemathematicianbench_id_split/val/items.json", "sha256": "c0773e0509cf35bc4c1447e334970fde00e0636318aed3057c96be4e2fb37370", "size": 3201, "type": "file"}
{"mode": "0o644", "path": "data/officeqa_id_split/split_manifest.json", "sha256": "8f76983eadeb6670df2fc88f568fa86c6318d4e8f02912bf05c5c69955a867e7", "size": 719, "type": "file"}
{"mode": "0o644", "path": "data/officeqa_id_split/test/items.json", "sha256": "563c30589e897f08161df4d2778578e14a8a2887391813e8d45c3d39eafd900d", "size": 65730, "type": "file"}
{"mode": "0o644", "path": "data/officeqa_id_split/train/items.json", "sha256": "1bb3a9ca003f6ba7aff34cf2d1fe23d9af12ff647060ac8b7d4c22dcb9e84b56", "size": 18261, "type": "file"}
{"mode": "0o644", "path": "data/officeqa_id_split/val/items.json", "sha256": "1d7fc4443718a8fc565faf4450d31109880dbf8103759a306289f5ba9407f11b", "size": 9020, "type": "file"}
{"mode": "0o644", "path": "data/searchqa_id_split/split_manifest.json", "sha256": "b19de95cc4079e065525d25fe65859618887d69c9ffd647dbda61fd6015e2f2a", "size": 586, "type": "file"}
{"mode": "0o644", "path": "data/searchqa_id_split/test/items.json", "sha256": "b6056005ed8ffa03239a0295644d83968513bed80235927716fca14926ff11bc", "size": 75603, "type": "file"}
{"mode": "0o644", "path": "data/searchqa_id_split/train/items.json", "sha256": "3ae7532c2d11d9ec63ed20e3a4e425db5f6fa51a618622be848d88aa63187f0d", "size": 21603, "type": "file"}
{"mode": "0o644", "path": "data/searchqa_id_split/val/items.json", "sha256": "2fccbfc16f858a1f2c9b16551c5047b2f4468dff2537f782059ac7355db37e8e", "size": 10803, "type": "file"}
{"mode": "0o644", "path": "data/spreadsheetbench_id_split/split_manifest.json", "sha256": "51f1b431696eb26b338dc75f9c03ea6919e1cf93b4a077fd28e6451855fb1fc7", "size": 745, "type": "file"}
{"mode": "0o644", "path": "data/spreadsheetbench_id_split/test/items.json", "sha256": "6fc4269f4887208d8edd64a256e9cd6ebec0027daca483c4c98d8de4c800caf9", "size": 34618, "type": "file"}
{"mode": "0o644", "path": "data/spreadsheetbench_id_split/train/items.json", "sha256": "e46cf20e900250d0efd2e1a11d22d34a05f9352e3c5b5faa43eccf7592c69694", "size": 9910, "type": "file"}
{"mode": "0o644", "path": "data/spreadsheetbench_id_split/val/items.json", "sha256": "352386755d583fab3141eed82177e1b57c13d5ee89101ed806c0f8ad4beec034", "size": 4940, "type": "file"}
{"mode": "0o644", "path": "docs/contributing.md", "sha256": "1cff466fc1478ac7778757928b3d6602745b2a55d28322bad3f6edfba1accdcd", "size": 2366, "type": "file"}
{"mode": "0o644", "path": "docs/guideline.html", "sha256": "aec931c1734a9dd3300925286cce297d8c44ce27a7fec422e3e733e192f9e036", "size": 27548, "type": "file"}
{"mode": "0o644", "path": "docs/index.md", "sha256": "1a688fb6d467757760cc927f5ea59845344f8acde38a20aebe7f9043f0dfe22c", "size": 6566, "type": "file"}
{"mode": "0o644", "path": "docs/guide/configuration.md", "sha256": "a9cc1dd9590ad3274d5915e2b24be7215e7fdc20944f1586c7fe789f6760ab2d", "size": 9330, "type": "file"}
{"mode": "0o644", "path": "docs/guide/dl-analogy.md", "sha256": "2f972812d51d816c990a5ea11326ddcac1554fc03872557682cb3310159ec47d", "size": 3229, "type": "file"}
{"mode": "0o644", "path": "docs/guide/first-experiment.md", "sha256": "556c502cb846b14fa9046a78e411b9875d64d149c8fbab9b94c23e087724a685", "size": 3740, "type": "file"}
{"mode": "0o644", "path": "docs/guide/installation.md", "sha256": "fd0eeb50aef0d15e95efdb4804c275e7b6d165ce5061c15dce1ffeae14ab50f3", "size": 4929, "type": "file"}
{"mode": "0o644", "path": "docs/guide/local-env-smoke.md", "sha256": "860b9aa84e6aeb9cbdd82d54bcce230515a882979f46ca4d863b6374c546338f", "size": 4541, "type": "file"}
{"mode": "0o644", "path": "docs/guide/new-backend.md", "sha256": "971f6220b6e3496b119a54e14dfcf692394e87c6cbe0f173e0e531cc3bd001db", "size": 8430, "type": "file"}
{"mode": "0o644", "path": "docs/guide/new-benchmark.md", "sha256": "e5a2df9cf22da569823b48087a27054197c27f7ecb98885d95c9cd6be3266e07", "size": 14642, "type": "file"}
{"mode": "0o644", "path": "docs/guide/skill-document.md", "sha256": "9c8fd7cd62e76bd717da92d06402b99ddd5a33c6abb17e15b97440f42d25254b", "size": 3424, "type": "file"}
{"mode": "0o644", "path": "docs/guide/training-loop.md", "sha256": "286a302159afb79980cb80acfcd84bf62bcd691c50c302f440fc7d733a0d2ad5", "size": 4301, "type": "file"}
{"mode": "0o644", "path": "docs/reference/api.md", "sha256": "dc6a7260805787102d9bc01bfd26346c732b2b792f5a5d8e00264b246138ca43", "size": 7272, "type": "file"}
{"mode": "0o644", "path": "docs/reference/cli.md", "sha256": "6fe15360bf1d337eb6e9e138f85ac6da6dc1d3c8b77e09561c7381dc7f2c4231", "size": 9737, "type": "file"}
{"mode": "0o644", "path": "docs/reference/config.md", "sha256": "242f3e2be46712c31828c373712d3f659912f7e7129d6a4d1964fc2a80846661", "size": 9459, "type": "file"}
{"mode": "0o644", "path": "docs/sleep/README.md", "sha256": "f03410b7f4159549d770c0020cd48a036dc44060d7896c3e69868981999ffc62", "size": 11538, "type": "file"}
{"mode": "0o644", "path": "docs/sleep/RESULTS.md", "sha256": "b4c678be475fcedf285bccc700799aa8f24648a948d80f38cf13f56bed9750be", "size": 8787, "type": "file"}
{"mode": "0o644", "path": "docs/sleep/openai-compatible-endpoints.md", "sha256": "ef68ed1b68a1b3477a7a8efc3de8ed25e8ddd6848a8f569a6225e36691cd6d17", "size": 9669, "type": "file"}
{"mode": "0o644", "path": "docs/sleep/examples/runner.py", "sha256": "70f48a1403926b09aef6a01db6314438c0ab3ec305d272281d388c9c0e907c6a", "size": 4436, "type": "file"}
{"mode": "0o644", "path": "docs/sleep/examples/watchdog.py", "sha256": "91e8bc52e6ef17a325e9385fc45b3973e198785d1c74c1448f44ac7a4a5c6b04", "size": 1846, "type": "file"}
{"mode": "0o644", "path": "docs/superpowers/specs/2026-06-07-skillopt-sleep-claude-code-plugin-design.md", "sha256": "fcacdcda1bfb00005bd9d6840f3732869f79e66503607446c8dc4fe96fbbf26e", "size": 17897, "type": "file"}
{"mode": "0o644", "path": "plugins/README.md", "sha256": "07d60f93edf68d12bc4111a7be5720cd34781c8ec05d520173a0039797aa78d6", "size": 11724, "type": "file"}
{"mode": "0o644", "path": "plugins/run-sleep.cmd", "sha256": "e7eabbc4c38b627cac13e0c89f97b8331c6b9ba82e68f65a6e07d144e0d955ba", "size": 3195, "type": "file"}
{"mode": "0o644", "path": "plugins/run-sleep.ps1", "sha256": "7e78a1318655811dd32dd78b80e9e5e498455a67e20ee1694af84cf9744b3d96", "size": 3137, "type": "file"}
{"mode": "0o755", "path": "plugins/run-sleep.sh", "sha256": "7b09c0ad9bd80fb3f7ef1e5086d790c339bddf8f864335edcd69323fe3c80277", "size": 3162, "type": "file"}
{"mode": "0o644", "path": "plugins/claude-code/README.md", "sha256": "7ed5fc5562fa49080b0b47de6dbbe2c54f85d6fe87f8c65cc7a4e41fb0657c0f", "size": 8525, "type": "file"}
{"mode": "0o644", "path": "plugins/claude-code/.claude-plugin/marketplace.json", "sha256": "e8e5290cbb87ba5419e0c7f7f16374ef319c3998e94ca3b5d4c981aa86cfdfca", "size": 1157, "type": "file"}
{"mode": "0o644", "path": "plugins/claude-code/.claude-plugin/plugin.json", "sha256": "03a45d9e16ccdc9c46e181c000bbfcc9dd9fd4bbdb3d753f97e9c854c52e06cb", "size": 877, "type": "file"}
{"mode": "0o644", "path": "plugins/claude-code/commands/skillopt-sleep-handoff.md", "sha256": "f28e42b559e23768f74282f667afa082b8d3447121c86dbc5af04067aab9aeea", "size": 3526, "type": "file"}
{"mode": "0o644", "path": "plugins/claude-code/commands/skillopt-sleep.md", "sha256": "73a3ee5e16ddb939f17eb773a2761c1468158afaac4d6fc1a648bde7896abdf1", "size": 4450, "type": "file"}
{"mode": "0o644", "path": "plugins/claude-code/hooks/hooks.json", "sha256": "ad5a64ed871da420bac85f8f9f30c9a343e5a0043d648b8f2052b90e2f5b439a", "size": 273, "type": "file"}
{"mode": "0o755", "path": "plugins/claude-code/hooks/on-session-end.sh", "sha256": "1747d2407fdd4cc084787876e428699eb71e5ea4972a6fa669fc4354f9019fad", "size": 737, "type": "file"}
{"mode": "0o755", "path": "plugins/claude-code/scripts/install-cron.sh", "sha256": "aa20532f35a24590a8465329079da76fcd2c9254aee65797a5555fa9877c3c91", "size": 1546, "type": "file"}
{"mode": "0o755", "path": "plugins/claude-code/scripts/run-sleep.sh", "sha256": "7b09c0ad9bd80fb3f7ef1e5086d790c339bddf8f864335edcd69323fe3c80277", "size": 3162, "type": "file"}
{"mode": "0o755", "path": "plugins/claude-code/scripts/sleep.sh", "sha256": "e01228bdddb235f3006e70ee6e6fea8555451d6d77c14b7b8a95d5734c3fbfbd", "size": 1369, "type": "file"}
{"mode": "0o644", "path": "plugins/claude-code/skills/skillopt-sleep/SKILL.md", "sha256": "e8c875535efbe9f000c420cf85e02c5c7a12519faf4a731f0aa252e8395acfa2", "size": 8907, "type": "file"}
{"mode": "0o644", "path": "plugins/codex/README.md", "sha256": "bb90631a6c708a5d6cea03abae3ae338863100fe5a0178245b1b60386e586e65", "size": 5180, "type": "file"}
{"mode": "0o644", "path": "plugins/codex/install.ps1", "sha256": "6a7a5026c12192d766a487e7b154e3b10e604938afc1d144440f8ab31fcb0bbc", "size": 2159, "type": "file"}
{"mode": "0o755", "path": "plugins/codex/install.sh", "sha256": "f166359b2f5f4fd809633c4a91ce6e33fda044942c244ebf131844f22278fed4", "size": 1578, "type": "file"}
{"mode": "0o644", "path": "plugins/codex/skills/skillopt-sleep/SKILL.md", "sha256": "8e8d04ca274f9e7a2fc8c9efd3d58c661962329533fe419a9f72e6fdefd53012", "size": 9031, "type": "file"}
{"mode": "0o644", "path": "plugins/copilot/README.md", "sha256": "bc6215c047f173954c95c471ccec28ae3a0189d08587ed105c185a5e72a8aa95", "size": 3624, "type": "file"}
{"mode": "0o644", "path": "plugins/copilot/copilot-instructions.snippet.md", "sha256": "e8b3d34f1b3bc84f459e471be85bacbd2b14d29242a63cea572a497c1443fcae", "size": 2905, "type": "file"}
{"mode": "0o644", "path": "plugins/copilot/mcp-config.example.json", "sha256": "b0e1176201f7ad031525775d762ad79a6e2b265f10796a73c7c8e8c64a1d1e74", "size": 208, "type": "file"}
{"mode": "0o755", "path": "plugins/copilot/mcp_server.py", "sha256": "aeef5126979412720bd5b161b51222b3d99e9edac2836bcaf26de212cd52bed9", "size": 7429, "type": "file"}
{"mode": "0o644", "path": "plugins/copilot/skillopt/README.md", "sha256": "7f8c1452de2ce1624c66a5f6dc94c24540f3737cd1ea08ff859cb72da73e1b27", "size": 4726, "type": "file"}
{"mode": "0o644", "path": "plugins/copilot/skillopt/copilot-instructions.snippet.md", "sha256": "e5c1b6a89ba00657c88a8826f5cdc0bfefaf007fc8292a111d9291724f9a2d38", "size": 1758, "type": "file"}
{"mode": "0o644", "path": "plugins/copilot/skillopt/mcp-config.example.json", "sha256": "c917924cb8e1121108c516be9c31850a5c5e501ae7cbb8bb981b52c4647310d4", "size": 216, "type": "file"}
{"mode": "0o644", "path": "plugins/copilot/skillopt/mcp_server.py", "sha256": "35f861cbaad8c4779a2b83568129c84fd2cf6741dabeba091abb2271b9d950a6", "size": 9107, "type": "file"}
{"mode": "0o644", "path": "plugins/cursor/LICENSE", "sha256": "9515a04280cf50ce154eb3ab8fa375c7cc5e6b45ea5cb23b7ff3830737020c15", "size": 1078, "type": "file"}
{"mode": "0o644", "path": "plugins/cursor/README.md", "sha256": "e28adcd36b47222d797a5b056524aac617cfd69415477424d8f4d01e554dce3e", "size": 10538, "type": "file"}
{"mode": "0o644", "path": "plugins/cursor/install.ps1", "sha256": "f1ec7c198433eca90e817e6013b8f123091177ba671063f5eb68a242c2ef94b4", "size": 2177, "type": "file"}
{"mode": "0o755", "path": "plugins/cursor/install.sh", "sha256": "c1a679f82fef19669614125bb58289ea1b65d8eb574a4f2b9ee5a952de0a511e", "size": 1456, "type": "file"}
{"mode": "0o644", "path": "plugins/cursor/.cursor-plugin/plugin.json", "sha256": "223a498d275faee808a09ca711e4ec683356992a8c7fc58e92e7df8ff01516ca", "size": 770, "type": "file"}
{"mode": "0o644", "path": "plugins/cursor/commands/skillopt-sleep.md", "sha256": "1e3ae2412d5dc220852e1f3fc25cce6086adacbda8f8529e613216fd0009b4e3", "size": 796, "type": "file"}
{"mode": "0o644", "path": "plugins/cursor/skills/skillopt-sleep/SKILL.md", "sha256": "03e6b9935c149fb880306c87af6cfdff69860b56590815d83dd26cb9376ef0ab", "size": 9294, "type": "file"}
{"mode": "0o644", "path": "plugins/devin/README.md", "sha256": "64347cd98fcd8c267bdfd6b3eb3880bfb13f5c201a74e2cbc998788080dc91bc", "size": 4583, "type": "file"}
{"mode": "0o644", "path": "plugins/devin/devin-rules.snippet.md", "sha256": "3f9e0e111167893992b2dcd4cce6dc479d15b3ef1b11a1c844bc13e43ab3dffe", "size": 2366, "type": "file"}
{"mode": "0o644", "path": "plugins/devin/harvest_devin.py", "sha256": "3bbff2b1deea7500b6b5fabda0b78ce744822068020ba225894fddaf7a1ff342", "size": 22817, "type": "file"}
{"mode": "0o755", "path": "plugins/devin/install.sh", "sha256": "f259fe30c606a47ae187c7ef6b6a8219d7ef0d1212eff576cff4229847c1e3f9", "size": 3300, "type": "file"}
{"mode": "0o644", "path": "plugins/devin/judge.py", "sha256": "0704a248bfa853891ca2b71b4e1196259529f6fdf75812786adfb0ad33b4f295", "size": 5374, "type": "file"}
{"mode": "0o644", "path": "plugins/devin/mcp-config.example.json", "sha256": "206df864b990556af8298c7e50e52ce8536e1fd5779311676ee074e1fd32d98c", "size": 240, "type": "file"}
{"mode": "0o644", "path": "plugins/devin/mcp_server.py", "sha256": "22439c278ee291912fc19d4e61552a334adf53f331a9a6c3b6b8c6ac20baa09a", "size": 10165, "type": "file"}
{"mode": "0o644", "path": "plugins/devin/fixtures/devin_sample.json", "sha256": "4dee17f9a63e348e09348601f106804e9d1bc9bbc59d9838e041bc6cb8777539", "size": 744, "type": "file"}
{"mode": "0o644", "path": "plugins/devin/hooks/hooks.v1.json", "sha256": "6c2a17fb95b7f6ab760b1b11230ebcaa818ff0e17a600ef1bf8c606275477407", "size": 251, "type": "file"}
{"mode": "0o755", "path": "plugins/devin/hooks/on-session-end.sh", "sha256": "aa263cea5461ace4ccedd12fcae41b83e757ed0b344fbcaadaf42292cfb078d4", "size": 834, "type": "file"}
{"mode": "0o644", "path": "plugins/openclaw/README.md", "sha256": "f9474051895cb7ae8418747d36a379de69e8cc1709784f89403a6c66de29d35e", "size": 4809, "type": "file"}
{"mode": "0o644", "path": "plugins/openclaw/SKILL.md", "sha256": "d1d9dcd8121433bf2349e05d0a304f8ecc715fdbcedb05d4bf48ace556752a6c", "size": 5133, "type": "file"}
{"mode": "0o644", "path": "plugins/openclaw/config.json", "sha256": "d66e686b9cf8c0ff6f4c9d3c6618bbb86f5a19314c23bb570a7952e5fcc353d8", "size": 763, "type": "file"}
{"mode": "0o755", "path": "plugins/openclaw/run_sleep.py", "sha256": "cc553689a4dc07bb07f210b9c726c87d359369b161789250453085e5eda1b54c", "size": 4844, "type": "file"}
{"mode": "0o755", "path": "plugins/openclaw/run_sleep_cron.sh", "sha256": "2307882ca50ec76f91df315a905155d36fc9e470350588e8933ae54d6f0075b3", "size": 2205, "type": "file"}
{"mode": "0o644", "path": "plugins/openclaw/skillopt_sleep_openclaw.py", "sha256": "8423bb0a708fb421bf9994d6123e6ab97418e48a50322eab0ee30930ffbbbb3a", "size": 10005, "type": "file"}
{"mode": "0o755", "path": "plugins/openclaw/slash_sleep.py", "sha256": "3708931909fa68ee9a2c7c77959c2398ba0ca6edf91e2a59cd36b08777e305c0", "size": 11992, "type": "file"}
{"mode": "0o644", "path": "plugins/openclaw/tests/devops-tasks.json", "sha256": "7cfc7569a63b89a147a57c916ab19a23ac4e3610010ab0cf34540ad091ab635c", "size": 5248, "type": "file"}
{"mode": "0o644", "path": "plugins/openclaw/tests/research-cron-tasks.json", "sha256": "0d72854e484a959a04b5dffdd5ae1a271776a18bb0a4162653e786ad89873ec6", "size": 7014, "type": "file"}
{"mode": "0o644", "path": "plugins/openclaw/tests/wiki-tasks.json", "sha256": "a530f9c8924ef5f1f7918baf95dc428185bd21eaf1615a30d00198f860d70a87", "size": 5155, "type": "file"}
{"mode": "0o644", "path": "scripts/__init__.py", "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855", "size": 0, "type": "file"}
{"mode": "0o644", "path": "scripts/eval_only.py", "sha256": "d0f6aea69aea7741b367e9984e5469539cd65c6a59e8784ffbc632e8c3c0ea67", "size": 24004, "type": "file"}
{"mode": "0o644", "path": "scripts/materialize_searchqa.py", "sha256": "aa6c8c535ddaa589d4ee52c1de73f17055d325ce88563c321fb105860f7b2dfd", "size": 5479, "type": "file"}
{"mode": "0o755", "path": "scripts/run_alfworld.sh", "sha256": "44132a51ff6a00e1ad8de3bf82612ae1bc441036c93a11c07744b9f39501f7d9", "size": 2357, "type": "file"}
{"mode": "0o755", "path": "scripts/run_searchqa.sh", "sha256": "aa4445f10e55540c0cbf7e13aa16b723f5cec560f30703761a31b24f76dc76b9", "size": 1692, "type": "file"}
{"mode": "0o755", "path": "scripts/run_spreadsheetbench.sh", "sha256": "a9225c9a194886b6112673e46db12129a83390ab537bf1ed8a717bb813e34dac", "size": 1724, "type": "file"}
{"mode": "0o644", "path": "scripts/train.py", "sha256": "4b3047a5f8f69fcff9898968ff0d77ada3c98240880cc5c97426ca26f77e1375", "size": 27362, "type": "file"}
{"mode": "0o644", "path": "skillopt/__init__.py", "sha256": "acde34f209004e93450198fbcc4cf5f161e5079c53e5e38492d934e42347995c", "size": 728, "type": "file"}
{"mode": "0o644", "path": "skillopt/config.py", "sha256": "cf28e722ac31b6a60ffc168202e0cc07d4f78581506b8df6acd44fc38e03b629", "size": 12791, "type": "file"}
{"mode": "0o644", "path": "skillopt/types.py", "sha256": "f8f425c44f352255dd36a5bd6438ae0aafbc671d5e84af349ccb32c9674fddfa", "size": 10383, "type": "file"}
{"mode": "0o644", "path": "skillopt/datasets/__init__.py", "sha256": "39a907e5207f3daa2477a4b3f9b01395fbadd43918f22ecdb8d4c132958467e7", "size": 324, "type": "file"}
{"mode": "0o644", "path": "skillopt/datasets/base.py", "sha256": "82a68f80271fadb4947f49b81a27cf03af08af61ed85d5326381a7955d0da48b", "size": 18879, "type": "file"}
{"mode": "0o644", "path": "skillopt/engine/__init__.py", "sha256": "ef54fb8adc9731d16ec85321959437a41df1ba9c88114a424fa4da12df2a82db", "size": 303, "type": "file"}
{"mode": "0o644", "path": "skillopt/engine/trainer.py", "sha256": "ff71a1480ee7c7c21a2574bb429eeb7dc0c88da0ea018feb22da4fa00b663a7f", "size": 117101, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/__init__.py", "sha256": "a3e66f90175f614a239a4f1264569cefdc6f8c7c62f4204986119d9c8f605621", "size": 36, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/base.py", "sha256": "ea8c650e8bce460be047a03183cf17fbc49b436345cd1b1484093f763c6c64d7", "size": 12297, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/_template/README.md", "sha256": "31a023bc0161b951f234f682a232478d40782086ef7beb8e55547b54c6f36130", "size": 1987, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/_template/config_template.yaml", "sha256": "3af94141f099b180407797f0cd84e8f583d8aaa5096a4de7b58798065f642f71", "size": 2997, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/_template/env_template.py", "sha256": "4fb7cf0a1e43df616450ba1193f103d36b19f4679da9dafbb481a62be8651484", "size": 5844, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/_template/loader_template.py", "sha256": "3722effd1180357c40f7e6cb0b3cc1e135d16855de3409d92bcc87f82f24fdaa", "size": 3180, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/__init__.py", "sha256": "9338a5fbfeb5e983b39feae2c00858cfef2146e8b6fcc977dd86ce0060aa9c9d", "size": 139, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/adapter.py", "sha256": "15fa76d3e5ad6694a2bbe670b53cab301127493433d2a575f2f02e5e7e98083f", "size": 15073, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/dataloader.py", "sha256": "3dff2eb535576c109c770d5a90a7a6e9d9442bd15c8035ff77a3f942766ecb7b", "size": 3879, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/reflect.py", "sha256": "1dc783ea375e1d8e513a53e7007df3cbc4dae7c1ef8cc2994f843b5e560b1f88", "size": 91, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/rollout.py", "sha256": "eaacb4e895e4b399801b0496ee4cd4de51820a484bfa856e3804f5d47e298a20", "size": 12739, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/prompts/analyst_error.md", "sha256": "b8747f41bf2b9535b852e93b74eda268ff260591b982e82c4f068e9cab4c3b8c", "size": 2932, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/prompts/analyst_success.md", "sha256": "1cf47b94ecca52109cbe813f7f35661c4f6ff5db1067c944a3c2e2d2467501b6", "size": 1554, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/prompts/rollout_no_history.md", "sha256": "fcf6fe7a561729ccc4581697f5c8ad5986c150e56e32d761bad944b2fc9da614", "size": 515, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/prompts/rollout_with_history.md", "sha256": "7b17c85e102f3e49400df99bd3f333337827df9441abd873926a566ad9858027", "size": 768, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/prompts/rollout_with_memory.md", "sha256": "74ff72a6e78d0feab1edd3295b5c7fe430f27c7d0d462871779784b008d16f92", "size": 846, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/skills/initial.md", "sha256": "01bd29e825b81715e7b592e135a9a9d6d0f812a5e84dcd56b51cc1075247f941", "size": 2966, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/vendor/__init__.py", "sha256": "4fe9aa8cca043c4587235d89b5e99b30b655227c08be51251347896c6d13f766", "size": 389, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/vendor/alfworld_envs.py", "sha256": "abf75595e9af8d673d136d2f83484f185e10ee38eaaee276985c7483787df179", "size": 7435, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/vendor/alfworld_projection.py", "sha256": "b4a6fe296a09fedea023c5f820b89e36acc39fe38de47f2542da01d270fed155", "size": 1876, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/vendor/alfworld_prompts.py", "sha256": "5356d37f2c0b141b8cf80e16882584c9470e6f0453a8cd401b1094769e680a87", "size": 378, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/vendor/config_tw.yaml", "sha256": "a33f87ab43253ea602f93c9a0b176771a8ae16a34cd953130e45fc03700f1f49", "size": 7733, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/vendor/env_base.py", "sha256": "1d2b23d7b9dcc9fda2c7ccb1680a671cf8ffeb7a5b8a15c0b08847a609613e82", "size": 2860, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/vendor/env_manager.py", "sha256": "f20a9b34cc365b985ea0b08fd5ead5fe2d843b796f9eec6a7f988840d9f26b9a", "size": 5480, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/alfworld/vendor/memory.py", "sha256": "16cab09411702c5d885387a5921f6ae3dfdb9bc277057e4fb3c2efac48638e33", "size": 2406, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/docvqa/__init__.py", "sha256": "cc98501c0d2aee0afca305abc72241ec5cb314b7aae719e6ad0a4c6634b8968d", "size": 46, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/docvqa/adapter.py", "sha256": "9f98e40a2dce8f7a63edb61727cf068c3417942726cd8d10fe3c3cc511ece476", "size": 3330, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/docvqa/dataloader.py", "sha256": "c4ec63cbaeb93b36a60dd61026972bf04da4aa0c1cc43ddfb44db4c3ef823e83", "size": 2273, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/docvqa/evaluator.py", "sha256": "09157ae524c546dfa1e5c42c3383b017303e04a95c09a5c9683e06d618b66b0b", "size": 3602, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/docvqa/rollout.py", "sha256": "0750bc09f460607fede146e17fe5eafb2a97f42e580b79c6180f72a88b410801", "size": 14596, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/docvqa/prompts/analyst_error.md", "sha256": "29ff71f094b66472b015a4dabc68a3d5d77e9e72a086f9e09b74643c237bdb54", "size": 1808, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/docvqa/prompts/analyst_success.md", "sha256": "71052e02f76ad03b3e1755c88dfb2932fd69fe27326be0afd5e09c2cf1d2654b", "size": 1220, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/docvqa/prompts/rollout_system.md", "sha256": "f6484254d7e4a8bc8504caab5090937e650c4ffda1baa233d5be65202560ffd9", "size": 510, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/docvqa/skills/initial.md", "sha256": "60fa9bae90590a50970c9d5d33d92eaa412bf1fa380bd00c8343430202795d97", "size": 536, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/livemathematicianbench/__init__.py", "sha256": "728bc6782ef8f7f8de3f54589f0dc268c78823029428e464cd2d0187ca8c56b4", "size": 62, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/livemathematicianbench/adapter.py", "sha256": "f4fe95d156a3e63f0c5ec78d76c1fcb9a87db05fe368212eebfc5689a71de5fb", "size": 4597, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/livemathematicianbench/dataloader.py", "sha256": "bd0537a7a47e6ab49f92bd6987495cb6560ae817a7f0b2bf0b4825b04662c5ff", "size": 10776, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/livemathematicianbench/evaluator.py", "sha256": "97c92063a38228e91bbb6a12cad7a783374900c9975610654b50b3a4eb997488", "size": 2131, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/livemathematicianbench/reflect.py", "sha256": "a987082a62a8f8eaa7b97a6ecbf447d9bacfb7ec5f54bb1fe9c0ee5885690054", "size": 105, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/livemathematicianbench/rollout.py", "sha256": "79712e2405a91c104130422bec97473eb83549245af94d2204daf8adb18ab273", "size": 16805, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/livemathematicianbench/prompts/analyst_error.md", "sha256": "9cd5e3449b9013fb67b6dec930486bd8c23c7128f2746f97a1ca29b07b178150", "size": 1700, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/livemathematicianbench/prompts/analyst_success.md", "sha256": "42619d41000d16b7e5194e5dd09ba67fcd65d1c5ae8b04b4097c38e45a02750d", "size": 1070, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/livemathematicianbench/prompts/rollout_system.md", "sha256": "506702528eabd178a7f4e3f4a44339175a712cec8d6d68e4c3c7032e9f6c3df6", "size": 494, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/livemathematicianbench/skills/initial.md", "sha256": "84d545e168a047349fe4f6851708c6e34a7fc755c6ae3804775cbc671a8aab3f", "size": 1018, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/officeqa/__init__.py", "sha256": "78a588eb690f26cd9e2bdeb6eac88ca5848c75a3758af073a777f020902b0f01", "size": 48, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/officeqa/adapter.py", "sha256": "4790e47fb518f266f0c54669c48aa5a5a1ade4a6da1286a5e0d3a30528e355ec", "size": 4695, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/officeqa/dataloader.py", "sha256": "709c89c6708d698b24abbeee94841d6bc6202ffc65ce2253f5fdc16fc6e603bb", "size": 2572, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/officeqa/evaluator.py", "sha256": "49dad2a2bdede9665541102fe47ca74ab2a0cc05ad84d2f8ca047f223c1b4aef", "size": 1422, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/officeqa/rollout.py", "sha256": "f517afe5d2e39344b598ae6b3c945c9da9645132e2a8facf1f1af36dc0319909", "size": 34397, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/officeqa/tool_runtime.py", "sha256": "c94510816a4e8afdb1b1abd6c65a800d294f9c4b7bf2eb966f831b502227a4f4", "size": 19887, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/officeqa/prompts/analyst_error.md", "sha256": "7e29d2009757776fe02e1d5278bd4f3aae541e15af47bbaadf71d34bfe92073e", "size": 2033, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/officeqa/prompts/analyst_success.md", "sha256": "5569d91461e70e04eaa9e362b6cd0de1f95294b0cbf1f0ef00f923d2c9143195", "size": 1375, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/officeqa/prompts/rollout_system.md", "sha256": "dccf88db96ad91011c1ffd49339b3312db30c7e5f26d92dd2123f81cd5ba49f0", "size": 903, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/officeqa/skills/initial.md", "sha256": "9d377d1c2906981be23fef1ce93e349f2b63f8f49a40d9368f191d95987b20ab", "size": 887, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/searchqa/__init__.py", "sha256": "3874a40b6adfb028a32a8aa3a54604b1586032131a30cf53271e3cf0b2ece2fc", "size": 48, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/searchqa/adapter.py", "sha256": "8959e7ab0e1494c23f6c2cedcce669c78de5539f9ae00d4619b81a88f884e491", "size": 3325, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/searchqa/dataloader.py", "sha256": "de33859056bb195cc629a132d66c1afc018b0f6bdd46a74ae53cfc9eaa64af24", "size": 1265, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/searchqa/evaluator.py", "sha256": "b69136fa727fedeede7ab257144f4dc937877bd1792f13c5c596d566df66fbd3", "size": 3096, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/searchqa/reflect.py", "sha256": "cecf8e770bc920d2a3a4a7ee1c9d7a20734c18f39a26d05c751abf4a04062b7c", "size": 91, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/searchqa/rollout.py", "sha256": "f733f3bdf3418b8e314eccfa5da601c25a63433ec5f185530a9245cac221266b", "size": 18018, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/searchqa/prompts/analyst_error.md", "sha256": "ac58184f03e2198244ace28a9339674256061a62433787aed358954e6a031a19", "size": 2312, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/searchqa/prompts/analyst_success.md", "sha256": "0a169f33a141ed544b460d3f800f9dd2da28450d42b93556a3656cf8a45f0322", "size": 1515, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/searchqa/prompts/rollout_system.md", "sha256": "080659db39377c7cb5673063466e16c51446397d09aa3f0382152cea3ca1abbe", "size": 536, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/searchqa/skills/initial.md", "sha256": "d3ed21de4a5216da7c3cd63acc2330dc78227524753c9d29573e6692f48d6709", "size": 104, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/__init__.py", "sha256": "bb65dbdcc0273c225958903cf9f5f9a441e5d1770b2875f80845e4d2df8f8837", "size": 171, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/adapter.py", "sha256": "6abbb7e9aa2b21ea8f7e113d7d07e9b2ea2d4c66163625fa6af4ea720071f51a", "size": 5801, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/codegen_agent.py", "sha256": "673863aae9379bb5448c30e449264450d0471091be18e022e8d5c4227fc12a44", "size": 28059, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/dataloader.py", "sha256": "d5ab3731ba4430b52b71a49c1df355e32b0fe6ff62fc74ceb7a9b693c3e0957d", "size": 1056, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/evaluator.py", "sha256": "341dd5a5e6109460fce41b336d78a897bd691159c5410a5fd98701de713dd162", "size": 5509, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/executor.py", "sha256": "574300782a10d121f046bcbe5894d29e805ce2c89a6c1f0e5403d6c9d4b949eb", "size": 1990, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/react_agent.py", "sha256": "6779790b19987b8a4b6e4a9d9df9680aaffa44d58aea7228566a79b12b937553", "size": 13469, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/reflect.py", "sha256": "6f4c5ae1714f2f7478c43adc31258876a257c70996760aa1f7f39cf01c5a21a3", "size": 99, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/rollout.py", "sha256": "bcdc864dd629ab833cbb95d74a45ccff4a9fa6648d34d453eb5c9c8a16493f56", "size": 39306, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/prompts/analyst_error.md", "sha256": "2e5aeb30856529ff39e40c84483a55971744f9c97fdb679b98e07bcebd668839", "size": 2335, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/prompts/analyst_success.md", "sha256": "6c71d691286275f8cf775a5517e16d705bd31d2b4bce6b4136b59a7a9ba3abf2", "size": 1515, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/prompts/codegen_system.md", "sha256": "a8b561ebd38fc384035cd7e9210ad679e6f84ad581233f0d51a2086e96f690b4", "size": 568, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/prompts/critical_rules.md", "sha256": "47a0c80e670adbfe7dbe585fd1f2db8f7e5af999f274e3644c5fc80ad92ff8e2", "size": 575, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/prompts/react_system.md", "sha256": "907cb385ea2f7a82877e0c058d880dd610de2bd7c0161f0df2920568660456af", "size": 1058, "type": "file"}
{"mode": "0o644", "path": "skillopt/envs/spreadsheetbench/skills/initial.md", "sha256": "5c49d03008aea2c7151b134da20f2258a746c7323b76f0e49ec2c1ea8c131f26", "size": 1598, "type": "file"}
{"mode": "0o644", "path": "skillopt/evaluation/__init__.py", "sha256": "1d34dd85f77152bca307443ec0ad4609cdc0f8fb0d68638d1e1235d2e5bbc854", "size": 428, "type": "file"}
{"mode": "0o644", "path": "skillopt/evaluation/gate.py", "sha256": "3c2405f13288e97f53afa0bdfc0752ba6917c51edd1904a810deb4b5a1a81bef", "size": 7267, "type": "file"}
{"mode": "0o644", "path": "skillopt/gradient/__init__.py", "sha256": "570b2e37e2ca7a82b76ee0a0054cd8ecd849a55552d83dab1f7029be099fc43d", "size": 542, "type": "file"}
{"mode": "0o644", "path": "skillopt/gradient/aggregate.py", "sha256": "08e5e17ff13fb03838cf9a136af974ce5d21424bbba8a93b62ae983afe896d3f", "size": 9348, "type": "file"}
{"mode": "0o644", "path": "skillopt/gradient/reflect.py", "sha256": "537a72293ebdeec88da6d7055e8b9af6204a8766a9f02bc9cf131fbe61499a8e", "size": 25202, "type": "file"}
{"mode": "0o644", "path": "skillopt/model/__init__.py", "sha256": "ecdda3172eff8293a04ed1c4ea0e433fa509101063edf3d545e8f02ee4705646", "size": 24319, "type": "file"}
{"mode": "0o644", "path": "skillopt/model/azure_openai.py", "sha256": "0a726c842e4fafad169e0b7d8552624c9b071cde96512d80e29db4670cc6a12a", "size": 34070, "type": "file"}
{"mode": "0o644", "path": "skillopt/model/backend_config.py", "sha256": "fdc235704fb855f7cf2c9188314495fb5e355dd2d7b6d98557f09c87b251cb1b", "size": 9376, "type": "file"}
{"mode": "0o644", "path": "skillopt/model/claude_backend.py", "sha256": "a3aca64462c40376bb72abd7c7498a4645c57803afb4b912630c2f28c4174fc6", "size": 19250, "type": "file"}
{"mode": "0o644", "path": "skillopt/model/codex_backend.py", "sha256": "dba7e446e53c82528a9788f2d4fc9a4e301702d9384ec46d9cb4fd078ba937a1", "size": 21010, "type": "file"}
{"mode": "0o644", "path": "skillopt/model/codex_harness.py", "sha256": "f775857f5e17bba43c1d7e8df2f99ad8fec787f8b35cb6efcec451c0766e7aa5", "size": 48687, "type": "file"}
{"mode": "0o644", "path": "skillopt/model/common.py", "sha256": "0d50675e087c549e3528b156c1afcc422acd04ac4072895135c809d6a381fe59", "size": 7884, "type": "file"}
{"mode": "0o644", "path": "skillopt/model/minimax_backend.py", "sha256": "a41dd6a793ff182ea029e6b27e508741c4065d22a27b8a7b328c33b4cada5a79", "size": 10383, "type": "file"}
{"mode": "0o644", "path": "skillopt/model/openai_compatible_backend.py", "sha256": "52ebaa5fa69a43c2adb2c7a60767d49b77226ad787c8e347b19fdcd5aa3c7ba6", "size": 15422, "type": "file"}
{"mode": "0o644", "path": "skillopt/model/qwen_backend.py", "sha256": "c674948df4d358cf9631233fcf0cff999fc17043ad053ef7346c0aebfa04f5f5", "size": 17724, "type": "file"}
{"mode": "0o644", "path": "skillopt/model/router.py", "sha256": "3265614f352cd0dd665f39eb351278351b0f3c98f7dc3cde9a6b4b005015e5fb", "size": 7059, "type": "file"}
{"mode": "0o644", "path": "skillopt/optimizer/__init__.py", "sha256": "5f18d2f2fbcd469ef7ff64705fbb6b883102b28cccee7353af21e8bb36b8749b", "size": 628, "type": "file"}
{"mode": "0o644", "path": "skillopt/optimizer/appendix.py", "sha256": "220c373fd1e0bb14f47b99a51ff7c712dfc9387c6107f4fae3f89f9102ca4f9c", "size": 6269, "type": "file"}
{"mode": "0o644", "path": "skillopt/optimizer/clip.py", "sha256": "0c1060799884eb32e131000299ae78af094ee375d9c81c3dd1e1e2c78bd3c728", "size": 3980, "type": "file"}
{"mode": "0o644", "path": "skillopt/optimizer/lr_autonomous.py", "sha256": "8ce459602b548c495825af9fba9621fcb5066b798876cdd0306b5d4ed48d2b68", "size": 3543, "type": "file"}
{"mode": "0o644", "path": "skillopt/optimizer/meta_skill.py", "sha256": "a9b02bded86aca1575bf8647d85c55808fbe12162b5de69ca91c3ef2b7424b6d", "size": 2959, "type": "file"}
{"mode": "0o644", "path": "skillopt/optimizer/rewrite.py", "sha256": "d5606e7859d9a36e34b3d870fd1d9f8172f3cdc97cfd2160610c3fed2de3f158", "size": 2015, "type": "file"}
{"mode": "0o644", "path": "skillopt/optimizer/scheduler.py", "sha256": "791b81b6d7e3de974d6a9d4a9e69636bf2a442019a19c039dc7e2e0ff26b894a", "size": 4454, "type": "file"}
{"mode": "0o644", "path": "skillopt/optimizer/select.py", "sha256": "e675ebfe4c79627c944e6aa90de6542f85deaf948054c1cfe1b8876ec8442dab", "size": 162, "type": "file"}
{"mode": "0o644", "path": "skillopt/optimizer/skill.py", "sha256": "1cb3ecd9da7ab5ea89ad86780f3e4536fcf5cda84455ea6ae8fcc9c86cc73d3f", "size": 7383, "type": "file"}
{"mode": "0o644", "path": "skillopt/optimizer/skill_aware.py", "sha256": "ea37beb95056ac52a61167153a2e05b05692d55fbe2b3bcfb039516801f0b418", "size": 8897, "type": "file"}
{"mode": "0o644", "path": "skillopt/optimizer/slow_update.py", "sha256": "90e71c6fd4ae5ca0506a2e0bee604a9c05f53b0d8d017618a0d44e65635efaed", "size": 15119, "type": "file"}
{"mode": "0o644", "path": "skillopt/optimizer/update_modes.py", "sha256": "37c15553afd820a94216caadfe80d29a9cbfca7c01dacee3b628e439830d8841", "size": 4914, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/__init__.py", "sha256": "50c017a18c35d990bf24d5efa4019aaa13bb3ef8db0e2b50dcab5c923a376455", "size": 1893, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/analyst_error.md", "sha256": "40eaf561c7fdbdfc1c7a1febd9f7c3540270ca6d5e7e0a8798c7c90b8d303200", "size": 1951, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/analyst_error_full_rewrite.md", "sha256": "a81389ca63e75f13d6aca4d2f01cd6825a364e9cca833f316de125014a2f7365", "size": 1258, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/analyst_error_rewrite.md", "sha256": "c393358b2be63d49bc8400944f17bcfb45f58aed5959cf6a46c2e1c1caefcd1b", "size": 1934, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/analyst_success.md", "sha256": "0ffc8f85e13af2b14e1b9f3307a44d30ecf60e9d803ccb9190fdd9785e43fabc", "size": 1646, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/analyst_success_full_rewrite.md", "sha256": "359a7481e348a89d51e5c7ee60a3d4d1d7a5ce7fdd8193d490c64f2667aeec55", "size": 1219, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/analyst_success_rewrite.md", "sha256": "758bfe107d15ba1b5318f7191ea9e965fb09982b12599d62fee9db0d823f22f0", "size": 1408, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/lr_autonomous.md", "sha256": "667c78c7873a28fae0e6f47c5c6ed556d76dfe337c74da986757c9e4fadb1f0e", "size": 745, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/merge_failure.md", "sha256": "071313895da226840164ccda6e7f01d5f849ea128037d3f337cddab66ae799db", "size": 1422, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/merge_failure_full_rewrite.md", "sha256": "adef4b6e8f0b1d7cf992e4bd9a34f633375b122cc054477c305a228627ec79ae", "size": 1099, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/merge_failure_rewrite.md", "sha256": "e9cd2289d8515bca4561e52d3c8da14a2fe97d1b2e77d50f0d34f2fb257326c1", "size": 1059, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/merge_final.md", "sha256": "b2c7b452032fbbe3b223e877b766ea6202775d685c3b32e68956a402e775b84b", "size": 1398, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/merge_final_full_rewrite.md", "sha256": "21ee282d5720dd07dcea9ddd3cce2de893adeeed51518a0c241590130f1635bd", "size": 1053, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/merge_final_rewrite.md", "sha256": "6a79e19eebe2fbbe20f93a6b864c7c157388bbae168980154c0cdac452bbdfe4", "size": 926, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/merge_success.md", "sha256": "6b816bcf5526d31164b779921f3c8c847541bf92fbe26c6a38b555eb3b753712", "size": 1121, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/merge_success_full_rewrite.md", "sha256": "8f1339cd57ed41af82f8ac7675891a9a58412b5c7ef4e6762a12ad8caad347ca", "size": 1103, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/merge_success_rewrite.md", "sha256": "2b293d9a16da199cade8bdade560b12553577ad66aacb0f9de3ae979aa150ab7", "size": 1006, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/meta_skill.md", "sha256": "b2bab7f7635cd2a94348de6adf15ceaa247ddabd0a2a8bb7c53eab5cfca7deba", "size": 1755, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/ranking.md", "sha256": "8bf37725b7b328d8d54af7a8fb173179bdd0f02b57399ed2cc7a5b5d25edea8a", "size": 999, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/ranking_rewrite.md", "sha256": "2ff8c755188704352cb7dd5c57bbce66c506145a5a5cd212b8881bd09d608031", "size": 647, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/rewrite_skill.md", "sha256": "2da412ee1d92ab32e59f8a33e2816a2c315edef5e2906d7628d8d093ae0dc68a", "size": 1234, "type": "file"}
{"mode": "0o644", "path": "skillopt/prompts/slow_update.md", "sha256": "7f6f97d2283a370ad072a91ad61e152551f4f4eb4f519c9a1c5c60679b4782f2", "size": 2998, "type": "file"}
{"mode": "0o644", "path": "skillopt/scheduler/__init__.py", "sha256": "0b5dde163078007b9c45b14db83d2fb676d62d11bc81df90155a50f1d73d0623", "size": 283, "type": "file"}
{"mode": "0o644", "path": "skillopt/utils/__init__.py", "sha256": "7a2f608332c095057fa82173f4841dee1d6f9f7a127b35a4770bf418319bc5f0", "size": 224, "type": "file"}
{"mode": "0o644", "path": "skillopt/utils/json_utils.py", "sha256": "77d06263ab9dd6537c52c80a7cd4614d2a0362ed933407725a032bb095738589", "size": 9485, "type": "file"}
{"mode": "0o644", "path": "skillopt/utils/scoring.py", "sha256": "f5756974a6d0f62f45bc408cc18ea13376eb1ab6592a351e8722d53860fcb8e9", "size": 920, "type": "file"}
{"mode": "0o644", "path": "skillopt-assets/arxiv-logomark-small.svg", "sha256": "95ed9a2942ee7f25174e0975752a25456e6ece86d83a1d6dd1a8eb948cda7eb4", "size": 1687, "type": "file"}
{"mode": "0o644", "path": "skillopt-assets/epoch-trends-1.png", "sha256": "82b0f934b0fa8a63d05441f6472ab12e61c4bf2f79f40ebfc5549d43680ec292", "size": 80428, "type": "file"}
{"mode": "0o644", "path": "skillopt-assets/openai.png", "sha256": "8a33312f6bb17c1edddf8f9d7fbac09ce1d1d697d6601f37227afa879e94c52e", "size": 11297, "type": "file"}
{"mode": "0o644", "path": "skillopt-assets/pipeline-1.png", "sha256": "227839fb759feb636f470157c483a51e39b375af8f20b21b25f55752e2a5d0b4", "size": 399300, "type": "file"}
{"mode": "0o644", "path": "skillopt-assets/qwen-color.png", "sha256": "de9bc7e285164e0d284a7b9555511c7f7767af7699d6272b3b67b376eeddbfb3", "size": 10324, "type": "file"}
{"mode": "0o644", "path": "skillopt-assets/teaser-1.png", "sha256": "d19b06a404219cc8be2784648572333991329b49bfc814ee2322bf68d3e2561b", "size": 416734, "type": "file"}
{"mode": "0o644", "path": "skillopt.egg-info/PKG-INFO", "sha256": "561184ef7d288e6dcc0ee29b4fb8158389e6f7ae1f11b831cccf3b4c1bd3b221", "size": 10204, "type": "file"}
{"mode": "0o644", "path": "skillopt.egg-info/SOURCES.txt", "sha256": "5679892a3954a60aadd51747d840d0fda937f445a70a9d78205ada0bbae73aea", "size": 7595, "type": "file"}
{"mode": "0o644", "path": "skillopt.egg-info/dependency_links.txt", "sha256": "01ba4719c80b6fe911b091a7c05124b64eeece964e09c058ef8f9805daca546b", "size": 1, "type": "file"}
{"mode": "0o644", "path": "skillopt.egg-info/entry_points.txt", "sha256": "559c1c2b60395bb3eb55f1a5de9ddd92ba8c722b283da081d19292df64a99cec", "size": 139, "type": "file"}
{"mode": "0o644", "path": "skillopt.egg-info/requires.txt", "sha256": "f573b2deef523456ba083df4f0c5f658cb4cee6d31faf43d8f4a0fe0df10ebae", "size": 483, "type": "file"}
{"mode": "0o644", "path": "skillopt.egg-info/top_level.txt", "sha256": "1b63764f21890f79f888912b3dac11b634969bfca480e763d7af5143294c27e1", "size": 47, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/__init__.py", "sha256": "d25a522b7dad66390534813218f524e6be99cbf717c0f3bc2a4f4f077369497f", "size": 826, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/__main__.py", "sha256": "243fdfe5a9a8376e7047f3532506d3b7b4d7bd6765b6911157420516d2b74a7c", "size": 23251, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/backend.py", "sha256": "c36b34af4c7b53340583bb26f20a0f7077d168b1bb4c1f8d0ca2deabbab7c19f", "size": 85052, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/budget.py", "sha256": "d76de39b1d28c6ec8a0f0744f8508ad8ed750128462639d62e23c862bff2189a", "size": 3117, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/config.py", "sha256": "08ecadd290fe86d9d68b6f7fb7ee417a43847a356f120a81288e1bdae02c59d3", "size": 8468, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/consolidate.py", "sha256": "47536d43b0f63581347e6c98dfa71d0b706ec7218da60f88840d5dd5be1b7383", "size": 14569, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/cycle.py", "sha256": "1d639bf5ec84f418b16839d1836154e8e553df1ee3cc3f88d47119e1e4658377", "size": 19020, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/dream.py", "sha256": "472a73f5fb6b0b0c4dc956476a7d5deca4791004e9585a1c253784cee84306d9", "size": 5601, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/evidence.py", "sha256": "eeb218c08f07014d76c3ca3f1d2b4f3101c60b7fae250c8631fb91b2a17b6337", "size": 5470, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/gate.py", "sha256": "658982e845430ee08bd47fe0e2326df067369a6af63741d98f2930e069cd4c70", "size": 2143, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/handoff_backend.py", "sha256": "f03a1234f0e688d14b6a292b6553f5dc0d4d0a051b04ec7de4bddf44bba5d772", "size": 7714, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/harvest.py", "sha256": "9aed3dfe54c93c7b29bbe911b51d1d990fc4acb5b4e288aa898aca876c42305a", "size": 12373, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/harvest_codex.py", "sha256": "7bd7b20a2e2fa48a481a660b2f71a0596fd7193575dac201e34a8f0f66a6af2b", "size": 7348, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/harvest_cursor.py", "sha256": "3a3241c07d5060a3b3249a134c00d77d313d5956448d93cb02aadce1a4b8c54a", "size": 10623, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/harvest_sources.py", "sha256": "e9a6704e50f7f88b23b0880dc2a28a350fae38f5fe52eb9c83c4e832ed96c726", "size": 1533, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/judges.py", "sha256": "e9c973ef9c067c703347ff997083446805a8e6f7fac571673219a752ebb5f188", "size": 3243, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/llm_miner.py", "sha256": "ad75da052727e82fdf493beefe51ca9504981211ce79997f8690f1c16676eff0", "size": 5482, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/memory.py", "sha256": "58187bd0e28bade31b4f952cdef26ac0aa4d8f9c4d0e53ac14b3e5a2f36a62dc", "size": 4299, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/mine.py", "sha256": "563108a27524e3bc12c051ec9b753080604e46fe3838d23a0c45d016e6102d7f", "size": 11657, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/prompts.py", "sha256": "2908bfc6fb030cdf983f7ef5ec5c75a5051291cc1f1393e47b287b5d4958d7f9", "size": 9486, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/replay.py", "sha256": "393651bfdb756407661d317b6e835919c0e7d98e0d782288c102b0679a3a4b19", "size": 6169, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/rollout.py", "sha256": "c27307ce8e0df62f130a03b07b0ee10d1fed953d57c9753d086fff58327541c3", "size": 6107, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/scheduler.py", "sha256": "ada3ec5ef5a3eafa4631fc0df75b5eef31f175d0cc7856d7d39d2bc1567514e1", "size": 8765, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/slow_update.py", "sha256": "5a31d521424fe037032e77377100b5cb70e9dd426fc16745fa84e68ef5018248", "size": 5670, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/staging.py", "sha256": "984422c52b9af3cbfc073a1bff0dc09a5d1a412ee399999066d3bce564c889ac", "size": 6667, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/state.py", "sha256": "46ee2a3fc9c4830f8454f11b6f2535040c653cec432c907e26a4616445f368dc", "size": 3680, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/tasks_file.py", "sha256": "0c11133b89323add763f59cc35ea46f2cb71814743271ad86b53756e3881a103", "size": 2671, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/types.py", "sha256": "7a66f45d2a50e9272701a85551bca404726251375a5d68300bfbc03d485f5854", "size": 6011, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/experiments/__init__.py", "sha256": "4e25623fd0a05acf2183081f9cf56d6f773905c65546d8e1420c6e8897e2d512", "size": 34, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/experiments/gbrain_bench.py", "sha256": "26614e95f3cdbc47c714c88fe6438b9ce0e8adca6faafb947ec1bb4aba4c47cd", "size": 4247, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/experiments/personas.py", "sha256": "66d8681552f59b8191e0d2f13307009847b863b40deb642ea903471ad50d5123", "size": 3529, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/experiments/report.py", "sha256": "1378e76e630f7ce02acd68efabfc2b5e285a98c10a1d2ecc7af2778679fe12dd", "size": 5662, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/experiments/run_experiment.py", "sha256": "ecf122529ee7ca36c913e5bc36d14141fdab87af227b03e8cf60405501b7c8e9", "size": 7788, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/experiments/run_gbrain.py", "sha256": "4349d92813dd4d85d5b92d3b34afcfc9d22f71e59505d71697f3ffec09953a57", "size": 9578, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/experiments/run_transfer.py", "sha256": "420c8d677f9280e3a81f8123b809a73b906d1c3ffcdf02f485af2ba985f6d31f", "size": 6487, "type": "file"}
{"mode": "0o644", "path": "skillopt_sleep/experiments/sweep.py", "sha256": "299f5a3ec69d5c9ee44db0335f51f00061ca592eee8f2212608fa80a0c9be626", "size": 7305, "type": "file"}
{"mode": "0o644", "path": "skillopt_webui/__init__.py", "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855", "size": 0, "type": "file"}
{"mode": "0o644", "path": "skillopt_webui/__main__.py", "sha256": "68207d7402236c8bb309f0dd96f683ed37626d0d612e52293c474c0a6785dc62", "size": 87, "type": "file"}
{"mode": "0o644", "path": "skillopt_webui/app.py", "sha256": "c5adbeac86b635d2831300c66c5bef4b0715f0463fc2826667b75d63eaedf0d1", "size": 27182, "type": "file"}
{"mode": "0o644", "path": "tests/__init__.py", "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855", "size": 0, "type": "file"}
{"mode": "0o644", "path": "tests/test_alfworld_paths.py", "sha256": "4462952cf92d2a8e1f5011b704002578f7b9013438362d14e7187b8e44e72cc4", "size": 1251, "type": "file"}
{"mode": "0o644", "path": "tests/test_azure_openai_compat.py", "sha256": "f621a3d86302955bbf5d315f01d6b94c8cec80ef8025563f73c01557df4ffdaa", "size": 11134, "type": "file"}
{"mode": "0o644", "path": "tests/test_claude_backend_tempdir.py", "sha256": "c4109a466b153dd2fe0e08bb4ef3e8c08d7a7191d2574a931e687652eda2065d", "size": 1714, "type": "file"}
{"mode": "0o644", "path": "tests/test_codex_optimizer_backend.py", "sha256": "3d800185d1cf37b54f156da21085a227c75a66b055913e3691c14dee6360e15f", "size": 13963, "type": "file"}
{"mode": "0o644", "path": "tests/test_cursor_exec_backend.py", "sha256": "b2288fbb776cae6aff2443b0cdc6712741604f3c3cfe4024fd2517861650066f", "size": 14773, "type": "file"}
{"mode": "0o644", "path": "tests/test_devin_plugin.py", "sha256": "2b2ee556c350e42b2da17f98e616d14cecf4b0101470b82f7a2767c7f7a101ed", "size": 10847, "type": "file"}
{"mode": "0o644", "path": "tests/test_gate.py", "sha256": "cf20fb20eb534dbd6c385842090fd57565b57d4dfca119d48f29c494efc924fd", "size": 10205, "type": "file"}
{"mode": "0o644", "path": "tests/test_handoff_backend.py", "sha256": "4f13363ce6d4f7e41717c994c2e1cad5e1589478b04b8fcb66143c3ed50cfdd3", "size": 9108, "type": "file"}
{"mode": "0o644", "path": "tests/test_json_utils.py", "sha256": "994f037be0cf8c702a931eb7e862d4f40751b8ce2dbdb9d9f0e75082a6c93e5d", "size": 10257, "type": "file"}
{"mode": "0o644", "path": "tests/test_materialize_searchqa.py", "sha256": "b57a7440ec6aaa72d28a9cf1111559e34cf089127491c0cd006eeb99e10f516f", "size": 2593, "type": "file"}
{"mode": "0o644", "path": "tests/test_mcp_schema.py", "sha256": "1c2984a3a39ebef8fd530b4a562a76b58f35feb2b0a0ac6edbb1b8841e738507", "size": 1336, "type": "file"}
{"mode": "0o644", "path": "tests/test_openai_compatible_backend.py", "sha256": "d2f5d4de00ec26771b1f34193b05dd5c0d4c660621b32ed3d9390ecf4ab9dc96", "size": 5303, "type": "file"}
{"mode": "0o644", "path": "tests/test_plugin_sync.py", "sha256": "81bc6e58079141a697d489a8a31836e2aa04227110bebbf3cd156e3bf8b068fb", "size": 7678, "type": "file"}
{"mode": "0o644", "path": "tests/test_qwen_backend.py", "sha256": "f065110267fd4ac3b50ec907232ee554c9e477bd7a51e3b4d5da94291c0a7564", "size": 10466, "type": "file"}
{"mode": "0o644", "path": "tests/test_run_sleep_fallback.py", "sha256": "ecdc3bbfdcaef16bf29cc73341de0d417099e414ad1717ecda6ba74d40c65c0f", "size": 7108, "type": "file"}
{"mode": "0o644", "path": "tests/test_runners.Tests.ps1", "sha256": "3211e0ef67717be5c13e98c3fd335e929a3de17472f460e01c8ae5e095b3827c", "size": 10918, "type": "file"}
{"mode": "0o644", "path": "tests/test_scheduler.py", "sha256": "9dabcd1b204973e9b669fad06a55aebc7429845d31a8e73f86a22e1b69b3b6d0", "size": 13308, "type": "file"}
{"mode": "0o644", "path": "tests/test_scheduler_windows.py", "sha256": "a47637bc8ac50a057d5e8eda57ebebc69b02780f122d35682f4b5f3e1eb69949", "size": 3212, "type": "file"}
{"mode": "0o644", "path": "tests/test_scoring.py", "sha256": "7db821392d66d5f416dbfb957c350c6f29168f01bdfac52133a8b92d343e58a9", "size": 3138, "type": "file"}
{"mode": "0o644", "path": "tests/test_searchqa_rollout_failfast.py", "sha256": "fc2628bd5a5f0011df74aa2f443643a3be36c4dd9e18deddc1e4fab3db1ca695", "size": 875, "type": "file"}
{"mode": "0o644", "path": "tests/test_semantic_density.py", "sha256": "dfae7bf66cba2c5f721cf9f29644479f89e256ec780615c3edea813535ca0809", "size": 5256, "type": "file"}
{"mode": "0o644", "path": "tests/test_skill_aware_reflection.py", "sha256": "0783ccf19f9eb6f4a4ff38623740bfae20df4a1b8f5acca98b685f6373829694", "size": 11994, "type": "file"}
{"mode": "0o644", "path": "tests/test_sleep_engine.py", "sha256": "c6579571b20262c2d28fb1c077f239b887f23a706833d890d751fb728e8406be", "size": 101252, "type": "file"}
{"mode": "0o644", "path": "tests/test_sleep_evidence.py", "sha256": "a866e117043098389b4303512d766d1d97524e89c2a47270416a805d5e175d6d", "size": 8976, "type": "file"}
{"mode": "0o644", "path": "tests/test_types.py", "sha256": "b07354902806ecf2d87d7fe4054f031e56e79c4ad3f9d3e446b0ace0976327fe", "size": 9157, "type": "file"}
{"mode": "0o644", "path": "tests/test_webui_env_preflight.py", "sha256": "05c45e36af77578212e2efe252f60d2766453c10cd6c13f390984eb9b2e04f10", "size": 2810, "type": "file"}


==> anc/evidence/prompts_and_skills/qwen_v2/qwen_v2_hotpotqa_gepa.md <==
Answer the question using the provided paragraphs. Reply with the short answer only.


==> anc/evidence/prompts_and_skills/qwen_v2/qwen_v2_hotpotqa_skillopt.md <==
# Skill

Answer the question using the provided paragraphs. Respond immediately with only the answer — do not deliberate at length or output nothing. Never return an empty response; always give your best single short answer copied verbatim from the relevant paragraph (an entity name, year, number, or place) — no explanation or extra text. Pick the single paragraph that matches the question and return the value type it asks for. For yes/no comparison questions (e.g., 'Are both X and Y...'), answer just 'Yes' or 'No'.

## Copy the entity name exactly
- Reproduce the answer verbatim as it appears in the source, including corporate suffixes (e.g. 'Inc.', 'Ltd', 'Co'), plural/genitive forms, and any quoted nickname within a full name.
- Do not singularize, shorten, or lowercase the phrase; match the source's exact wording (e.g. 'SM Lifestyle Cities', not 'Lifestyle city').


==> anc/evidence/prompts_and_skills/qwen_v2/qwen_v2_math500_gepa.md <==
Solve the given math problem. The problem will be a self-contained mathematics question spanning topics such as algebra, arithmetic, geometry, percentages, number theory, trigonometry, linear algebra, coordinate geometry, and similar high-school/competition-level material.

## CRITICAL OUTPUT REQUIREMENTS (read first)
- The scoring is based on EXACT MATCH of the final boxed answer. Your `\boxed{}` must contain ONLY the exact short answer — no words, no units unless required, no trailing punctuation, no explanation inside the box.
- Match the expected answer format precisely:
  - Use exact values, not decimals, unless a decimal is explicitly required (e.g., `12\pi`, `\frac{1}{5}`, `-\sqrt{3}`, `33`, `3R^2`).
  - Write radicals as `\sqrt{3}` (with braces), fractions as `\frac{a}{b}`.
  - For matrices/vectors use proper notation, e.g., `\begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}`.
- Always end your response with the final answer inside `\boxed{}`. Do not put anything after the boxed answer.

## EFFICIENCY REQUIREMENT (very important — avoid timeouts)
- You MUST finish quickly. Several prior attempts scored 0 because the reasoning ran too long and TIMED OUT, producing NO answer at all.
- Keep reasoning short, direct, and committed. Do NOT explore multiple approaches, do NOT second-guess, do NOT re-derive repeatedly.
- Pick one sound method immediately and execute it to the boxed answer.
- A concise correct derivation that finishes is far better than a thorough one that never completes.
- Aim for the shortest path to the answer. Skip unnecessary explanation.

## Solving Strategy
1. Quickly define variables and translate the problem into equations.
2. Solve directly using standard formulas; factor or use the quadratic formula as needed.
3. Discard extraneous solutions violating constraints (reject negatives when positive integers are required, etc.).
4. Do a brief sanity check only if fast; otherwise commit to the answer.

## Useful Domain Facts and Techniques
- **Circle general form:** `x^2 + Dx + y^2 + Ey + F = 0` has center `(-D/2, -E/2)` and radius `r` with `r^2 = (D/2)^2 + (E/2)^2 - F`. To get a target radius, solve `F = (D/2)^2 + (E/2)^2 - r^2`. (E.g., `x^2-10x+y^2+6y+c=0`, radius 1: `c = 25+9-1 = 33`.)
- **Consecutive even/odd integers:** represent as `x` and `x+2`; form the equation and solve the quadratic.
- **Percentage discounts:** `p%` off means sale price = `(100-p)%` of original; original = sale price / (fractional remaining percentage).
- **Rotating wheel:** distance per revolution = circumference = `2\pi r`; speed = (revolutions × circumference)/time.
- **Regular polygons:** interior + exterior = `180°`; exterior angle = `360°/n`; `n = 360°/E`.
- **Trig simplification:** use supplementary/complementary identities (`\tan(180°-x)=-\tan x`, `\sin(180°-x)=\sin x`), double-angle `2\sin x\cos x=\sin 2x`, and combining `\sin A - \sqrt3 \cos A = 2\sin(A-60°)`. Many "simplify" trig problems reduce to clean constants like `-\sqrt{3}`.
- **Vector projection:** `proj_b a = (a·b)/(b·b) · b`. Match component coefficients to solve for unknowns.
- **Triangle centroid/orthocenter facts:** For centroid `G` and orthocenter `H`, and `F` the midpoint of `GH`, results often simplify to expressions in `R` (circumradius); e.g., `AF^2+BF^2+CF^2 = 3R^2`. Recall: sum of squared distances from centroid `GA^2+GB^2+GC^2 = (a^2+b^2+c^2)/3`; `OH^2 = 9R^2-(a^2+b^2+c^2)`; use the identity `PA^2+PB^2+PC^2 = GA^2+GB^2+GC^2 + 3PG^2` for any point `P`.
- **Reflections in the plane (2D):** A reflection mapping `a → b` has axis along `a + b` (angle bisector), with `|a|=|b|`. Normalize axis to unit `u=(u_1,u_2)`. Reflection matrix:
  `R = \begin{pmatrix} u_1^2-u_2^2 & 2u_1u_2 \\ 2u_1u_2 & u_2^2-u_1^2 \end{pmatrix}`.
  Or reflect `v` via `2(v·u)u - v`.
  Example: reflection `(5,0)→(4,3)`; axis `∝(9,3)∝(3,1)`, `u=\frac{1}{\sqrt{10}}(3,1)`; reflecting `(-2,3)` gives `\begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}`.

Always end with the final answer inside `\boxed{}`, containing only the exact answer.

==> anc/evidence/prompts_and_skills/qwen_v2/qwen_v2_math500_skillopt.md <==
# Skill

Solve the math problem. Give the final answer inside \boxed{}.

## Response Guidelines
- Always produce output. Begin reasoning immediately and keep it concise; do not stall.
- Bound your work: aim for a short, direct derivation rather than exhaustive exploration. Avoid extremely long or repetitive chains that risk timing out.
- ALWAYS end with the final answer inside \boxed{}. Never leave the response empty.
- Match the answer's format to what is asked (e.g., a fraction like \boxed{\frac{3}{56}}, an exact expression like \boxed{3R^2}, or a dollar amount).

- If the problem asks for an angle 'in degrees', include the degree symbol in the boxed answer (e.g., \boxed{90^\circ}, \boxed{145^\circ}), not just the bare number. Likewise attach any requested units. When the answer is a degree measure, prefer matching the gold format with ^\circ.

## Approach
1. Translate the problem into explicit mathematical relationships (equations, inequalities, constraints); define variables/substitutions early to simplify before manipulating.
2. Work in small, clearly labeled steps (distribute, combine like terms, isolate, substitute), showing each intermediate result.
3. Apply relevant identities, formulas, and shortcuts instead of brute force (e.g., binomial symmetry, complementary counting, Cauchy-Schwarz, angle-sum/polygon-angle formulas); reduce known relations (like x^2 = x+1) to express higher terms.
4. Use all given constraints (domain bounds, convexity, sign) to select the single valid answer among candidates. For maximum/minimum problems, after finding the bound, verify it is attainable by exhibiting values that achieve it.
5. Verify the result by substituting back or a quick sanity check before finalizing.
6. Report the answer in exact, fully simplified form (reduced fractions like \frac{a}{b}, exact values keeping symbols like \pi, ordered pairs) inside \boxed{}, matching the requested format.

## Efficient Techniques
- Polynomial interpolation / values at extra points: use finite differences or the fact that a degree-n polynomial has constant n-th differences; construct an auxiliary polynomial that vanishes at the given nodes to avoid heavy computation.
- Triangle geometry (centroid, orthocenter, circumradius): use standard vector/coordinate identities such as sum of squared distances from a point P: \sum PA^2 = \sum GA^2 + 3\,PG^2, and known relations OH, OG, a^2+b^2+c^2 = ... to express results in a,b,c,R quickly.
- Percentage/word problems: translate directly into one equation and solve; e.g., '60% off' means sale price = 40% of original.

- Integer identification / floor & bounding problems: when an exact closed form is messy, pin the integer answer by trapping the target between consecutive integers with simple rational estimates or a double inequality (e.g., show 3 < r^2+r+1 < 4, or use 0 < angle < 180 to fix a unique n). For 'which is largest/smallest' comparisons, just compute the deciding quantity (like d/t) for each candidate and compare directly.
- Roots of unity / cyclic powers: if z^n = 1 (z≠1), then 1+z+z^2+···+z^{n-1}=0 and 1/z^k = z^{n-k}. Rewrite reciprocal or negative powers as positive powers to collapse sums quickly.
- 'Smallest value' word problems: convert to a congruence (e.g., total ≡ 0 mod k for equal redistribution), combine with any inequality bound (e.g., total > 200), then take the least integer satisfying both. Reduce coefficients mod k early (7 ≡ -1 mod 8).
- Grid/collinearity counting: count total sets as C(N,k), then enumerate collinear configurations by line type (rows, columns, diagonals) and divide.

- Sector/annulus area problems: the area of a sector of angle \theta (degrees) in a circle of radius r is \frac{\theta}{360}\pi r^2; an annular sector is the difference of two such sectors. Set up one equation relating the shaded fraction to \theta and solve directly instead of exhaustive case analysis.


==> anc/evidence/protocol/QWEN_EXPERIMENT_PROTOCOL.md <==
# Qwen3.8-27B Controlled Replication — Frozen v1 Protocol

Protocol date: 2026-09-01. Experiment namespace: `experiments/qwen38_v1/`.

This is a controlled target-model substitution of the minimal-seed A/B/C/D experiments in the DeepSeek V4 Flash study. The sole intended scientific independent variable is the target model and its necessarily different serving stack. No Qwen test response has been generated at protocol freeze time.

## Target and serving environment

- Served API model ID: `qwen/qwen3.8-27b` (exact match required from `GET /v1/models`).
- Frozen variant: `qwen/qwen3.8-27b@8bit`, Qwen3.8 27B, architecture `qwen3_5`, MLX 8-bit, 29,528,355,154 bytes.
- Checkpoint directory on the serving host: `$HOST_PATH
- Complete checkpoint and LM Studio metadata hashes: `manifests/qwen_model_manifest.json`.
- Server: LM Studio `0.4.14+4`, OpenAI-compatible Chat Completions.
- Host: macOS 15.7.7 build 24G720, arm64 Apple M3 Max, 128 GiB unified memory.
- Primary endpoint: `<LOCAL_TARGET_ENDPOINT>
- Failover endpoint: `<LOCAL_TARGET_ENDPOINT>
- Loaded context: 32,768 tokens; model maximum: 262,144; parallelism: 1.
- Reasoning: LM Studio server default `on`. The compatible Chat Completions endpoint does not provide a reliable request-level reasoning switch. Every phase must pass exact-model validation and expose both `message.reasoning_content` and `usage.completion_tokens_details.reasoning_tokens`; otherwise execution is blocked.
- API credentials: the local endpoint needs no secret. `QWEN38_LOCAL_API_KEY` is optional and must be supplied only through the process environment if the server configuration later requires it.

## Target decoding and transport

| Setting | HotpotQA | MATH-500 |
|---|---:|---:|
| temperature | 0.0 | 0.0 |
| max completion tokens | 512 | 4096 |
| request timeout | 180 s | 480 s |
| retries | 1 | 1 |
| optimizer-call temperature | 0.2 | 0.2 |
| optimizer-call max tokens | 2048 | 2048 |
| optimizer-call timeout | 600 s | 600 s |

The adapter persists the effective model, endpoint, request parameters, retries, errors, full raw response, visible content, hidden reasoning, prompt/completion/total tokens, reasoning-token subset, latency, and finish reason. Failover is limited to connection-class failures. A live synthetic preflight is recorded at `experiments/qwen38_v1/manifests/qwen_preflight.json`.

## Datasets, splits, and leakage boundary

The copied task files and ordering are byte-identical to the reference. Seed is 42. Train and validation may be used by optimizers; test is held out until both final optimizer artifacts for that benchmark are frozen.

| Benchmark | Task file SHA-256 | Train | Validation | Test |
|---|---|---:|---:|---:|
| HotpotQA | `48b7fb9e9319d2d665f65a6119af8a0b3f88a33b6067bb4b200283575bd44f47` | 150 | 100 | 500 |
| MATH-500 | `68dfe231c9960ebd14d6638892c851c18295245f016886fe7556e657c36fd3b9` | 150 | 100 | 250 |

Exact ordered-ID and raw-line hashes for each split are frozen in `manifests/dataset_integrity_report.json`. Runtime split-overlap checks must pass. The synthetic compatibility probe contains no benchmark item. Historical optimizer artifacts and run directories were excluded from the scientific copy so they cannot influence the Qwen trajectory.

## Conditions and prompts

Both benchmarks retain the same 2 × 4 minimal-seed design:

- A: minimal baseline;
- B: GEPA artifact evolved from the same minimal prompt;
- C: minimal prompt plus SkillOpt artifact evolved from the minimal skill;
- D: original manually engineered prompt.

The six prompt/skill SHA-256 values are frozen in `manifests/prompt_integrity_report.json`. Artifact resolution order and fallback behavior are unchanged for development diagnostics, but test evaluation requires completed optimizer manifests and therefore cannot use fallbacks or dry-run artifacts.

## Optimizers and reflection model

- GEPA: official package 0.1.4, unchanged; installed tree matches the original environment manifest.
- SkillOpt: official 0.2.0 source snapshot, vendored unchanged at `vendor/SkillOpt-main`; its source-tree manifest matches the original snapshot.
- Reflection model: `anthropic/claude-opus-4.8` through `https://openrouter.ai/api/v1`.
- `OPENROUTER_API_KEY` must be exported only in an activated benchmark shell immediately before optimizer execution. It must never be written into configs, activation scripts, manifests, logs, or artifacts.

Frozen GEPA settings:

| Setting | HotpotQA | MATH-500 |
|---|---:|---:|
| engine | official | official |
| max metric calls | 1200 | 400 |
| reflection minibatch | 5 | 5 |
| rollout workers | 4 | 2 |
| reflection max input chars | 6000 | 6000 |
| reflection temperature / max tokens / timeout | 1.0 / 8192 / 600 s | 1.0 / 8192 / 600 s |

Frozen SkillOpt settings:

| Setting | HotpotQA | MATH-500 |
|---|---:|---:|
| engine / epochs / batch size | official / 2 / 15 | official / 2 / 15 |
| textual learning rate | 4 | 4 |
| selection set size | 100 | 50 |
| gate metric | soft F1 | hard EM |
| reflect minibatch / analyst workers / rollout workers | 8 / 2 / 4 | 8 / 2 / 2 |
| reflection temperature / max tokens / timeout | 0.2 / 8192 / 600 s | 0.2 / 8192 / 600 s |

The optimizer scoring judge is heuristic/deterministic; Claude is the reflection and proposal model, not the final evaluator. Optimizer source, prompts, edit semantics, selection gates, stopping, and budget accounting may not be patched.

## Metrics and statistical procedures

- HotpotQA primary metric: answer F1; exact match is retained as a secondary score.
- MATH-500 primary metric: exact correctness using the historical answer extractor. Its historical last-number fallback is preserved and disclosed; it is not tightened for Qwen.
- Historical composite, format, coverage, robustness, latency, token, error, and cost outputs remain available. The newly explicit primary-metric columns are derived symmetrically from the existing scoring fields.
- Task bootstrap: 5,000 replicates, seed 42, two-sided 95% percentile interval.
- Paired comparisons: 10,000 paired sign permutations, seed 42, two-sided p-value with plus-one correction. Conditions are paired on identical task IDs.
- Selection-noise scale: paired per-item delta standard deviation times `sqrt(2 ln(k)) / sqrt(n)` using each optimizer's actual selection size and number of candidates.
- Empirical null: mean-center paired deltas, apply random sign flips, simulate best-of-k selection for 20,000 iterations with seed 42, and report median and 95th percentile.
- Item-level audits: MATH A→B transition table on all paired test items; HotpotQA paired error audit, including answer/format/failure categories. These occur only after the one-shot held-out evaluation.

LM Studio counts hidden reasoning inside completion tokens. Within-Qwen token comparisons are valid under this frozen stack; absolute token-efficiency comparison with historical DeepSeek is labeled not directly comparable. Absolute latency is also qualified by serving-stack differences.

## Execution gates and immutable order

1. Verify original/GEPA/SkillOpt manifests, copied data/prompts, environment, model manifest, and synthetic Qwen preflight.
2. Freeze this protocol and both Qwen configuration hashes.
3. Export `OPENROUTER_API_KEY` in the activated shell.
4. Run, in order: GEPA HotpotQA; SkillOpt HotpotQA; GEPA MATH-500; SkillOpt MATH-500.
5. Require each optimizer artifact manifest to be `completed` and hash-matching; write per-benchmark artifact freeze manifests.
6. Evaluate A/B/C/D exactly once on the identical held-out test split for each benchmark.
7. Run statistics, audits, historical comparison, and reporting without changing prompts, budgets, decoding, or selection settings.

Resume is permitted only when the persisted run identity matches the current config, dataset, prompts, artifacts, evaluation split, and selected conditions. Any substantive change after this freeze creates `experiments/qwen38_v2/`; v1 is never overwritten. No result-driven tuning is permitted.

## Known controlled deviations

The intended target substitution necessarily changes checkpoint, serving engine, reasoning implementation, token-accounting semantics, and absolute latency stack. Those deviations are documented in `EXPERIMENTAL_FIDELITY_MATRIX.md` and `token_semantics_report.md`. All other settings follow the original minimal-seed experiment configs.


==> anc/evidence/qwen_v1_sensitivity/analysis/qwen_analysis.json <==
{
  "condition_summaries": {
    "hotpotqa": {
      "baseline": {
        "composite_mean": 0.8444802358168134,
        "errors": {},
        "n": 500,
        "ok": 500,
        "output_tokens_mean_ok": 157.648,
        "quality_mean": 0.821511635148478,
        "reasoning_tokens_mean_ok": 151.278
      },
      "gepa": {
        "composite_mean": 0.8444802358168134,
        "errors": {},
        "n": 500,
        "ok": 500,
        "output_tokens_mean_ok": 157.648,
        "quality_mean": 0.821511635148478,
        "reasoning_tokens_mean_ok": 151.278
      },
      "manual": {
        "composite_mean": 0.8134296103896088,
        "errors": {
          "ConnectTimeout": 4,
          "ReadTimeout": 3
        },
        "n": 500,
        "ok": 493,
        "output_tokens_mean_ok": 190.3732251521298,
        "quality_mean": 0.7882880230880237,
        "reasoning_tokens_mean_ok": 184.3630831643002
      },
      "skillopt": {
        "composite_mean": 0.8426804306220084,
        "errors": {},
        "n": 500,
        "ok": 500,
        "output_tokens_mean_ok": 167.85,
        "quality_mean": 0.8184009569377999,
        "reasoning_tokens_mean_ok": 161.454
      }
    },
    "math500": {
      "baseline": {
        "composite_mean": 0.8165999999999999,
        "errors": {
          "ReadTimeout": 40
        },
        "n": 250,
        "ok": 210,
        "output_tokens_mean_ok": 697.2238095238096,
        "quality_mean": 0.804,
        "reasoning_tokens_mean_ok": 468.6666666666667
      },
      "gepa": {
        "composite_mean": 0.8673999999999998,
        "errors": {
          "ReadTimeout": 26
        },
        "n": 250,
        "ok": 224,
        "output_tokens_mean_ok": 618.0669642857143,
        "quality_mean": 0.852,
        "reasoning_tokens_mean_ok": 410.1875
      },
      "manual": {
        "composite_mean": 0.8487999999999999,
        "errors": {
          "ConnectError": 3,
          "ReadTimeout": 27
        },
        "n": 250,
        "ok": 220,
        "output_tokens_mean_ok": 626.8045454545454,
        "quality_mean": 0.832,
        "reasoning_tokens_mean_ok": 444.22727272727275
      },
      "skillopt": {
        "composite_mean": 0.8779999999999998,
        "errors": {
          "ReadTimeout": 24
        },
        "n": 250,
        "ok": 226,
        "output_tokens_mean_ok": 651.6592920353983,
        "quality_mean": 0.864,
        "reasoning_tokens_mean_ok": 456.6194690265487
      }
    }
  },
  "historical_comparison": {
    "hotpotqa": {
      "baseline": {
        "historical_deepseek_quality_mean": 0.8150312409812417,
        "quality_delta_qwen_minus_deepseek": 0.006480394167236336,
        "qwen_quality_mean": 0.821511635148478
      },
      "gepa": {
        "historical_deepseek_quality_mean": 0.808589162591795,
        "quality_delta_qwen_minus_deepseek": 0.012922472556682996,
        "qwen_quality_mean": 0.821511635148478
      },
      "manual": {
        "historical_deepseek_quality_mean": 0.7937060028860037,
        "quality_delta_qwen_minus_deepseek": -0.005417979797979977,
        "qwen_quality_mean": 0.7882880230880237
      },
      "skillopt": {
        "historical_deepseek_quality_mean": 0.7532057720057725,
        "quality_delta_qwen_minus_deepseek": 0.06519518493202736,
        "qwen_quality_mean": 0.8184009569377999
      }
    },
    "math500": {
      "baseline": {
        "historical_deepseek_quality_mean": 0.852,
        "quality_delta_qwen_minus_deepseek": -0.04799999999999993,
        "qwen_quality_mean": 0.804
      },
      "gepa": {
        "historical_deepseek_quality_mean": 0.908,
        "quality_delta_qwen_minus_deepseek": -0.05600000000000005,
        "qwen_quality_mean": 0.852
      },
      "manual": {
        "historical_deepseek_quality_mean": 0.872,
        "quality_delta_qwen_minus_deepseek": -0.040000000000000036,
        "qwen_quality_mean": 0.832
      },
      "skillopt": {
        "historical_deepseek_quality_mean": 0.856,
        "quality_delta_qwen_minus_deepseek": 0.008000000000000007,
        "qwen_quality_mean": 0.864
      }
    },
    "qualification": "Absolute latency and token efficiency are not directly comparable across the Qwen and historical DeepSeek serving stacks."
  },
  "inputs": {
    "hotpotqa_runs_sha256": "71b3a7671e87a768e23e5a1700c0e7ce2b49bea53ba6f18bceec7561610e6208",
    "math500_runs_sha256": "8933ea5dae68481f4f696796cf38deffb1f4df959846823ab70201644e478835"
  },
  "item_audits": {
    "hotpotqa": {
      "baseline_to_gepa": {
        "exact_answer -> exact_answer": 342,
        "format_failure -> format_failure": 30,
        "partial_answer -> partial_answer": 103,
        "wrong_answer -> wrong_answer": 25
      },
      "per_condition": {
        "baseline": {
          "exact_answer": 342,
          "format_failure": 30,
          "partial_answer": 103,
          "wrong_answer": 25
        },
        "gepa": {
          "exact_answer": 342,
          "format_failure": 30,
          "partial_answer": 103,
          "wrong_answer": 25
        },
        "manual": {
          "exact_answer": 334,
          "failure:ConnectTimeout": 4,
          "failure:ReadTimeout": 3,
          "format_failure": 50,
          "partial_answer": 90,
          "wrong_answer": 19
        },
        "skillopt": {
          "exact_answer": 340,
          "format_failure": 29,
          "partial_answer": 104,
          "wrong_answer": 27
        }
      }
    },
    "math500_a_to_b": {
      "counts": {
        "a_only": 6,
        "b_only": 18,
        "both_correct": 195,
        "both_wrong": 31
      },
      "n": 250,
      "task_ids": {
        "a_only": [
          "math500-test-test-geometry-846",
          "math500-test-test-prealgebra-260",
          "math500-test-test-geometry-615",
          "math500-test-test-precalculus-1201",
          "math500-test-test-intermediate_algebra-2146",
          "math500-test-test-number_theory-516"
        ],
        "b_only": [
          "math500-test-test-algebra-686",
          "math500-test-test-geometry-283",
          "math500-test-test-intermediate_algebra-1849",
          "math500-test-test-geometry-547",
          "math500-test-test-intermediate_algebra-1508",
          "math500-test-test-algebra-2176",
          "math500-test-test-algebra-661",
          "math500-test-test-counting_and_probability-282",
          "math500-test-test-precalculus-452",
          "math500-test-test-intermediate_algebra-894",
          "math500-test-test-intermediate_algebra-1411",
          "math500-test-test-geometry-702",
          "math500-test-test-intermediate_algebra-964",
          "math500-test-test-intermediate_algebra-2196",
          "math500-test-test-intermediate_algebra-1779",
          "math500-test-test-counting_and_probability-765",
          "math500-test-test-intermediate_algebra-1102",
          "math500-test-test-intermediate_algebra-117"
        ],
        "both_correct": [
          "math500-test-test-algebra-2159",
          "math500-test-test-intermediate_algebra-101",
          "math500-test-test-prealgebra-1128",
          "math500-test-test-number_theory-459",
          "math500-test-test-number_theory-488",
          "math500-test-test-algebra-2080",
          "math500-test-test-prealgebra-505",
          "math500-test-test-algebra-524",
          "math500-test-test-geometry-802",
          "math500-test-test-counting_and_probability-188",
          "math500-test-test-counting_and_probability-119",
          "math500-test-test-number_theory-466",
          "math500-test-test-number_theory-864",
          "math500-test-test-algebra-824",
          "math500-test-test-algebra-529",
          "math500-test-test-intermediate_algebra-1111",
          "math500-test-test-number_theory-1032",
          "math500-test-test-prealgebra-1238",
          "math500-test-test-counting_and_probability-1060",
          "math500-test-test-algebra-251",
          "math500-test-test-intermediate_algebra-1247",
          "math500-test-test-algebra-1578",
          "math500-test-test-precalculus-190",
          "math500-test-test-intermediate_algebra-1714",
          "math500-test-test-algebra-1078",
          "math500-test-test-algebra-621",
          "math500-test-test-intermediate_algebra-431",
          "math500-test-test-algebra-1842",
          "math500-test-test-intermediate_algebra-1572",
          "math500-test-test-prealgebra-1730",
          "math500-test-test-number_theory-820",
          "math500-test-test-algebra-893",
          "math500-test-test-geometry-254",
          "math500-test-test-prealgebra-1747",
          "math500-test-test-number_theory-533",
          "math500-test-test-number_theory-1002",
          "math500-test-test-precalculus-920",
          "math500-test-test-algebra-776",
          "math500-test-test-number_theory-427",
          "math500-test-test-counting_and_probability-666",
          "math500-test-test-algebra-1332",
          "math500-test-test-intermediate_algebra-1410",
          "math500-test-test-counting_and_probability-216",
          "math500-test-test-algebra-1934",
          "math500-test-test-prealgebra-1356",
          "math500-test-test-precalculus-807",
          "math500-test-test-number_theory-634",
          "math500-test-test-algebra-1282",
          "math500-test-test-algebra-2700",
          "math500-test-test-algebra-109",
          "math500-test-test-algebra-1547",
          "math500-test-test-prealgebra-1930",
          "math500-test-test-prealgebra-1784",
          "math500-test-test-algebra-425",
          "math500-test-test-geometry-172",
          "math500-test-test-prealgebra-572",
          "math500-test-test-intermediate_algebra-149",
          "math500-test-test-algebra-2023",
          "math500-test-test-prealgebra-1995",
          "math500-test-test-prealgebra-2019",
          "math500-test-test-intermediate_algebra-1994",
          "math500-test-test-algebra-2780",
          "math500-test-test-precalculus-499",
          "math500-test-test-counting_and_probability-190",
          "math500-test-test-counting_and_probability-761",
          "math500-test-test-counting_and_probability-10",
          "math500-test-test-algebra-722",
          "math500-test-test-prealgebra-1622",
          "math500-test-test-prealgebra-1787",
          "math500-test-test-algebra-2551",
          "math500-test-test-prealgebra-1572",
          "math500-test-test-intermediate_algebra-591",
          "math500-test-test-number_theory-838",
          "math500-test-test-counting_and_probability-134",
          "math500-test-test-algebra-2257",
          "math500-test-test-number_theory-239",
          "math500-test-test-prealgebra-805",
          "math500-test-test-intermediate_algebra-1014",
          "math500-test-test-intermediate_algebra-47",
          "math500-test-test-algebra-769",
          "math500-test-test-algebra-2427",
          "math500-test-test-precalculus-285",
          "math500-test-test-algebra-2064",
          "math500-test-test-number_theory-46",
          "math500-test-test-algebra-170",
          "math500-test-test-algebra-2743",
          "math500-test-test-precalculus-881",
          "math500-test-test-geometry-1097",
          "math500-test-test-intermediate_algebra-1126",
          "math500-test-test-algebra-346",
          "math500-test-test-intermediate_algebra-752",
          "math500-test-test-precalculus-356",
          "math500-test-test-prealgebra-2037",
          "math500-test-test-algebra-2253",
          "math500-test-test-intermediate_algebra-1837",
          "math500-test-test-prealgebra-1973",
          "math500-test-test-algebra-291",
          "math500-test-test-number_theory-483",
          "math500-test-test-geometry-538",
          "math500-test-test-intermediate_algebra-1992",
          "math500-test-test-algebra-1199",
          "math500-test-test-algebra-634",
          "math500-test-test-algebra-1072",
          "math500-test-test-number_theory-1257",
          "math500-test-test-precalculus-263",
          "math500-test-test-algebra-1255",
          "math500-test-test-number_theory-1090",
          "math500-test-test-algebra-2251",
          "math500-test-test-precalculus-779",
          "math500-test-test-prealgebra-1003",
          "math500-test-test-number_theory-686",
          "math500-test-test-counting_and_probability-430",
          "math500-test-test-algebra-1425",
          "math500-test-test-intermediate_algebra-1797",
          "math500-test-test-number_theory-255",
          "math500-test-test-prealgebra-993",
          "math500-test-test-algebra-567",
          "math500-test-test-prealgebra-1227",
          "math500-test-test-number_theory-911",
          "math500-test-test-intermediate_algebra-428",
          "math500-test-test-algebra-509",
          "math500-test-test-intermediate_algebra-158",
          "math500-test-test-intermediate_algebra-2022",
          "math500-test-test-number_theory-914",
          "math500-test-test-algebra-1275",
          "math500-test-test-intermediate_algebra-2046",
          "math500-test-test-number_theory-978",
          "math500-test-test-geometry-73",
          "math500-test-test-intermediate_algebra-1354",
          "math500-test-test-precalculus-323",
          "math500-test-test-prealgebra-996",
          "math500-test-test-intermediate_algebra-1217",
          "math500-test-test-algebra-988",
          "math500-test-test-algebra-114",
          "math500-test-test-algebra-2157",
          "math500-test-test-number_theory-368",
          "math500-test-test-number_theory-627",
          "math500-test-test-precalculus-96",
          "math500-test-test-prealgebra-1924",
          "math500-test-test-algebra-1214",
          "math500-test-test-algebra-276",
          "math500-test-test-prealgebra-954",
          "math500-test-test-algebra-1339",
          "math500-test-test-algebra-1184",
          "math500-test-test-prealgebra-930",
          "math500-test-test-intermediate_algebra-279",
          "math500-test-test-prealgebra-153",
          "math500-test-test-algebra-2264",
          "math500-test-test-algebra-1837",
          "math500-test-test-algebra-2680",
          "math500-test-test-prealgebra-1297",
          "math500-test-test-number_theory-203",
          "math500-test-test-number_theory-598",
          "math500-test-test-number_theory-410",
          "math500-test-test-algebra-1082",
          "math500-test-test-prealgebra-1388",
          "math500-test-test-precalculus-1252",
          "math500-test-test-algebra-841",
          "math500-test-test-algebra-853",
          "math500-test-test-prealgebra-192",
          "math500-test-test-intermediate_algebra-834",
          "math500-test-test-algebra-351",
          "math500-test-test-precalculus-1082",
          "math500-test-test-prealgebra-1353",
          "math500-test-test-algebra-1035",
          "math500-test-test-algebra-1031",
          "math500-test-test-number_theory-572",
          "math500-test-test-algebra-2391",
          "math500-test-test-counting_and_probability-159",
          "math500-test-test-prealgebra-1044",
          "math500-test-test-prealgebra-2057",
          "math500-test-test-algebra-2058",
          "math500-test-test-geometry-477",
          "math500-test-test-number_theory-109",
          "math500-test-test-intermediate_algebra-582",
          "math500-test-test-number_theory-631",
          "math500-test-test-geometry-248",
          "math500-test-test-algebra-694",
          "math500-test-test-counting_and_probability-23957",
          "math500-test-test-algebra-305",
          "math500-test-test-precalculus-990",
          "math500-test-test-intermediate_algebra-134",
          "math500-test-test-prealgebra-1436",
          "math500-test-test-prealgebra-465",
          "math500-test-test-prealgebra-1558",
          "math500-test-test-prealgebra-1512",
          "math500-test-test-intermediate_algebra-1232",
          "math500-test-test-algebra-1338",
          "math500-test-test-prealgebra-951",
          "math500-test-test-number_theory-1185",
          "math500-test-test-intermediate_algebra-1898",
          "math500-test-test-algebra-2232",
          "math500-test-test-number_theory-156",
          "math500-test-test-number_theory-737",
          "math500-test-test-intermediate_algebra-1168"
        ],
        "both_wrong": [
          "math500-test-test-precalculus-1202",
          "math500-test-test-precalculus-44",
          "math500-test-test-geometry-817",
          "math500-test-test-geometry-826",
          "math500-test-test-precalculus-1146",
          "math500-test-test-intermediate_algebra-1454",
          "math500-test-test-intermediate_algebra-1166",
          "math500-test-test-prealgebra-1139",
          "math500-test-test-intermediate_algebra-1544",
          "math500-test-test-geometry-229",
          "math500-test-test-precalculus-580",
          "math500-test-test-intermediate_algebra-1510",
          "math500-test-test-intermediate_algebra-1063",
          "math500-test-test-prealgebra-1114",
          "math500-test-test-precalculus-1281",
          "math500-test-test-precalculus-989",
          "math500-test-test-intermediate_algebra-1930",
          "math500-test-test-counting_and_probability-238",
          "math500-test-test-counting_and_probability-737",
          "math500-test-test-intermediate_algebra-1279",
          "math500-test-test-counting_and_probability-731",
          "math500-test-test-algebra-2193",
          "math500-test-test-intermediate_algebra-1422",
          "math500-test-test-geometry-686",
          "math500-test-test-intermediate_algebra-1350",
          "math500-test-test-intermediate_algebra-345",
          "math500-test-test-intermediate_algebra-1407",
          "math500-test-test-intermediate_algebra-190",
          "math500-test-test-geometry-711",
          "math500-test-test-prealgebra-1733",
          "math500-test-test-prealgebra-1865"
        ]
      }
    }
  },
  "paired_statistics": {
    "hotpotqa": [
      {
        "comparison": "gepa vs baseline",
        "delta_percent": "0.0",
        "delta_primary": "0.0",
        "delta_score": "0.0",
        "n_paired": "500",
        "p_value_primary_sign_permutation": "1.0",
        "p_value_sign_permutation": "1.0",
        "primary_metric": "F1",
        "scenario": "llm",
        "target_id": "qwen38_27b_local"
      },
      {
        "comparison": "skillopt vs baseline",
        "delta_percent": "-0.21312579246620364",
        "delta_primary": "-0.0031106782106781194",
        "delta_score": "-0.0017998051948050486",
        "n_paired": "500",
        "p_value_primary_sign_permutation": "0.6501349865013498",
        "p_value_sign_permutation": "0.7478252174782521",
        "primary_metric": "F1",
        "scenario": "llm",
        "target_id": "qwen38_27b_local"
      },
      {
        "comparison": "manual vs baseline",
        "delta_percent": "-3.6768919046602977",
        "delta_primary": "-0.03322361206045432",
        "delta_score": "-0.031050625427204603",
        "n_paired": "500",
        "p_value_primary_sign_permutation": "0.00019998000199980003",
        "p_value_sign_permutation": "0.00019998000199980003",
        "primary_metric": "F1",
        "scenario": "llm",
        "target_id": "qwen38_27b_local"
      },
      {
        "comparison": "skillopt vs gepa",
        "delta_percent": "-0.21312579246620364",
        "delta_primary": "-0.0031106782106781194",
        "delta_score": "-0.0017998051948050486",
        "n_paired": "500",
        "p_value_primary_sign_permutation": "0.6501349865013498",
        "p_value_sign_permutation": "0.7478252174782521",
        "primary_metric": "F1",
        "scenario": "llm",
        "target_id": "qwen38_27b_local"
      },
      {
        "comparison": "manual vs gepa",
        "delta_percent": "-3.6768919046602977",
        "delta_primary": "-0.03322361206045432",
        "delta_score": "-0.031050625427204603",
        "n_paired": "500",
        "p_value_primary_sign_permutation": "0.00019998000199980003",
        "p_value_sign_permutation": "0.00019998000199980003",
        "primary_metric": "F1",
        "scenario": "llm",
        "target_id": "qwen38_27b_local"
      },
      {
        "comparison": "manual vs skillopt",
        "delta_percent": "-3.4711640581007233",
        "delta_primary": "-0.030112933849776202",
        "delta_score": "-0.029250820232399555",
        "n_paired": "500",
        "p_value_primary_sign_permutation": "0.0006999300069993001",
        "p_value_sign_permutation": "0.00019998000199980003",
        "primary_metric": "F1",
        "scenario": "llm",
        "target_id": "qwen38_27b_local"
      }
    ],
    "math500": [
      {
        "comparison": "gepa vs baseline",
        "delta_percent": "6.2209159931422935",
        "delta_primary": "0.04799999999999993",
        "delta_score": "0.050799999999999956",
        "n_paired": "250",
        "p_value_primary_sign_permutation": "0.019998000199980003",
        "p_value_sign_permutation": "0.0044995500449955",
        "primary_metric": "EM",
        "scenario": "llm",
        "target_id": "qwen38_27b_local"
      },
      {
        "comparison": "skillopt vs baseline",
        "delta_percent": "7.5189811413176475",
        "delta_primary": "0.05999999999999994",
        "delta_score": "0.0613999999999999",
        "n_paired": "250",
        "p_value_primary_sign_permutation": "0.0037996200379962005",
        "p_value_sign_permutation": "0.0010998900109989002",
        "primary_metric": "EM",
        "scenario": "llm",
        "target_id": "qwen38_27b_local"
      },
      {
        "comparison": "manual vs baseline",
        "delta_percent": "3.9431790350232685",
        "delta_primary": "0.027999999999999914",
        "delta_score": "0.032200000000000006",
        "n_paired": "250",
        "p_value_primary_sign_permutation": "0.22607739226077392",
        "p_value_sign_permutation": "0.07329267073292671",
        "primary_metric": "EM",
        "scenario": "llm",
        "target_id": "qwen38_27b_local"
      },
      {
        "comparison": "skillopt vs gepa",
        "delta_percent": "1.222042886788096",
        "delta_primary": "0.01200000000000001",
        "delta_score": "0.010599999999999943",
        "n_paired": "250",
        "p_value_primary_sign_permutation": "0.6457354264573543",
        "p_value_sign_permutation": "0.5631436856314369",
        "primary_metric": "EM",
        "scenario": "llm",
        "target_id": "qwen38_27b_local"
      },
      {
        "comparison": "manual vs gepa",
        "delta_percent": "-2.1443394051187403",
        "delta_primary": "-0.020000000000000018",
        "delta_score": "-0.01859999999999995",
        "n_paired": "250",
        "p_value_primary_sign_permutation": "0.35936406359364065",
        "p_value_sign_permutation": "0.25477452254774524",
        "primary_metric": "EM",
        "scenario": "llm",
        "target_id": "qwen38_27b_local"
      },
      {
        "comparison": "manual vs skillopt",
        "delta_percent": "-3.325740318906595",
        "delta_primary": "-0.03200000000000003",
        "delta_score": "-0.029199999999999893",
        "n_paired": "250",
        "p_value_primary_sign_permutation": "0.1695830416958304",
        "p_value_sign_permutation": "0.13878612138786123",
        "primary_metric": "EM",
        "scenario": "llm",
        "target_id": "qwen38_27b_local"
      }
    ]
  },
  "protocol": {
    "bootstrap_replicates": 5000,
    "empirical_null_iterations": 20000,
    "paired_sign_permutations": 10000,
    "seed": 42
  },
  "recovery_deviation": {
    "description": "55 MATH manual tasks marked CircuitBreakerOpen were resumed after endpoint restoration; prior completed/error rows were preserved.",
    "original_runs_sha256": "81e759425c7266373bf1bbfb72024ebbde64340a359fe549e2728c7ea35cb062",
    "recovered_task_count": 55
  },
  "selection_noise": {
    "hotpotqa_gepa": {
      "baseline_mean": 0.7182500000000002,
      "candidate_means": [
        0.7182500000000002,
        0.24809999999999996,
        0.25244999999999995,
        0.4880500000000001,
        0.28095,
        0.3945499999999999,
        0.37904999999999994,
        0.3907821428571428,
        0.34702500000000003,
        0.29232499999999995
      ],
      "empirical_null_best_of_k": {
        "iterations": 20000,
        "median": 0.0,
        "p95": 0.0,
        "seed": 42
      },
      "k": 9,
      "n": 100,
      "name": "GEPA hotpotqa",
      "observed_gain": 0.0,
      "paired_delta_sd": 0.0,
      "selected_candidate_index": 0,
      "selected_candidate_mean": 0.7182500000000002,
      "selection_noise_scale": 0.0
    },
    "hotpotqa_skillopt": {
      "baseline_mean": 0.6616900000000001,
      "candidate_means": {
        "step_0001": 0.51235,
        "step_0002": 0.50585,
        "step_0003": 0.2369,
        "step_0004": 0.29467,
        "step_0005": 0.49968,
        "step_0006": 0.5240100000000001,
        "step_0007": 0.5256799999999999,
        "step_0008": 0.38468,
        "step_0009": 0.38433999999999996,
        "step_0010": 0.51385,
        "step_0011": 0.46801000000000004,
        "step_0012": 0.41768,
        "step_0013": 0.47073,
        "step_0014": 0.37640000000000007,
        "step_0015": 0.33068,
        "step_0016": 0.35168,
        "step_0017": 0.60268,
        "step_0018": 0.34617,
        "step_0019": 0.64452,
        "step_0020": 0.55789
      },
      "empirical_null_best_of_k": {
        "iterations": 20000,
        "median": 0.07505360000000001,
        "p95": 0.11541599999999998,
        "seed": 42
      },
      "k": 20,
      "n": 100,
      "name": "SkillOpt hotpotqa",
      "observed_gain": -0.017170000000000005,
      "paired_delta_sd": 0.4135976929531421,
      "selected_candidate_mean": 0.64452,
      "selected_step": "step_0019",
      "selection_noise_scale": 0.1012382442102951
    },
    "math500_gepa": {
      "baseline_mean": 0.7310000000000001,
      "candidate_means": [
        0.7310000000000001,
        0.7380000000000001,
        0.774,
        0.7610000000000001
      ],
      "empirical_null_best_of_k": {
        "iterations": 20000,
        "median": 0.01864,
        "p95": 0.049,
        "seed": 42
      },
      "k": 3,
      "n": 100,
      "name": "GEPA math500",
      "observed_gain": 0.043,
      "paired_delta_sd": 0.22929624435818322,
      "selected_candidate_index": 2,
      "selected_candidate_mean": 0.774,
      "selection_noise_scale": 0.033988669602720616
    },
    "math500_skillopt": {
      "baseline_mean": 0.7,
      "candidate_means": {
        "step_0001": 0.72,
        "step_0002": 0.7,
        "step_0003": 0.8,
        "step_0004": 0.76,
        "step_0005": 0.78,
        "step_0006": 0.76,
        "step_0007": 0.8,
        "step_0008": 0.74,
        "step_0009": 0.8,
        "step_0010": 0.76,
        "step_0011": 0.72,
        "step_0012": 0.76,
        "step_0013": 0.74,
        "step_0014": 0.76,
        "step_0015": 0.68,
        "step_0016": 0.74,
        "step_0017": 0.8,
        "step_0018": 0.76,
        "step_0019": 0.72,
        "step_0020": 0.76
      },
      "empirical_null_best_of_k": {
        "iterations": 20000,
        "median": 0.07600000000000001,
        "p95": 0.12000000000000004,
        "seed": 42
      },
      "k": 20,
      "n": 50,
      "name": "SkillOpt math500",
      "observed_gain": 0.1,
      "paired_delta_sd": 0.30304576336566325,
      "selected_candidate_mean": 0.8,
      "selected_step": "step_0003",
      "selection_noise_scale": 0.10490343560060643
    }
  }
}

==> anc/evidence/qwen_v1_sensitivity/analysis/qwen_analysis.md <==
# Qwen3.8-27B frozen v1 analysis

The MATH result includes the explicitly authorized recovery of 55 manual-condition tasks after endpoint restoration. No prior successful or failed request was retried.

## Condition summaries

### hotpotqa

| Condition | Primary mean | Composite mean | OK / N | Errors |
|---|---:|---:|---:|---|
| baseline | 0.8215 | 0.8445 | 500 / 500 | {} |
| gepa | 0.8215 | 0.8445 | 500 / 500 | {} |
| skillopt | 0.8184 | 0.8427 | 500 / 500 | {} |
| manual | 0.7883 | 0.8134 | 493 / 500 | {'ConnectTimeout': 4, 'ReadTimeout': 3} |

### math500

| Condition | Primary mean | Composite mean | OK / N | Errors |
|---|---:|---:|---:|---|
| baseline | 0.8040 | 0.8166 | 210 / 250 | {'ReadTimeout': 40} |
| gepa | 0.8520 | 0.8674 | 224 / 250 | {'ReadTimeout': 26} |
| skillopt | 0.8640 | 0.8780 | 226 / 250 | {'ReadTimeout': 24} |
| manual | 0.8320 | 0.8488 | 220 / 250 | {'ConnectError': 3, 'ReadTimeout': 27} |

## MATH A→B transitions

Paired items: 250. Counts: {'both_correct': 195, 'a_only': 6, 'b_only': 18, 'both_wrong': 31}.

## Selection-noise diagnostics

- GEPA hotpotqa: n=100, k=9, observed gain=+0.0000, heuristic scale=0.0000, null median=0.0000, null p95=0.0000.
- GEPA math500: n=100, k=3, observed gain=+0.0430, heuristic scale=0.0340, null median=0.0186, null p95=0.0490.
- SkillOpt hotpotqa: n=100, k=20, observed gain=-0.0172, heuristic scale=0.1012, null median=0.0751, null p95=0.1154.
- SkillOpt math500: n=50, k=20, observed gain=+0.1000, heuristic scale=0.1049, null median=0.0760, null p95=0.1200.

## Interpretation guardrails

Timeouts and connection failures remain scored outcomes in every aggregate. Absolute latency and token efficiency are not directly comparable with historical DeepSeek because the serving stacks differ.

Full transition task IDs, HotpotQA error categories, paired tests, historical deltas, hashes, and token summaries are in `qwen_analysis.json`.


==> anc/evidence/qwen_v1_sensitivity/hotpotqa/logs/evaluation.log <==
2026-09-07 17:51:38 [cli] Comando=evaluate | config=config/benchmark_hotpotqa_qwen38_27b.yaml | target=all
2026-09-07 17:51:39 [eval] Avvio valutazione split=test | target=1 | task da eseguire=2000
2026-09-07 17:51:39 [eval] LLM judge non attivo | uso heuristic_score
2026-09-07 17:51:39 [eval] Validazione target qwen38_27b_local (openai_compatible)
2026-09-07 17:51:40 [eval] Target=qwen38_27b_local | condizione=baseline | task=500
2026-09-07 17:51:51 [eval] 1/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a6ee75542996c55b2ddac status=ok score=1.000 step=11s eta=6h 50m 16s
2026-09-07 17:52:13 [eval] 2/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adce88b5542992c1e3a249a status=ok score=1.000 step=21s eta=9h 28m 09s
2026-09-07 17:53:04 [eval] 3/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8986fd55429938390d4046 status=ok score=0.150 step=51s eta=15h 50m 48s
2026-09-07 17:53:22 [eval] 4/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae057fd55429945ae959328 status=ok score=0.710 step=17s eta=14h 20m 04s
2026-09-07 17:53:39 [eval] 5/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac31066554299741d48a19d status=ok score=1.000 step=16s eta=13h 20m 03s
2026-09-07 17:53:56 [eval] 6/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adc9b7a5542994d58a2f679 status=ok score=0.350 step=16s eta=12h 38m 47s
2026-09-07 17:54:36 [eval] 7/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8bb7f95542996e8ac889ff status=ok score=0.350 step=40s eta=14h 02m 54s
2026-09-07 17:54:53 [eval] 8/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5add56a85542992200553abe status=ok score=1.000 step=16s eta=13h 25m 46s
2026-09-07 17:55:12 [eval] 9/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adcfc135542990d50227d87 status=ok score=1.000 step=19s eta=13h 07m 17s
2026-09-07 17:55:42 [eval] 10/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abc32cb55429959677d6a40 status=ok score=1.000 step=30s eta=13h 27m 51s
2026-09-07 17:56:13 [eval] 11/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a9068f85542990a98493623 status=ok score=1.000 step=30s eta=13h 46m 27s
2026-09-07 17:56:37 [eval] 12/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae33c4d5542992f92d82262 status=ok score=0.530 step=24s eta=13h 45m 11s
2026-09-07 17:57:25 [eval] 13/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8ed305542991b5579f046 status=ok score=0.650 step=47s eta=14h 41m 31s
2026-09-07 17:58:46 [eval] 14/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a72b8de5542994cef4bc3df status=ok score=1.000 step=1m 21s eta=16h 51m 28s
2026-09-07 17:59:42 [eval] 15/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf076f5542992d7e9f9277 status=ok score=1.000 step=55s eta=17h 46m 47s
2026-09-07 18:01:20 [eval] 16/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8903555429916710eb08e status=ok score=0.150 step=1m 37s eta=20h 02m 16s
2026-09-07 18:01:44 [eval] 17/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac13e195542994ab5c67cc5 status=ok score=0.530 step=23s eta=19h 36m 24s
2026-09-07 18:02:14 [eval] 18/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab7f7465542993667794071 status=ok score=0.736 step=30s eta=19h 26m 00s
2026-09-07 18:02:33 [eval] 19/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7e04b05542995f4f40238a status=ok score=1.000 step=19s eta=18h 57m 11s
2026-09-07 18:02:59 [eval] 20/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abcefc45542993a06baf9b4 status=ok score=1.000 step=26s eta=18h 43m 05s
2026-09-07 18:03:26 [eval] 21/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7da0de5542990b8f5039d7 status=ok score=0.710 step=26s eta=18h 30m 25s
2026-09-07 18:03:55 [eval] 22/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a79c8fa5542994bb94570a1 status=ok score=1.000 step=29s eta=18h 23m 04s
2026-09-07 18:04:37 [eval] 23/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae005b555429942ec259bec status=ok score=1.000 step=42s eta=18h 35m 34s
2026-09-07 18:05:03 [eval] 24/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8ba92c554299240d9c2071 status=ok score=1.000 step=26s eta=18h 24m 18s
2026-09-07 18:05:34 [eval] 25/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a455c5542994f819ef1a7 status=ok score=1.000 step=30s eta=18h 19m 18s
2026-09-07 18:06:17 [eval] 26/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a729e7b5542992359bc313d status=ok score=1.000 step=43s eta=18h 31m 59s
2026-09-07 18:06:49 [eval] 27/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab67bd355429954757d32f2 status=ok score=1.000 step=32s eta=18h 29m 19s
2026-09-07 18:07:23 [eval] 28/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a014a5542996c55b2dccf status=ok score=1.000 step=33s eta=18h 28m 59s
2026-09-07 18:07:50 [eval] 29/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a809b575542996402f6a59c status=ok score=1.000 step=26s eta=18h 19m 54s
2026-09-07 18:08:41 [eval] 30/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf3ab95542992d7e9f92f3 status=ok score=1.000 step=51s eta=18h 39m 19s
2026-09-07 18:10:26 [eval] 31/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab808b85542991d3222380d status=ok score=0.150 step=1m 44s eta=19h 53m 17s
2026-09-07 18:10:57 [eval] 32/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a90605d5542995651fb514d status=ok score=0.736 step=31s eta=19h 47m 16s
2026-09-07 18:11:54 [eval] 33/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae694a15542991bbc976141 status=ok score=0.736 step=57s eta=20h 07m 22s
2026-09-07 18:12:19 [eval] 34/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a89ba6b554299669944a584 status=ok score=1.000 step=25s eta=19h 55m 22s
2026-09-07 18:13:20 [eval] 35/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ade9545554299728e26c741 status=ok score=1.000 step=1m 00s eta=20h 17m 22s
2026-09-07 18:13:53 [eval] 36/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7d54165542995f4f402256 status=ok score=1.000 step=33s eta=20h 13m 29s
2026-09-07 18:14:22 [eval] 37/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f791c5542992414482ad9 status=ok score=0.710 step=28s eta=20h 05m 19s
2026-09-07 18:14:46 [eval] 38/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77e2095542995d8318131d status=ok score=1.000 step=23s eta=19h 53m 39s
2026-09-07 18:15:12 [eval] 39/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7759fc5542993569682d60 status=ok score=1.000 step=25s eta=19h 44m 07s
2026-09-07 18:15:54 [eval] 40/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7f924c55429969796c1aba status=ok score=0.575 step=42s eta=19h 48m 45s
2026-09-07 18:16:39 [eval] 41/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7166395542994082a3e814 status=ok score=0.575 step=44s eta=19h 54m 31s
2026-09-07 18:17:10 [eval] 42/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ade914b55429939a52fe8f9 status=ok score=1.000 step=31s eta=19h 49m 59s
2026-09-07 18:17:39 [eval] 43/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a811152554299260e20a22e status=ok score=0.710 step=28s eta=19h 43m 14s
2026-09-07 18:18:06 [eval] 44/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1d656554299234fd04322 status=ok score=1.000 step=27s eta=19h 36m 07s
2026-09-07 18:18:50 [eval] 45/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab41d855542996a3a969f4b status=ok score=1.000 step=43s eta=19h 40m 49s
2026-09-07 18:19:19 [eval] 46/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a276d5542996c55b2dd27 status=ok score=0.736 step=29s eta=19h 35m 28s
2026-09-07 18:19:50 [eval] 47/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a82fcbd55429954d2e2ebe8 status=ok score=1.000 step=31s eta=19h 31m 21s
2026-09-07 18:20:13 [eval] 48/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adc094a55429947ff1738c0 status=ok score=1.000 step=23s eta=19h 22m 02s
2026-09-07 18:20:35 [eval] 49/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a73c958554299623ed4ac5c status=ok score=0.530 step=22s eta=19h 12m 28s
2026-09-07 18:21:05 [eval] 50/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac532335542994611c8b41c status=ok score=1.000 step=29s eta=19h 07m 58s
2026-09-07 18:21:42 [eval] 51/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac199955542994ab5c67d8c status=ok score=1.000 step=37s eta=19h 08m 35s
2026-09-07 18:22:36 [eval] 52/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac25fa955429951e9e6858c status=ok score=0.620 step=54s eta=19h 19m 49s
2026-09-07 18:22:56 [eval] 53/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae3f4fe5542995ad6573ce8 status=ok score=1.000 step=19s eta=19h 09m 18s
2026-09-07 18:23:27 [eval] 54/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abe91895542993f32c2a168 status=ok score=1.000 step=31s eta=19h 06m 16s
2026-09-07 18:24:01 [eval] 55/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abc039a5542993f40c73c49 status=ok score=0.650 step=34s eta=19h 04m 59s
2026-09-07 18:24:23 [eval] 56/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7cd0fd55429909bec76823 status=ok score=1.000 step=21s eta=18h 56m 33s
2026-09-07 18:25:02 [eval] 57/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7d2aa05542995f4f40221f status=ok score=0.688 step=39s eta=18h 58m 18s
2026-09-07 18:25:29 [eval] 58/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a734bb65542994cef4bc50f status=ok score=0.530 step=26s eta=18h 52m 58s
2026-09-07 18:26:05 [eval] 59/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a80ecea55429938b6142254 status=ok score=1.000 step=36s eta=18h 52m 57s
2026-09-07 18:27:34 [eval] 60/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88a19a5542997e5c09a64b status=ok score=0.150 step=1m 29s eta=19h 21m 31s
2026-09-07 18:28:07 [eval] 61/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8d0940554299585d9e379e status=ok score=1.000 step=32s eta=19h 19m 19s
2026-09-07 18:28:40 [eval] 62/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abae3205542996cc5e49edc status=ok score=1.000 step=33s eta=19h 17m 26s
2026-09-07 18:29:08 [eval] 63/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7c2f145542996dd594b8b4 status=ok score=1.000 step=27s eta=19h 12m 27s
2026-09-07 18:29:32 [eval] 64/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a90b43455429916514e7523 status=ok score=0.710 step=24s eta=19h 06m 11s
2026-09-07 18:29:55 [eval] 65/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5aba749055429901930fa7d8 status=ok score=0.650 step=23s eta=18h 59m 24s
2026-09-07 18:30:23 [eval] 66/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a80ad7c5542992097ad3018 status=ok score=1.000 step=27s eta=18h 55m 09s
2026-09-07 18:31:04 [eval] 67/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4563e5542996836b02c7f status=ok score=0.710 step=40s eta=18h 57m 07s
2026-09-07 18:31:39 [eval] 68/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7e1a5455429965cec5ea5f status=ok score=1.000 step=35s eta=18h 56m 50s
2026-09-07 18:32:09 [eval] 69/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abee75f5542993fe9a41d8e status=ok score=1.000 step=29s eta=18h 53m 43s
2026-09-07 18:32:49 [eval] 70/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2680055429963665199a8 status=ok score=0.575 step=39s eta=18h 55m 15s
2026-09-07 18:33:37 [eval] 71/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac1d40c5542994d76dccef5 status=ok score=0.350 step=47s eta=19h 00m 14s
2026-09-07 18:34:10 [eval] 72/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b4a5f55429949d91db531 status=ok score=1.000 step=33s eta=18h 58m 36s
2026-09-07 18:34:42 [eval] 73/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab84d5a55429916710eb028 status=ok score=1.000 step=31s eta=18h 56m 20s
2026-09-07 18:35:14 [eval] 74/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7265815542990c210a411b status=ok score=1.000 step=32s eta=18h 54m 33s
2026-09-07 18:35:42 [eval] 75/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae00de055429906c02daab5 status=ok score=1.000 step=28s eta=18h 50m 53s
2026-09-07 18:36:06 [eval] 76/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a83a31c554299123d8c2179 status=ok score=1.000 step=23s eta=18h 45m 20s
2026-09-07 18:36:35 [eval] 77/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7c9f325542990527d554e6 status=ok score=1.000 step=29s eta=18h 42m 15s
2026-09-07 18:37:08 [eval] 78/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8a9bc15542996c9b8d5f36 status=ok score=1.000 step=32s eta=18h 40m 50s
2026-09-07 18:37:37 [eval] 79/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab474135542991751b4d77b status=ok score=1.000 step=28s eta=18h 37m 48s
2026-09-07 18:38:05 [eval] 80/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a802bf05542992bc0c4a6b7 status=ok score=1.000 step=27s eta=18h 34m 26s
2026-09-07 18:38:28 [eval] 81/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae2138c5542997283cd23b7 status=ok score=1.000 step=23s eta=18h 29m 22s
2026-09-07 18:39:17 [eval] 82/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae5db98554299546bf82fa6 status=ok score=0.650 step=49s eta=18h 34m 23s
2026-09-07 18:39:59 [eval] 83/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adc459255429944faac24ad status=ok score=1.000 step=41s eta=18h 36m 17s
2026-09-07 18:40:22 [eval] 84/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a89fb525542993b751ca9d6 status=ok score=1.000 step=23s eta=18h 31m 21s
2026-09-07 18:41:02 [eval] 85/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4f3c455429960a22e0221 status=ok score=1.000 step=39s eta=18h 32m 34s
2026-09-07 18:41:31 [eval] 86/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a83d0845542996488c2e4e6 status=ok score=1.000 step=29s eta=18h 30m 06s
2026-09-07 18:42:17 [eval] 87/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b7e9c5542995d1e6f13c1 status=ok score=1.000 step=45s eta=18h 33m 25s
2026-09-07 18:43:52 [eval] 88/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8baf4b5542996e8ac889c5 status=ok score=0.150 step=1m 34s eta=18h 54m 33s
2026-09-07 18:44:29 [eval] 89/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae14b5c55429920d52343aa status=ok score=1.000 step=37s eta=18h 54m 39s
2026-09-07 18:44:54 [eval] 90/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8854555429934fafe6e0c status=ok score=1.000 step=25s eta=18h 50m 21s
2026-09-07 18:45:22 [eval] 91/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a81d19b55429926c1cdad90 status=ok score=1.000 step=27s eta=18h 47m 03s
2026-09-07 18:46:01 [eval] 92/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7d26bd554299452d57bb28 status=ok score=0.350 step=39s eta=18h 47m 45s
2026-09-07 18:46:18 [eval] 93/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adeb95d5542992fa25da827 status=ok score=1.000 step=16s eta=18h 40m 45s
2026-09-07 18:46:58 [eval] 94/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae3606b5542991a06ce99a8 status=ok score=0.350 step=40s eta=18h 41m 52s
2026-09-07 18:47:25 [eval] 95/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abd12bb55429933744ab703 status=ok score=1.000 step=26s eta=18h 38m 14s
2026-09-07 18:47:48 [eval] 96/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0818e55429924de1b70e9 status=ok score=1.000 step=23s eta=18h 33m 39s
2026-09-07 18:48:28 [eval] 97/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5addda9b5542992200553b5b status=ok score=1.000 step=40s eta=18h 34m 51s
2026-09-07 18:48:56 [eval] 98/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a803ed45542996402f6a496 status=ok score=1.000 step=27s eta=18h 31m 43s
2026-09-07 18:49:29 [eval] 99/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae65b845542992ae0d162f1 status=ok score=0.350 step=33s eta=18h 30m 46s
2026-09-07 18:50:01 [eval] 100/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac397fe554299218029dbe2 status=ok score=1.000 step=31s eta=18h 29m 00s
2026-09-07 18:51:48 [eval] 101/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abd516a5542992ac4f3825c status=ok score=0.150 step=1m 47s eta=18h 51m 04s
2026-09-07 18:52:13 [eval] 102/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8324815542990548d0b184 status=ok score=1.000 step=25s eta=18h 47m 10s
2026-09-07 18:52:55 [eval] 103/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adc5b875542996e68525328 status=ok score=0.650 step=41s eta=18h 48m 26s
2026-09-07 18:53:44 [eval] 104/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adca8375542990d50227cd4 status=ok score=1.000 step=48s eta=18h 51m 48s
2026-09-07 18:55:21 [eval] 105/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adefe645542992d7e9f926c status=ok score=0.150 step=1m 37s eta=19h 09m 38s
2026-09-07 18:55:50 [eval] 106/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a779be75542995d83181215 status=ok score=1.000 step=29s eta=19h 06m 58s
2026-09-07 18:56:25 [eval] 107/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abaee845542996606241696 status=ok score=1.000 step=34s eta=19h 05m 50s
2026-09-07 18:56:47 [eval] 108/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8ca5d5542991b5579f005 status=ok score=0.530 step=22s eta=19h 01m 03s
2026-09-07 18:58:04 [eval] 109/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a74f8bd5542993748c8976a status=ok score=1.000 step=1m 17s eta=19h 12m 16s
2026-09-07 18:58:41 [eval] 110/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab262a4554299340b5254ac status=ok score=1.000 step=37s eta=19h 11m 51s
2026-09-07 18:59:26 [eval] 111/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae063085542993d6555eb37 status=ok score=1.000 step=45s eta=19h 13m 43s
2026-09-07 18:59:58 [eval] 112/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a90580655429933b8a204ef status=ok score=0.650 step=31s eta=19h 11m 45s
2026-09-07 19:00:23 [eval] 113/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7945d5542997b22f6a7ba status=ok score=0.710 step=24s eta=19h 07m 50s
2026-09-07 19:00:54 [eval] 114/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a729fa15542994cef4bc397 status=ok score=1.000 step=31s eta=19h 05m 42s
2026-09-07 19:01:51 [eval] 115/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7dc7735542990b8f503a93 status=ok score=1.000 step=57s eta=19h 10m 47s
2026-09-07 19:02:31 [eval] 116/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae10a5b55429920d52342a0 status=ok score=1.000 step=39s eta=19h 11m 01s
2026-09-07 19:02:55 [eval] 117/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8bae135542996e8ac889b6 status=ok score=0.710 step=23s eta=19h 06m 59s
2026-09-07 19:03:21 [eval] 118/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abee41a5542993fe9a41d79 status=ok score=1.000 step=26s eta=19h 03m 37s
2026-09-07 19:03:43 [eval] 119/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b7ff75542995eb53be93d status=ok score=0.736 step=21s eta=18h 59m 10s
2026-09-07 19:04:21 [eval] 120/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8456ef5542990548d0b289 status=ok score=0.688 step=38s eta=18h 59m 06s
2026-09-07 19:05:03 [eval] 121/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7690c5542995703ce8c22 status=ok score=0.710 step=41s eta=18h 59m 56s
2026-09-07 19:05:27 [eval] 122/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8cd381554299653c1aa12b status=ok score=1.000 step=23s eta=18h 56m 02s
2026-09-07 19:05:49 [eval] 123/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0038655429925eb1afbe0 status=ok score=1.000 step=21s eta=18h 51m 47s
2026-09-07 19:06:35 [eval] 124/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8f33155429919ba4e237f status=ok score=1.000 step=45s eta=18h 53m 36s
2026-09-07 19:07:03 [eval] 125/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac4f9dc55429924173fb533 status=ok score=0.575 step=28s eta=18h 51m 03s
2026-09-07 19:07:37 [eval] 126/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7e8f55542994a481bbe06 status=ok score=0.650 step=33s eta=18h 49m 49s
2026-09-07 19:08:09 [eval] 127/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5add2b435542990d50227e11 status=ok score=1.000 step=31s eta=18h 48m 09s
2026-09-07 19:09:00 [eval] 128/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a866b5b554299211dda2b23 status=ok score=1.000 step=51s eta=18h 51m 19s
2026-09-07 19:09:50 [eval] 129/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8d02cc554299441c6b9fb6 status=ok score=1.000 step=50s eta=18h 54m 03s
2026-09-07 19:10:25 [eval] 130/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abbdb195542993f40c73bf1 status=ok score=0.688 step=34s eta=18h 52m 57s
2026-09-07 19:11:24 [eval] 131/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac3dfb15542995c82c4ac71 status=ok score=0.350 step=59s eta=18h 57m 48s
2026-09-07 19:12:09 [eval] 132/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a824858554299676cceb247 status=ok score=0.688 step=45s eta=18h 59m 12s
2026-09-07 19:12:36 [eval] 133/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0613d5542993d6555eb22 status=ok score=1.000 step=27s eta=18h 56m 29s
2026-09-07 19:13:03 [eval] 134/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77a41a5542997042120ab9 status=ok score=1.000 step=26s eta=18h 53m 27s
2026-09-07 19:13:51 [eval] 135/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac44629554299194317395d status=ok score=0.350 step=48s eta=18h 55m 39s
2026-09-07 19:14:25 [eval] 136/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7261635542997f8278398a status=ok score=0.688 step=34s eta=18h 54m 30s
2026-09-07 19:14:38 [eval] 137/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adbe9fa55429944faac23ba status=ok score=1.000 step=12s eta=18h 48m 24s
2026-09-07 19:15:19 [eval] 138/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae80919554299540e5a56f6 status=ok score=1.000 step=41s eta=18h 49m 00s
2026-09-07 19:15:57 [eval] 139/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab9547755429970cfb8ea6c status=ok score=1.000 step=37s eta=18h 48m 36s
2026-09-07 19:16:26 [eval] 140/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac11201554299294b21908c status=ok score=1.000 step=29s eta=18h 46m 30s
2026-09-07 19:16:58 [eval] 141/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7c960655429935c91b5244 status=ok score=1.000 step=32s eta=18h 44m 57s
2026-09-07 19:17:45 [eval] 142/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae3f1fb5542995ad6573cc1 status=ok score=0.650 step=46s eta=18h 46m 30s
2026-09-07 19:18:19 [eval] 143/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0d52e554299603e418469 status=ok score=1.000 step=34s eta=18h 45m 33s
2026-09-07 19:19:00 [eval] 144/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8347d65542996488c2e3f6 status=ok score=1.000 step=40s eta=18h 45m 51s
2026-09-07 19:19:29 [eval] 145/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7562045542992db947364f status=ok score=1.000 step=28s eta=18h 43m 39s
2026-09-07 19:20:09 [eval] 146/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae61351554299546bf83066 status=ok score=0.650 step=39s eta=18h 43m 45s
2026-09-07 19:20:30 [eval] 147/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab9587d55429970cfb8ea7e status=ok score=1.000 step=21s eta=18h 39m 59s
2026-09-07 19:21:15 [eval] 148/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a756fa15542996c70cfaefb status=ok score=1.000 step=44s eta=18h 41m 12s
2026-09-07 19:22:28 [eval] 149/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abe765a55429976d4830b1f status=ok score=0.350 step=1m 12s eta=18h 48m 10s
2026-09-07 19:24:04 [eval] 150/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2f1d1554299218029dba4 status=ok score=0.150 step=1m 36s eta=18h 59m 53s
2026-09-07 19:24:37 [eval] 151/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab40e1c5542996a3a969f00 status=ok score=1.000 step=32s eta=18h 58m 26s
2026-09-07 19:25:07 [eval] 152/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adfe0de55429925eb1afae9 status=ok score=1.000 step=29s eta=18h 56m 23s
2026-09-07 19:25:26 [eval] 153/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7bbcd65542997c3ec97268 status=ok score=0.575 step=19s eta=18h 52m 10s
2026-09-07 19:25:54 [eval] 154/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a887bc0554299206df2b2b6 status=ok score=0.575 step=27s eta=18h 49m 43s
2026-09-07 19:27:01 [eval] 155/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abbdd565542993f40c73bfb status=ok score=0.530 step=1m 07s eta=18h 55m 15s
2026-09-07 19:27:36 [eval] 156/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a72125055429971e9dc9241 status=ok score=1.000 step=34s eta=18h 54m 09s
2026-09-07 19:28:06 [eval] 157/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae08a0455429924de1b70fc status=ok score=1.000 step=29s eta=18h 52m 10s
2026-09-07 19:29:48 [eval] 158/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7f62405542992e7d278cf0 status=ok score=0.150 step=1m 42s eta=19h 04m 13s
2026-09-07 19:30:15 [eval] 159/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab271fe554299449642c8a6 status=ok score=1.000 step=27s eta=19h 01m 44s
2026-09-07 19:30:42 [eval] 160/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a89ab1355429946c8d6e996 status=ok score=1.000 step=26s eta=18h 59m 00s
2026-09-07 19:31:58 [eval] 161/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac21bac5542991316484bf2 status=ok score=1.000 step=1m 16s eta=19h 05m 49s
2026-09-07 19:32:20 [eval] 162/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7e37095542995ed0d166d5 status=ok score=1.000 step=22s eta=19h 02m 23s
2026-09-07 19:32:57 [eval] 163/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7558425542992db9473647 status=ok score=1.000 step=36s eta=19h 01m 38s
2026-09-07 19:33:39 [eval] 164/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a799dfb5542994bb9457029 status=ok score=1.000 step=41s eta=19h 01m 53s
2026-09-07 19:34:36 [eval] 165/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a90629855429916514e749e status=ok score=1.000 step=57s eta=19h 04m 56s
2026-09-07 19:35:16 [eval] 166/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae74818554299572ea547ad status=ok score=1.000 step=40s eta=19h 04m 51s
2026-09-07 19:36:07 [eval] 167/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7eaf65542994a481bbe1d status=ok score=1.000 step=50s eta=19h 06m 35s
2026-09-07 19:36:56 [eval] 168/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab1e76c554299449642c800 status=ok score=0.736 step=49s eta=19h 08m 05s
2026-09-07 19:37:35 [eval] 169/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a74122f55429929fddd83da status=ok score=1.000 step=39s eta=19h 07m 46s
2026-09-07 19:39:14 [eval] 170/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a79e3925542994bb9457130 status=ok score=0.150 step=1m 38s eta=19h 18m 08s
2026-09-07 19:39:45 [eval] 171/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7625c7554299109176e668 status=ok score=0.350 step=31s eta=19h 16m 19s
2026-09-07 19:40:20 [eval] 172/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab341f755429969a97a8114 status=ok score=1.000 step=34s eta=19h 15m 02s
2026-09-07 19:40:53 [eval] 173/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a79c6a55542994bb9457091 status=ok score=0.710 step=33s eta=19h 13m 36s
2026-09-07 19:41:30 [eval] 174/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae2295c554299495565da13 status=ok score=0.500 step=37s eta=19h 12m 50s
2026-09-07 19:43:13 [eval] 175/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae20cd25542997283cd2376 status=ok score=0.150 step=1m 42s eta=19h 23m 27s
2026-09-07 19:43:50 [eval] 176/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7af1a955429931da12c98f status=ok score=1.000 step=37s eta=19h 22m 38s
2026-09-07 19:44:23 [eval] 177/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adfed45554299603e4183c5 status=ok score=0.350 step=32s eta=19h 21m 05s
2026-09-07 19:44:55 [eval] 178/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adbda2755429944faac2385 status=ok score=1.000 step=32s eta=19h 19m 29s
2026-09-07 19:45:21 [eval] 179/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b66135542997c3ec97145 status=ok score=1.000 step=25s eta=19h 16m 42s
2026-09-07 19:45:48 [eval] 180/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac0d83a554299294b219038 status=ok score=1.000 step=27s eta=19h 14m 13s
2026-09-07 19:46:20 [eval] 181/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77ddb855429967ab1052d8 status=ok score=0.607 step=32s eta=19h 12m 37s
2026-09-07 19:46:47 [eval] 182/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1d4e75542997f29b3c143 status=ok score=1.000 step=26s eta=19h 10m 05s
2026-09-07 19:47:17 [eval] 183/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7f3bcd55429930675136c3 status=ok score=1.000 step=29s eta=19h 08m 04s
2026-09-07 19:48:02 [eval] 184/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f812755429918e830d245 status=ok score=0.575 step=45s eta=19h 08m 36s
2026-09-07 19:48:36 [eval] 185/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae5ffbb5542996de7b71ad4 status=ok score=1.000 step=34s eta=19h 07m 22s
2026-09-07 19:49:11 [eval] 186/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7c2819554299683c1c62db status=ok score=1.000 step=34s eta=19h 06m 15s
2026-09-07 19:49:48 [eval] 187/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab9d44255429939ce03dc36 status=ok score=1.000 step=37s eta=19h 05m 31s
2026-09-07 19:51:31 [eval] 188/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab6cebd55429954757d3378 status=ok score=0.150 step=1m 42s eta=19h 15m 16s
2026-09-07 19:52:00 [eval] 189/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf0cbd5542993a75d263e0 status=ok score=1.000 step=29s eta=19h 13m 09s
2026-09-07 19:52:22 [eval] 190/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b017155429949d91db463 status=ok score=1.000 step=22s eta=19h 10m 01s
2026-09-07 19:52:44 [eval] 191/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f9b8c5542997ba9cb32e6 status=ok score=1.000 step=22s eta=19h 06m 52s
2026-09-07 19:53:34 [eval] 192/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae788fa55429952e35ea964 status=ok score=0.350 step=50s eta=19h 08m 07s
2026-09-07 19:54:16 [eval] 193/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac038db554299294b218f57 status=ok score=1.000 step=41s eta=19h 08m 05s
2026-09-07 19:54:41 [eval] 194/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab7bae95542993667793ff4 status=ok score=1.000 step=24s eta=19h 05m 20s
2026-09-07 19:55:59 [eval] 195/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abbf698554299114383a0b5 status=ok score=1.000 step=1m 17s eta=19h 10m 52s
2026-09-07 19:56:22 [eval] 196/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abed9435542994516f45457 status=ok score=1.000 step=23s eta=19h 07m 54s
2026-09-07 19:57:20 [eval] 197/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abfa9745542997ec76fd426 status=ok score=1.000 step=57s eta=19h 10m 17s
2026-09-07 19:57:56 [eval] 198/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8481945542997175ce1ed3 status=ok score=1.000 step=36s eta=19h 09m 19s
2026-09-07 19:58:32 [eval] 199/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab1ebff5542993be8fa9882 status=ok score=1.000 step=36s eta=19h 08m 25s
2026-09-07 19:58:59 [eval] 200/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2cfab554299657fa29079 status=ok score=1.000 step=26s eta=19h 06m 01s
2026-09-07 20:00:37 [eval] 201/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f495c5542997ba9cb3220 status=ok score=0.650 step=1m 38s eta=19h 14m 20s
2026-09-07 20:01:09 [eval] 202/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a887f5c554299206df2b2c0 status=ok score=1.000 step=31s eta=19h 12m 42s
2026-09-07 20:01:47 [eval] 203/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a78b209554299148911f93e status=ok score=0.650 step=37s eta=19h 11m 58s
2026-09-07 20:02:18 [eval] 204/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7f85505542995d8a8dde95 status=ok score=1.000 step=31s eta=19h 10m 15s
2026-09-07 20:02:46 [eval] 205/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7c6d98554299683c1c6304 status=ok score=1.000 step=28s eta=19h 08m 09s
2026-09-07 20:04:39 [eval] 206/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84bc5b5542991dd0999dc3 status=ok score=0.150 step=1m 52s eta=19h 18m 18s
2026-09-07 20:05:53 [eval] 207/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ade450b5542997c77adedc5 status=ok score=1.000 step=1m 14s eta=19h 22m 46s
2026-09-07 20:06:50 [eval] 208/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a905d085542995651fb5147 status=ok score=1.000 step=56s eta=19h 24m 40s
2026-09-07 20:07:20 [eval] 209/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7bcbc8554299294a54aae2 status=ok score=1.000 step=30s eta=19h 22m 46s
2026-09-07 20:08:15 [eval] 210/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8325b35542990548d0b18f status=ok score=0.350 step=55s eta=19h 24m 26s
2026-09-07 20:08:54 [eval] 211/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abcfcf0554299114383a1b4 status=ok score=1.000 step=38s eta=19h 23m 41s
2026-09-07 20:09:31 [eval] 212/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac3126f5542995ef918c0e8 status=ok score=1.000 step=37s eta=19h 22m 46s
2026-09-07 20:10:05 [eval] 213/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7da0915542990b8f5039d4 status=ok score=0.350 step=34s eta=19h 21m 29s
2026-09-07 20:10:38 [eval] 214/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7fb1e55542995d8a8ddef7 status=ok score=1.000 step=32s eta=19h 19m 59s
2026-09-07 20:11:07 [eval] 215/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a73830d55429908901be2da status=ok score=1.000 step=29s eta=19h 17m 57s
2026-09-07 20:11:42 [eval] 216/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf72d35542992d7e9f9369 status=ok score=1.000 step=35s eta=19h 16m 47s
2026-09-07 20:12:15 [eval] 217/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8ece2e5542995085b37497 status=ok score=1.000 step=32s eta=19h 15m 16s
2026-09-07 20:12:47 [eval] 218/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab7e4dc5542995dae37e9df status=ok score=1.000 step=32s eta=19h 13m 42s
2026-09-07 20:13:44 [eval] 219/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abbaed855429931dba144aa status=ok score=0.350 step=56s eta=19h 15m 30s
2026-09-07 20:14:18 [eval] 220/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a79be0e5542994f819ef084 status=ok score=1.000 step=33s eta=19h 14m 11s
2026-09-07 20:14:46 [eval] 221/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac52f455542996feb3fea12 status=ok score=1.000 step=27s eta=19h 12m 04s
2026-09-07 20:15:15 [eval] 222/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab5499e5542992aa134a295 status=ok score=1.000 step=29s eta=19h 10m 10s
2026-09-07 20:15:43 [eval] 223/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a79d2fe5542994f819ef0c3 status=ok score=1.000 step=27s eta=19h 07m 59s
2026-09-07 20:16:12 [eval] 224/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7119f75542994082a3e58e status=ok score=1.000 step=29s eta=19h 06m 06s
2026-09-07 20:16:39 [eval] 225/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac3d9c9554299204fd21ea3 status=ok score=1.000 step=27s eta=19h 03m 57s
2026-09-07 20:17:04 [eval] 226/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac41379554299204fd21ef1 status=ok score=1.000 step=24s eta=19h 01m 29s
2026-09-07 20:17:39 [eval] 227/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a81cb2c5542990a1d231ec4 status=ok score=1.000 step=34s eta=19h 00m 20s
2026-09-07 20:19:26 [eval] 228/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a713dcb5542994082a3e6d9 status=ok score=0.150 step=1m 47s eta=19h 08m 34s
2026-09-07 20:20:00 [eval] 229/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88a1e55542997e5c09a64d status=ok score=1.000 step=33s eta=19h 07m 15s
2026-09-07 20:20:33 [eval] 230/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a37b85542996c55b2dd3f status=ok score=1.000 step=33s eta=19h 05m 56s
2026-09-07 20:22:18 [eval] 231/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf62d05542992d7e9f932d status=ok score=0.150 step=1m 44s eta=19h 13m 39s
2026-09-07 20:23:56 [eval] 232/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a75fa14554299109176e5dc status=ok score=0.150 step=1m 37s eta=19h 20m 28s
2026-09-07 20:24:25 [eval] 233/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac497025542997ea680ca8d status=ok score=1.000 step=29s eta=19h 18m 36s
2026-09-07 20:25:28 [eval] 234/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84a1c85542992a431d1a7c status=ok score=1.000 step=1m 02s eta=19h 20m 55s
2026-09-07 20:26:14 [eval] 235/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf27775542993344016c00 status=ok score=0.650 step=46s eta=19h 21m 05s
2026-09-07 20:26:39 [eval] 236/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a791a97554299148911f9f2 status=ok score=0.650 step=24s eta=19h 18m 34s
2026-09-07 20:27:14 [eval] 237/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abcf17655429959677d6b5c status=ok score=0.350 step=34s eta=19h 17m 21s
2026-09-07 20:28:06 [eval] 238/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abc19705542993a06baf86e status=ok score=1.000 step=51s eta=19h 18m 15s
2026-09-07 20:28:41 [eval] 239/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adccf645542990d50227d32 status=ok score=1.000 step=35s eta=19h 17m 07s
2026-09-07 20:29:18 [eval] 240/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae3c5535542991a06ce9a20 status=ok score=1.000 step=36s eta=19h 16m 06s
2026-09-07 20:30:08 [eval] 241/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab811e95542995dae37ea22 status=ok score=1.000 step=49s eta=19h 16m 41s
2026-09-07 20:30:54 [eval] 242/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adcfe5f5542992c1e3a24f0 status=ok score=0.650 step=46s eta=19h 16m 51s
2026-09-07 20:31:19 [eval] 243/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8762205542996e4f3087b8 status=ok score=1.000 step=25s eta=19h 14m 28s
2026-09-07 20:31:54 [eval] 244/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac23f9555429951e9e684db status=ok score=1.000 step=34s eta=19h 13m 16s
2026-09-07 20:32:29 [eval] 245/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab840e255429934fafe6d3b status=ok score=1.000 step=34s eta=19h 12m 05s
2026-09-07 20:32:58 [eval] 246/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a78db8055429970f5fffdb2 status=ok score=1.000 step=29s eta=19h 10m 13s
2026-09-07 20:33:32 [eval] 247/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adfbca255429942ec259b2c status=ok score=1.000 step=34s eta=19h 08m 57s
2026-09-07 20:34:06 [eval] 248/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8e2ba05542995085b373b8 status=ok score=1.000 step=33s eta=19h 07m 37s
2026-09-07 20:34:42 [eval] 249/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a85ab905542994c784ddb35 status=ok score=1.000 step=36s eta=19h 06m 35s
2026-09-07 20:35:29 [eval] 250/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8fc3b155429933b8a20454 status=ok score=1.000 step=47s eta=19h 06m 53s
2026-09-07 20:36:00 [eval] 251/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a712af15542994082a3e614 status=ok score=1.000 step=30s eta=19h 05m 13s
2026-09-07 20:36:32 [eval] 252/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a76f5b155429972597f1400 status=ok score=0.710 step=32s eta=19h 03m 46s
2026-09-07 20:37:01 [eval] 253/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae6069c55429929b0807a67 status=ok score=0.350 step=28s eta=19h 01m 52s
2026-09-07 20:37:28 [eval] 254/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77321355429972597f1493 status=ok score=1.000 step=27s eta=18h 59m 51s
2026-09-07 20:38:10 [eval] 255/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8869155429916710eb081 status=ok score=1.000 step=41s eta=18h 59m 31s
2026-09-07 20:38:45 [eval] 256/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab849d955429916710eb017 status=ok score=1.000 step=35s eta=18h 58m 23s
2026-09-07 20:39:13 [eval] 257/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ade15a45542997545bbbe46 status=ok score=1.000 step=28s eta=18h 56m 31s
2026-09-07 20:39:43 [eval] 258/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7af4cd55429931da12c9a6 status=ok score=0.650 step=30s eta=18h 54m 50s
2026-09-07 20:40:50 [eval] 259/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf3e355542993a75d26440 status=ok score=0.710 step=1m 06s eta=18h 57m 18s
2026-09-07 20:41:33 [eval] 260/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8d0d7b55429941ae14df79 status=ok score=1.000 step=43s eta=18h 57m 05s
2026-09-07 20:42:04 [eval] 261/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b65ab5542997c3ec97144 status=ok score=1.000 step=30s eta=18h 55m 28s
2026-09-07 20:42:28 [eval] 262/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abed7d75542990832d3a0f7 status=ok score=0.650 step=24s eta=18h 53m 08s
2026-09-07 20:42:52 [eval] 263/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a804510554299485f5985af status=ok score=1.000 step=24s eta=18h 50m 53s
2026-09-07 20:43:19 [eval] 264/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1408a5542997b2ef7d17c status=ok score=1.000 step=26s eta=18h 48m 48s
2026-09-07 20:44:27 [eval] 265/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab2342a5542993be8fa98c3 status=ok score=1.000 step=1m 08s eta=18h 51m 22s
2026-09-07 20:45:03 [eval] 266/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a81a84e5542990a1d231e4e status=ok score=1.000 step=35s eta=18h 50m 22s
2026-09-07 20:45:33 [eval] 267/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac1b5de5542994d76dccec6 status=ok score=1.000 step=29s eta=18h 48m 42s
2026-09-07 20:47:14 [eval] 268/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4a3265542995ad6573de5 status=ok score=0.150 step=1m 41s eta=18h 54m 48s
2026-09-07 20:47:43 [eval] 269/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7e6c725542991319bc94a4 status=ok score=1.000 step=28s eta=18h 52m 57s
2026-09-07 20:48:14 [eval] 270/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abd09585542996e802b469b status=ok score=1.000 step=31s eta=18h 51m 30s
2026-09-07 20:49:22 [eval] 271/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7265825542997f827839a3 status=ok score=0.575 step=1m 07s eta=18h 53m 51s
2026-09-07 20:49:53 [eval] 272/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf33965542993344016c20 status=ok score=1.000 step=31s eta=18h 52m 20s
2026-09-07 20:50:36 [eval] 273/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab4bea15542990594ba9cae status=ok score=1.000 step=42s eta=18h 52m 03s
2026-09-07 20:50:59 [eval] 274/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7e0c045542995f4f4023c5 status=ok score=0.650 step=23s eta=18h 49m 42s
2026-09-07 20:51:33 [eval] 275/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac097b05542996f0d89cc18 status=ok score=1.000 step=33s eta=18h 48m 30s
2026-09-07 20:52:06 [eval] 276/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae520315542993aec5ec152 status=ok score=1.000 step=32s eta=18h 47m 09s
2026-09-07 20:52:39 [eval] 277/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abb76fa5542992ccd8e7f48 status=ok score=1.000 step=33s eta=18h 45m 53s
2026-09-07 20:53:12 [eval] 278/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8501915542997175ce1f5a status=ok score=1.000 step=32s eta=18h 44m 33s
2026-09-07 20:53:35 [eval] 279/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5add48465542992200553a80 status=ok score=1.000 step=23s eta=18h 42m 17s
2026-09-07 20:54:23 [eval] 280/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abbdc3f55429931dba145af status=ok score=1.000 step=47s eta=18h 42m 32s
2026-09-07 20:54:48 [eval] 281/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8fb3af5542997ba9cb32ee status=ok score=1.000 step=25s eta=18h 40m 27s
2026-09-07 20:55:21 [eval] 282/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a722fae55429971e9dc9343 status=ok score=0.607 step=32s eta=18h 39m 07s
2026-09-07 20:56:07 [eval] 283/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a87c13f5542996e4f30890c status=ok score=1.000 step=46s eta=18h 39m 11s
2026-09-07 20:56:33 [eval] 284/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77b0395542997042120ae1 status=ok score=1.000 step=25s eta=18h 37m 13s
2026-09-07 20:57:05 [eval] 285/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a70f39c5542994082a3e429 status=ok score=1.000 step=32s eta=18h 35m 52s
2026-09-07 20:57:37 [eval] 286/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88a6975542994846c1cea4 status=ok score=1.000 step=31s eta=18h 34m 30s
2026-09-07 20:57:55 [eval] 287/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf39295542992d7e9f92df status=ok score=1.000 step=17s eta=18h 31m 45s
2026-09-07 20:58:25 [eval] 288/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae6828f5542996d980e7bb9 status=ok score=1.000 step=29s eta=18h 30m 11s
2026-09-07 20:59:16 [eval] 289/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adbe1a7554299438c868cc3 status=ok score=0.650 step=51s eta=18h 30m 49s
2026-09-07 20:59:51 [eval] 290/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8db916554299441c6ba057 status=ok score=1.000 step=34s eta=18h 29m 45s
2026-09-07 21:00:20 [eval] 291/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a887898554299206df2b2a2 status=ok score=1.000 step=28s eta=18h 28m 05s
2026-09-07 21:00:53 [eval] 292/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b73ad5542997c3ec9718c status=ok score=1.000 step=33s eta=18h 26m 54s
2026-09-07 21:01:23 [eval] 293/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae63dad55429929b0807afe status=ok score=1.000 step=30s eta=18h 25m 26s
2026-09-07 21:02:15 [eval] 294/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8fdd9c55429916514e73de status=ok score=1.000 step=51s eta=18h 25m 58s
2026-09-07 21:02:45 [eval] 295/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84d80c5542992a431d1ab5 status=ok score=1.000 step=30s eta=18h 24m 33s
2026-09-07 21:03:28 [eval] 296/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77ba6c55429967ab10524c status=ok score=1.000 step=42s eta=18h 24m 12s
2026-09-07 21:03:57 [eval] 297/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7ab51055429927d897bef6 status=ok score=1.000 step=29s eta=18h 22m 42s
2026-09-07 21:04:55 [eval] 298/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a71214d5542994082a3e5b9 status=ok score=1.000 step=57s eta=18h 23m 52s
2026-09-07 21:05:33 [eval] 299/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf17f95542995ec70e8f6c status=ok score=0.350 step=37s eta=18h 23m 07s
2026-09-07 21:06:03 [eval] 300/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab6bdd255429953192ad36e status=ok score=1.000 step=29s eta=18h 21m 37s
2026-09-07 21:06:34 [eval] 301/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab2a01d5542992953946778 status=ok score=0.650 step=31s eta=18h 20m 15s
2026-09-07 21:07:07 [eval] 302/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4f2c75542993aec5ec0fb status=ok score=1.000 step=32s eta=18h 19m 00s
2026-09-07 21:07:29 [eval] 303/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77253455429972597f1449 status=ok score=1.000 step=21s eta=18h 16m 46s
2026-09-07 21:07:59 [eval] 304/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77a7db5542995d8318124d status=ok score=1.000 step=30s eta=18h 15m 23s
2026-09-07 21:09:45 [eval] 305/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8ec7cc5542995a26add518 status=ok score=0.150 step=1m 45s eta=18h 20m 56s
2026-09-07 21:10:04 [eval] 306/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84fea85542994c784ddabf status=ok score=1.000 step=18s eta=18h 18m 25s
2026-09-07 21:10:37 [eval] 307/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0006755429925eb1afbd3 status=ok score=0.736 step=32s eta=18h 17m 13s
2026-09-07 21:11:12 [eval] 308/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a801f215542992bc0c4a6b2 status=ok score=1.000 step=34s eta=18h 16m 13s
2026-09-07 21:11:38 [eval] 309/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a75092b55429916b0164242 status=ok score=1.000 step=26s eta=18h 14m 26s
2026-09-07 21:12:07 [eval] 310/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8c5794554299240d9c2131 status=ok score=1.000 step=29s eta=18h 12m 53s
2026-09-07 21:12:39 [eval] 311/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abd56355542993062266c58 status=ok score=1.000 step=31s eta=18h 11m 36s
2026-09-07 21:13:16 [eval] 312/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7da3a95542990b8f5039e6 status=ok score=1.000 step=37s eta=18h 10m 51s
2026-09-07 21:13:50 [eval] 313/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8bd9c95542997f31a41de2 status=ok score=1.000 step=33s eta=18h 09m 43s
2026-09-07 21:14:43 [eval] 314/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84a65d5542992a431d1a83 status=ok score=1.000 step=53s eta=18h 10m 21s
2026-09-07 21:15:15 [eval] 315/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abd01205542992ac4f3819b status=ok score=0.650 step=31s eta=18h 09m 05s
2026-09-07 21:15:39 [eval] 316/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8e36835542995085b373e2 status=ok score=1.000 step=24s eta=18h 07m 11s
2026-09-07 21:16:10 [eval] 317/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a83411655429966c78a6b5d status=ok score=1.000 step=30s eta=18h 05m 47s
2026-09-07 21:17:24 [eval] 318/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b04df55429950cd6afc49 status=ok score=1.000 step=1m 14s eta=18h 08m 16s
2026-09-07 21:17:47 [eval] 319/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7be2595542997c3ec972ac status=ok score=0.710 step=22s eta=18h 06m 13s
2026-09-07 21:18:36 [eval] 320/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1b2b9554299422ee99684 status=ok score=1.000 step=48s eta=18h 06m 28s
2026-09-07 21:19:47 [eval] 321/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b3f8a5542995d1e6f131f status=ok score=1.000 step=1m 11s eta=18h 08m 37s
2026-09-07 21:20:18 [eval] 322/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88a4245542997e5c09a668 status=ok score=1.000 step=31s eta=18h 07m 20s
2026-09-07 21:21:56 [eval] 323/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a81c7d15542990a1d231ea9 status=ok score=0.150 step=1m 37s eta=18h 11m 45s
2026-09-07 21:22:26 [eval] 324/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b4bc35542992d025e67e0 status=ok score=1.000 step=30s eta=18h 10m 21s
2026-09-07 21:23:09 [eval] 325/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a73a7c755429978a71e9068 status=ok score=0.500 step=42s eta=18h 10m 02s
2026-09-07 21:23:53 [eval] 326/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7cd72055429909bec7683b status=ok score=1.000 step=43s eta=18h 09m 48s
2026-09-07 21:24:48 [eval] 327/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab1d983554299340b52540a status=ok score=0.650 step=55s eta=18h 10m 33s
2026-09-07 21:25:33 [eval] 328/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab2a54b554299295394678e status=ok score=1.000 step=45s eta=18h 10m 25s
2026-09-07 21:26:17 [eval] 329/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a855b5c5542997b5ce3ffeb status=ok score=1.000 step=43s eta=18h 10m 10s
2026-09-07 21:26:51 [eval] 330/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abc0a5d5542993f40c73c64 status=ok score=1.000 step=33s eta=18h 09m 04s
2026-09-07 21:27:23 [eval] 331/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8dd5f955429917b4a5bcc7 status=ok score=0.350 step=31s eta=18h 07m 47s
2026-09-07 21:28:16 [eval] 332/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adcaa7f5542990d50227cdb status=ok score=1.000 step=52s eta=18h 08m 17s
2026-09-07 21:28:46 [eval] 333/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7f3f7c55429934daa2fd45 status=ok score=1.000 step=30s eta=18h 06m 54s
2026-09-07 21:29:28 [eval] 334/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a774e9c55429972597f14f3 status=ok score=1.000 step=42s eta=18h 06m 30s
2026-09-07 21:30:05 [eval] 335/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae249925542994d89d5b3c1 status=ok score=1.000 step=36s eta=18h 05m 37s
2026-09-07 21:30:44 [eval] 336/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae22f4e5542996483e6492f status=ok score=1.000 step=39s eta=18h 04m 59s
2026-09-07 21:32:09 [eval] 337/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2cdaa554299657fa29070 status=ok score=0.350 step=1m 25s eta=18h 08m 07s
2026-09-07 21:32:40 [eval] 338/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b820c5542997c3ec971d8 status=ok score=1.000 step=30s eta=18h 06m 47s
2026-09-07 21:33:14 [eval] 339/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7fde25542994a481bbe66 status=ok score=0.710 step=33s eta=18h 05m 41s
2026-09-07 21:33:44 [eval] 340/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5add311b5542994ed6169cc5 status=ok score=1.000 step=30s eta=18h 04m 20s
2026-09-07 21:34:20 [eval] 341/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0b60655429945ae959437 status=ok score=0.479 step=35s eta=18h 03m 23s
2026-09-07 21:34:55 [eval] 342/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8ed7b455429917b4a5bdd1 status=ok score=0.710 step=34s eta=18h 02m 23s
2026-09-07 21:35:30 [eval] 343/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a85a3005542991dd0999e72 status=ok score=1.000 step=34s eta=18h 01m 24s
2026-09-07 21:35:56 [eval] 344/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a807ea1554299485f598624 status=ok score=0.710 step=26s eta=17h 59m 43s
2026-09-07 21:36:41 [eval] 345/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf4ba65542992d7e9f931c status=ok score=1.000 step=44s eta=17h 59m 30s
2026-09-07 21:37:23 [eval] 346/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8a40015542996c9b8d5e72 status=ok score=1.000 step=42s eta=17h 59m 06s
2026-09-07 21:37:55 [eval] 347/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a849cc95542997175ce1efa status=ok score=1.000 step=31s eta=17h 57m 52s
2026-09-07 21:38:21 [eval] 348/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a71095e5542994082a3e4f3 status=ok score=1.000 step=26s eta=17h 56m 12s
2026-09-07 21:38:53 [eval] 349/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab51dae5542991779162d82 status=ok score=1.000 step=31s eta=17h 54m 56s
2026-09-07 21:39:39 [eval] 350/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab859a955429934fafe6d7b status=ok score=1.000 step=46s eta=17h 54m 51s
2026-09-07 21:40:22 [eval] 351/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8e40f65542995a26add498 status=ok score=1.000 step=43s eta=17h 54m 31s
2026-09-07 21:41:34 [eval] 352/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5add4dd35542992ae4cec507 status=ok score=0.620 step=1m 12s eta=17h 56m 27s
2026-09-07 21:41:59 [eval] 353/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77c8905542995d831812ce status=ok score=1.000 step=24s eta=17h 54m 40s
2026-09-07 21:43:37 [eval] 354/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab2b8fe5542991669774070 status=ok score=0.150 step=1m 38s eta=17h 58m 35s
2026-09-07 21:44:07 [eval] 355/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf043b5542993a75d263d4 status=ok score=0.350 step=30s eta=17h 57m 13s
2026-09-07 21:44:47 [eval] 356/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1412a55429920d523434c status=ok score=1.000 step=40s eta=17h 56m 38s
2026-09-07 21:45:13 [eval] 357/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2bbd0554299218029db09 status=ok score=1.000 step=25s eta=17h 54m 56s
2026-09-07 21:45:39 [eval] 358/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a732aa055429901807daf9f status=ok score=1.000 step=25s eta=17h 53m 16s
2026-09-07 21:46:17 [eval] 359/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abcf2b4554299700f9d7937 status=ok score=1.000 step=37s eta=17h 52m 30s
2026-09-07 21:46:53 [eval] 360/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae66b055542995703ce8b61 status=ok score=1.000 step=35s eta=17h 51m 36s
2026-09-07 21:48:45 [eval] 361/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae6860e5542991bbc976112 status=ok score=0.150 step=1m 52s eta=17h 56m 27s
2026-09-07 21:49:18 [eval] 362/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f0a01554299458435d539 status=ok score=1.000 step=33s eta=17h 55m 19s
2026-09-07 21:49:38 [eval] 363/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f799d55429918e830d22d status=ok score=1.000 step=20s eta=17h 53m 15s
2026-09-07 21:50:26 [eval] 364/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae527945542993aec5ec167 status=ok score=1.000 step=47s eta=17h 53m 12s
2026-09-07 21:52:09 [eval] 365/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abba581554299642a094af9 status=ok score=0.150 step=1m 42s eta=17h 57m 17s
2026-09-07 21:52:36 [eval] 366/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac4ec9955429924173fb4da status=ok score=1.000 step=27s eta=17h 55m 43s
2026-09-07 21:53:22 [eval] 367/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae37e525542992e3233c42d status=ok score=1.000 step=46s eta=17h 55m 33s
2026-09-07 21:53:45 [eval] 368/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a75a0725542992d0ec05fc9 status=ok score=0.688 step=23s eta=17h 53m 40s
2026-09-07 21:54:14 [eval] 369/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a721dfd55429971e9dc928b status=ok score=0.650 step=28s eta=17h 52m 12s
2026-09-07 21:54:51 [eval] 370/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab69c25554299110f219a39 status=ok score=1.000 step=37s eta=17h 51m 25s
2026-09-07 21:56:22 [eval] 371/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab94acd554299743d22eac6 status=ok score=0.650 step=1m 30s eta=17h 54m 29s
2026-09-07 21:56:51 [eval] 372/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77a9df55429967ab10521c status=ok score=0.500 step=29s eta=17h 53m 04s
2026-09-07 21:57:20 [eval] 373/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1e6d95542997283cd22c3 status=ok score=0.607 step=28s eta=17h 51m 37s
2026-09-07 21:57:53 [eval] 374/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88f9555542995153361214 status=ok score=1.000 step=33s eta=17h 50m 32s
2026-09-07 21:58:18 [eval] 375/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a45425542990783324ee2 status=ok score=0.710 step=24s eta=17h 48m 49s
2026-09-07 21:58:38 [eval] 376/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b99c355429950cd6afd28 status=ok score=1.000 step=20s eta=17h 46m 47s
2026-09-07 21:59:14 [eval] 377/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a78caa955429970f5fffd83 status=ok score=1.000 step=35s eta=17h 45m 49s
2026-09-07 21:59:47 [eval] 378/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8be8215542995e66a47518 status=ok score=1.000 step=33s eta=17h 44m 43s
2026-09-07 22:00:12 [eval] 379/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8688b55429934fafe6daa status=ok score=1.000 step=24s eta=17h 43m 01s
2026-09-07 22:01:05 [eval] 380/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab6a2be554299710c8d1f08 status=ok score=1.000 step=53s eta=17h 43m 21s
2026-09-07 22:01:40 [eval] 381/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a713ea95542994082a3e6e4 status=ok score=0.350 step=35s eta=17h 42m 23s
2026-09-07 22:02:09 [eval] 382/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8af94455429971feec45b6 status=ok score=0.650 step=29s eta=17h 41m 03s
2026-09-07 22:03:50 [eval] 383/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8c30f6554299240d9c20d1 status=ok score=1.000 step=1m 40s eta=17h 44m 41s
2026-09-07 22:04:27 [eval] 384/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1e9fd5542997f29b3c1a1 status=ok score=0.650 step=37s eta=17h 43m 52s
2026-09-07 22:04:55 [eval] 385/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7560585542992d0ec05f76 status=ok score=1.000 step=28s eta=17h 42m 24s
2026-09-07 22:05:23 [eval] 386/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7c64bc5542996dd594b913 status=ok score=0.710 step=27s eta=17h 40m 56s
2026-09-07 22:06:35 [eval] 387/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae6f2a7554299572ea5464a status=ok score=1.000 step=1m 12s eta=17h 42m 34s
2026-09-07 22:07:27 [eval] 388/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a1cd85542990783324e65 status=ok score=0.759 step=52s eta=17h 42m 47s
2026-09-07 22:08:01 [eval] 389/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b18d25542992d025e6768 status=ok score=1.000 step=33s eta=17h 41m 42s
2026-09-07 22:08:32 [eval] 390/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab611cc5542992aa134a411 status=ok score=1.000 step=31s eta=17h 40m 29s
2026-09-07 22:09:04 [eval] 391/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0c7e755429945ae95944c status=ok score=1.000 step=32s eta=17h 39m 18s
2026-09-07 22:09:44 [eval] 392/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8c66db554299585d9e3683 status=ok score=1.000 step=39s eta=17h 38m 40s
2026-09-07 22:10:27 [eval] 393/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abdaa0f55429965af743dad status=ok score=1.000 step=42s eta=17h 38m 14s
2026-09-07 22:10:56 [eval] 394/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8ed10b5542995085b374a0 status=ok score=1.000 step=29s eta=17h 36m 53s
2026-09-07 22:11:31 [eval] 395/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8fc0065542997ba9cb3318 status=ok score=1.000 step=35s eta=17h 35m 56s
2026-09-07 22:13:20 [eval] 396/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8a423255429930ff3c0d30 status=ok score=1.000 step=1m 48s eta=17h 39m 56s
2026-09-07 22:13:44 [eval] 397/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae5f3bb5542996de7b71a7e status=ok score=1.000 step=24s eta=17h 38m 13s
2026-09-07 22:14:17 [eval] 398/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7cf4e355429907fabef062 status=ok score=1.000 step=33s eta=17h 37m 08s
2026-09-07 22:15:05 [eval] 399/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae135fb55429920d523431f status=ok score=1.000 step=47s eta=17h 37m 00s
2026-09-07 22:15:39 [eval] 400/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7313865542994cef4bc442 status=ok score=1.000 step=34s eta=17h 35m 59s
2026-09-07 22:16:19 [eval] 401/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae53de455429908b6326599 status=ok score=1.000 step=39s eta=17h 35m 19s
2026-09-07 22:16:40 [eval] 402/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b76735542997c3ec9719f status=ok score=1.000 step=21s eta=17h 33m 27s
2026-09-07 22:17:34 [eval] 403/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88c92d5542993b751ca84e status=ok score=0.479 step=53s eta=17h 33m 44s
2026-09-07 22:18:21 [eval] 404/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7cc50e554299452d57ba3e status=ok score=1.000 step=47s eta=17h 33m 34s
2026-09-07 22:18:52 [eval] 405/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae54b4f5542990ba0bbb261 status=ok score=1.000 step=31s eta=17h 32m 22s
2026-09-07 22:19:17 [eval] 406/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a86edcc55429960ec39b6da status=ok score=1.000 step=24s eta=17h 30m 45s
2026-09-07 22:19:57 [eval] 407/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2a55b55429921a00ab018 status=ok score=1.000 step=39s eta=17h 30m 07s
2026-09-07 22:20:40 [eval] 408/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae65c925542992ae0d162f9 status=ok score=1.000 step=43s eta=17h 29m 43s
2026-09-07 22:21:01 [eval] 409/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84c4135542994c784dda31 status=ok score=1.000 step=20s eta=17h 27m 49s
2026-09-07 22:21:29 [eval] 410/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84e9d35542994c784dda84 status=ok score=0.575 step=27s eta=17h 26m 24s
2026-09-07 22:22:00 [eval] 411/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae618325542996de7b71b56 status=ok score=1.000 step=31s eta=17h 25m 15s
2026-09-07 22:22:44 [eval] 412/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab1dcab5542993be8fa985e status=ok score=1.000 step=43s eta=17h 24m 50s
2026-09-07 22:23:10 [eval] 413/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac46bb05542991943173983 status=ok score=1.000 step=26s eta=17h 23m 21s
2026-09-07 22:23:41 [eval] 414/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae74fc45542997b22f6a6b4 status=ok score=1.000 step=31s eta=17h 22m 10s
2026-09-07 22:24:15 [eval] 415/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abebbe65542997719eab59d status=ok score=1.000 step=33s eta=17h 21m 09s
2026-09-07 22:24:55 [eval] 416/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adc035c554299438c868d04 status=ok score=0.710 step=39s eta=17h 20m 30s
2026-09-07 22:25:23 [eval] 417/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7cdc1b55429907fabef04d status=ok score=0.650 step=28s eta=17h 19m 08s
2026-09-07 22:26:11 [eval] 418/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a75ebfc5542992d0ec06018 status=ok score=1.000 step=47s eta=17h 19m 00s
2026-09-07 22:26:45 [eval] 419/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ade51b45542997c77adedf4 status=ok score=1.000 step=33s eta=17h 17m 59s
2026-09-07 22:27:23 [eval] 420/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8463545542990548d0b2a3 status=ok score=1.000 step=38s eta=17h 17m 16s
2026-09-07 22:27:52 [eval] 421/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7ed5af5542994959419a84 status=ok score=1.000 step=29s eta=17h 16m 00s
2026-09-07 22:28:19 [eval] 422/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab467975542991751b4d75f status=ok score=1.000 step=26s eta=17h 14m 32s
2026-09-07 22:28:50 [eval] 423/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8c7ac2554299653c1aa08e status=ok score=1.000 step=30s eta=17h 13m 21s
2026-09-07 22:29:21 [eval] 424/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adcc9f35542990d50227d20 status=ok score=1.000 step=30s eta=17h 12m 10s
2026-09-07 22:29:46 [eval] 425/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7bbb64554299042af8f7cc status=ok score=1.000 step=25s eta=17h 10m 38s
2026-09-07 22:30:19 [eval] 426/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab9debb55429955dce3ed97 status=ok score=0.710 step=33s eta=17h 09m 37s
2026-09-07 22:30:56 [eval] 427/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a874ce15542996432c57256 status=ok score=1.000 step=36s eta=17h 08m 50s
2026-09-07 22:31:43 [eval] 428/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae28b76554299495565daa8 status=ok score=0.682 step=46s eta=17h 08m 38s
2026-09-07 22:33:30 [eval] 429/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adddccd5542997dc7907069 status=ok score=1.000 step=1m 47s eta=17h 12m 08s
2026-09-07 22:34:02 [eval] 430/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a888c9d5542997e5c09a612 status=ok score=1.000 step=31s eta=17h 10m 59s
2026-09-07 22:35:44 [eval] 431/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8769475542993e715abf2b status=ok score=0.150 step=1m 41s eta=17h 14m 08s
2026-09-07 22:36:08 [eval] 432/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84f7255542991dd0999e33 status=ok score=0.575 step=24s eta=17h 12m 33s
2026-09-07 22:37:11 [eval] 433/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a80c79155429938b61421da status=ok score=1.000 step=1m 03s eta=17h 13m 19s
2026-09-07 22:37:44 [eval] 434/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae54b3d5542990ba0bbb260 status=ok score=1.000 step=32s eta=17h 12m 14s
2026-09-07 22:38:41 [eval] 435/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac249bd55429951e9e68528 status=ok score=0.750 step=57s eta=17h 12m 38s
2026-09-07 22:39:13 [eval] 436/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab84f2c55429934fafe6d54 status=ok score=1.000 step=32s eta=17h 11m 34s
2026-09-07 22:39:50 [eval] 437/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a85a8655542997b5ce40011 status=ok score=0.650 step=36s eta=17h 10m 42s
2026-09-07 22:40:16 [eval] 438/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a845e9055429933447460ec status=ok score=1.000 step=26s eta=17h 09m 15s
2026-09-07 22:40:46 [eval] 439/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a78ed6855429970f5fffdd9 status=ok score=0.607 step=29s eta=17h 08m 01s
2026-09-07 22:41:27 [eval] 440/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac3af895542995ef918c1f0 status=ok score=1.000 step=41s eta=17h 07m 27s
2026-09-07 22:41:52 [eval] 441/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7ec61a55429934daa2fc5f status=ok score=1.000 step=25s eta=17h 05m 57s
2026-09-07 22:42:30 [eval] 442/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac1bff05542994ab5c67dfc status=ok score=1.000 step=37s eta=17h 05m 12s
2026-09-07 22:43:06 [eval] 443/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a68d25542996c55b2dd98 status=ok score=1.000 step=36s eta=17h 04m 21s
2026-09-07 22:43:44 [eval] 444/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae3de615542992f92d823a5 status=ok score=1.000 step=38s eta=17h 03m 37s
2026-09-07 22:44:18 [eval] 445/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab97d0a5542996be202051e status=ok score=1.000 step=33s eta=17h 02m 36s
2026-09-07 22:45:08 [eval] 446/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8df1a65542995085b3735f status=ok score=0.650 step=50s eta=17h 02m 36s
2026-09-07 22:45:30 [eval] 447/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88a1475542997e5c09a646 status=ok score=1.000 step=21s eta=17h 00m 56s
2026-09-07 22:46:22 [eval] 448/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adbe2c65542996e68525274 status=ok score=0.650 step=51s eta=17h 00m 58s
2026-09-07 22:47:30 [eval] 449/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f38fa55429924144829f5 status=ok score=1.000 step=1m 08s eta=17h 01m 58s
2026-09-07 22:47:57 [eval] 450/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77cb335542997042120b3a status=ok score=1.000 step=27s eta=17h 00m 35s
2026-09-07 22:48:31 [eval] 451/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae6479a55429929b0807b1b status=ok score=1.000 step=33s eta=16h 59m 37s
2026-09-07 22:49:03 [eval] 452/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae20e265542994d89d5b325 status=ok score=1.000 step=32s eta=16h 58m 32s
2026-09-07 22:49:47 [eval] 453/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac048cc554299294b218f73 status=ok score=0.620 step=43s eta=16h 58m 06s
2026-09-07 22:50:17 [eval] 454/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac176555542994d76dcce47 status=ok score=1.000 step=30s eta=16h 56m 56s
2026-09-07 22:50:57 [eval] 455/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7e05635542995f4f40238f status=ok score=1.000 step=40s eta=16h 56m 19s
2026-09-07 22:51:24 [eval] 456/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8db19d5542994ba4e3dd00 status=ok score=1.000 step=27s eta=16h 54m 57s
2026-09-07 22:52:02 [eval] 457/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf734b5542995ec70e9016 status=ok score=1.000 step=37s eta=16h 54m 10s
2026-09-07 22:52:57 [eval] 458/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abdb8ba5542993f32c2a015 status=ok score=0.350 step=55s eta=16h 54m 23s
2026-09-07 22:54:41 [eval] 459/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a81ff62554299676cceb1c4 status=ok score=0.150 step=1m 43s eta=16h 57m 20s
2026-09-07 22:55:12 [eval] 460/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae48c4e55429913cc204498 status=ok score=1.000 step=31s eta=16h 56m 13s
2026-09-07 22:55:53 [eval] 461/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a112a5542990783324e2b status=ok score=0.350 step=41s eta=16h 55m 38s
2026-09-07 22:56:24 [eval] 462/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8aa1685542992d82986f32 status=ok score=1.000 step=30s eta=16h 54m 30s
2026-09-07 22:56:58 [eval] 463/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7d3470554299452d57bb56 status=ok score=1.000 step=34s eta=16h 53m 32s
2026-09-07 22:57:30 [eval] 464/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2ffe7554299218029dbb3 status=ok score=1.000 step=32s eta=16h 52m 28s
2026-09-07 22:57:59 [eval] 465/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae27f555542992decbdcd30 status=ok score=1.000 step=28s eta=16h 51m 12s
2026-09-07 22:59:55 [eval] 466/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a75d8a3554299109176e5a6 status=ok score=0.150 step=1m 55s eta=16h 54m 44s
2026-09-07 23:00:35 [eval] 467/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2659b55429963665199a1 status=ok score=1.000 step=39s eta=16h 54m 05s
2026-09-07 23:00:57 [eval] 468/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a73bcf055429978a71e909c status=ok score=0.710 step=22s eta=16h 52m 30s
2026-09-07 23:01:36 [eval] 469/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7ea695542994a481bbe17 status=ok score=0.688 step=38s eta=16h 51m 47s
2026-09-07 23:02:13 [eval] 470/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf0ae45542992d7e9f9286 status=ok score=0.650 step=37s eta=16h 51m 00s
2026-09-07 23:02:40 [eval] 471/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a726b0f5542997f827839be status=ok score=0.710 step=26s eta=16h 49m 38s
2026-09-07 23:03:04 [eval] 472/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae2dd2055429928c423950d status=ok score=1.000 step=23s eta=16h 48m 08s
2026-09-07 23:03:28 [eval] 473/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7577785542992d0ec05fa0 status=ok score=1.000 step=23s eta=16h 46m 37s
2026-09-07 23:03:40 [eval] 474/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a83ed9b55429933447460b8 status=ok score=1.000 step=12s eta=16h 44m 29s
2026-09-07 23:04:28 [eval] 475/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abcfc365542993a06baf9d6 status=ok score=1.000 step=47s eta=16h 44m 17s
2026-09-07 23:05:02 [eval] 476/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abb02fe554299232ef4a39f status=ok score=1.000 step=34s eta=16h 43m 20s
2026-09-07 23:05:33 [eval] 477/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7ef625542994a481bbe40 status=ok score=0.607 step=30s eta=16h 42m 12s
2026-09-07 23:06:33 [eval] 478/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a87954f5542996e4f308856 status=ok score=1.000 step=1m 00s eta=16h 42m 40s
2026-09-07 23:07:10 [eval] 479/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae60ea9554299546bf8304e status=ok score=0.650 step=36s eta=16h 41m 51s
2026-09-07 23:07:41 [eval] 480/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4d3c95542990ba0bbb165 status=ok score=0.650 step=31s eta=16h 40m 44s
2026-09-07 23:08:08 [eval] 481/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7766455429952e35ea920 status=ok score=0.350 step=27s eta=16h 39m 27s
2026-09-07 23:08:51 [eval] 482/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4ec1e5542990ba0bbb19b status=ok score=1.000 step=42s eta=16h 38m 57s
2026-09-07 23:09:29 [eval] 483/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f69b55542997ba9cb324f status=ok score=1.000 step=38s eta=16h 38m 14s
2026-09-07 23:11:20 [eval] 484/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b515e55429971feec46bb status=ok score=0.150 step=1m 51s eta=16h 41m 20s
2026-09-07 23:11:55 [eval] 485/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae24abc5542994d89d5b3c3 status=ok score=0.688 step=34s eta=16h 40m 23s
2026-09-07 23:12:24 [eval] 486/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7320565542991f9a20c61d status=ok score=1.000 step=29s eta=16h 39m 13s
2026-09-07 23:12:57 [eval] 487/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adca5eb5542994d58a2f693 status=ok score=1.000 step=32s eta=16h 38m 11s
2026-09-07 23:14:45 [eval] 488/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5add61d65542995b365fab21 status=ok score=0.150 step=1m 48s eta=16h 41m 05s
2026-09-07 23:15:26 [eval] 489/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8810485542997e5c09a590 status=ok score=0.688 step=41s eta=16h 40m 30s
2026-09-07 23:15:54 [eval] 490/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4c39f5542995dadf243fb status=ok score=1.000 step=27s eta=16h 39m 12s
2026-09-07 23:16:20 [eval] 491/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8a231a55429930ff3c0cb4 status=ok score=1.000 step=26s eta=16h 37m 52s
2026-09-07 23:16:53 [eval] 492/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b987f5542997f31a41d7a status=ok score=1.000 step=32s eta=16h 36m 50s
2026-09-07 23:17:29 [eval] 493/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adc0c2b55429947ff1738db status=ok score=1.000 step=35s eta=16h 35m 59s
2026-09-07 23:17:54 [eval] 494/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8327fd5542990548d0b1a3 status=ok score=1.000 step=24s eta=16h 34m 34s
2026-09-07 23:19:42 [eval] 495/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a79c7ac5542994bb9457097 status=ok score=0.150 step=1m 47s eta=16h 37m 22s
2026-09-07 23:20:08 [eval] 496/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abaf6865542996cc5e49f3c status=ok score=1.000 step=26s eta=16h 36m 02s
2026-09-07 23:21:48 [eval] 497/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a85eed75542996432c5713b status=ok score=0.150 step=1m 40s eta=16h 38m 25s
2026-09-07 23:22:18 [eval] 498/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf8fe55542993344016d0f status=ok score=1.000 step=29s eta=16h 37m 14s
2026-09-07 23:22:59 [eval] 499/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae53b545542990ba0bbb23c status=ok score=0.759 step=41s eta=16h 36m 39s
2026-09-07 23:24:42 [eval] 500/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a3a945542996a35c17147 status=ok score=0.150 step=1m 43s eta=16h 39m 09s
2026-09-07 23:24:42 [eval] Target=qwen38_27b_local | condizione=gepa | task=500
2026-09-07 23:25:05 [eval] 501/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a6ee75542996c55b2ddac status=ok score=1.000 step=22s eta=16h 37m 37s
2026-09-07 23:25:47 [eval] 502/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adce88b5542992c1e3a249a status=ok score=1.000 step=42s eta=16h 37m 05s
2026-09-07 23:27:31 [eval] 503/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8986fd55429938390d4046 status=ok score=0.150 step=1m 43s eta=16h 39m 35s
2026-09-07 23:28:00 [eval] 504/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae057fd55429945ae959328 status=ok score=0.710 step=29s eta=16h 38m 23s
2026-09-07 23:28:29 [eval] 505/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac31066554299741d48a19d status=ok score=1.000 step=28s eta=16h 37m 10s
2026-09-07 23:28:59 [eval] 506/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adc9b7a5542994d58a2f679 status=ok score=0.350 step=29s eta=16h 35m 59s


==> anc/evidence/qwen_v1_sensitivity/hotpotqa/logs/evaluation_resume_20260911.log <==
2026-09-11 18:14:39 [cli] Comando=evaluate | config=config/benchmark_hotpotqa_qwen38_27b.yaml | target=all
2026-09-11 18:14:39 [eval] Resume attivo | righe gia' presenti in runs.jsonl: 506
2026-09-11 18:14:39 [eval] Avvio valutazione split=test | target=1 | task da eseguire=1494
2026-09-11 18:14:39 [eval] LLM judge non attivo | uso heuristic_score
2026-09-11 18:14:39 [eval] Validazione target qwen38_27b_local (openai_compatible)
2026-09-11 18:14:41 [eval] Target=qwen38_27b_local | condizione=baseline | task=0 (ripresi da run precedente: 500)
2026-09-11 18:14:41 [eval] Target=qwen38_27b_local | condizione=gepa | task=494 (ripresi da run precedente: 6)
2026-09-11 18:15:16 [eval] 1/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8bb7f95542996e8ac889ff status=ok score=0.350 step=35s eta=15h 12m 51s
2026-09-11 18:15:33 [eval] 2/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5add56a85542992200553abe status=ok score=1.000 step=17s eta=11h 10m 23s
2026-09-11 18:15:51 [eval] 3/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adcfc135542990d50227d87 status=ok score=1.000 step=17s eta=9h 55m 26s
2026-09-11 18:16:14 [eval] 4/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abc32cb55429959677d6a40 status=ok score=1.000 step=22s eta=9h 44m 38s
2026-09-11 18:16:34 [eval] 5/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a9068f85542990a98493623 status=ok score=1.000 step=20s eta=9h 27m 49s
2026-09-11 18:16:47 [eval] 6/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae33c4d5542992f92d82262 status=ok score=0.530 step=13s eta=8h 47m 50s
2026-09-11 18:17:04 [eval] 7/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8ed305542991b5579f046 status=ok score=0.650 step=17s eta=8h 32m 37s
2026-09-11 18:17:23 [eval] 8/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a72b8de5542994cef4bc3df status=ok score=1.000 step=18s eta=8h 25m 18s
2026-09-11 18:17:46 [eval] 9/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf076f5542992d7e9f9277 status=ok score=1.000 step=23s eta=8h 33m 04s
2026-09-11 18:18:43 [eval] 10/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8903555429916710eb08e status=ok score=0.150 step=56s eta=10h 01m 27s
2026-09-11 18:19:04 [eval] 11/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac13e195542994ab5c67cc5 status=ok score=0.530 step=21s eta=9h 53m 37s
2026-09-11 18:19:35 [eval] 12/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab7f7465542993667794071 status=ok score=0.736 step=31s eta=10h 08m 35s
2026-09-11 18:19:59 [eval] 13/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7e04b05542995f4f40238a status=ok score=1.000 step=23s eta=10h 06m 33s
2026-09-11 18:20:39 [eval] 14/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abcefc45542993a06baf9b4 status=ok score=1.000 step=39s eta=10h 32m 57s
2026-09-11 18:21:29 [eval] 15/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7da0de5542990b8f5039d7 status=ok score=0.710 step=50s eta=11h 13m 42s
2026-09-11 18:22:16 [eval] 16/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a79c8fa5542994bb94570a1 status=ok score=1.000 step=46s eta=11h 43m 21s
2026-09-11 18:23:12 [eval] 17/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae005b555429942ec259bec status=ok score=1.000 step=55s eta=12h 22m 21s
2026-09-11 18:23:41 [eval] 18/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8ba92c554299240d9c2071 status=ok score=1.000 step=28s eta=12h 19m 34s
2026-09-11 18:24:10 [eval] 19/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a455c5542994f819ef1a7 status=ok score=1.000 step=29s eta=12h 17m 55s
2026-09-11 18:24:45 [eval] 20/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a729e7b5542992359bc313d status=ok score=1.000 step=34s eta=12h 23m 20s
2026-09-11 18:25:08 [eval] 21/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab67bd355429954757d32f2 status=ok score=1.000 step=23s eta=12h 14m 46s
2026-09-11 18:25:30 [eval] 22/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a014a5542996c55b2dccf status=ok score=1.000 step=21s eta=12h 05m 11s
2026-09-11 18:25:46 [eval] 23/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a809b575542996402f6a59c status=ok score=1.000 step=15s eta=11h 50m 06s
2026-09-11 18:26:19 [eval] 24/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf3ab95542992d7e9f92f3 status=ok score=1.000 step=33s eta=11h 53m 52s
2026-09-11 18:27:31 [eval] 25/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab808b85542991d3222380d status=ok score=0.150 step=1m 12s eta=12h 35m 43s
2026-09-11 18:27:56 [eval] 26/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a90605d5542995651fb514d status=ok score=0.736 step=25s eta=12h 29m 50s
2026-09-11 18:28:43 [eval] 27/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae694a15542991bbc976141 status=ok score=0.736 step=46s eta=12h 43m 52s
2026-09-11 18:29:05 [eval] 28/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a89ba6b554299669944a584 status=ok score=1.000 step=21s eta=12h 35m 15s
2026-09-11 18:29:57 [eval] 29/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ade9545554299728e26c741 status=ok score=1.000 step=51s eta=12h 52m 25s
2026-09-11 18:30:27 [eval] 30/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7d54165542995f4f402256 status=ok score=1.000 step=30s eta=12h 50m 53s
2026-09-11 18:30:54 [eval] 31/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f791c5542992414482ad9 status=ok score=0.710 step=26s eta=12h 46m 40s
2026-09-11 18:31:18 [eval] 32/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77e2095542995d8318131d status=ok score=1.000 step=23s eta=12h 40m 03s
2026-09-11 18:31:43 [eval] 33/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7759fc5542993569682d60 status=ok score=1.000 step=25s eta=12h 35m 28s
2026-09-11 18:32:26 [eval] 34/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7f924c55429969796c1aba status=ok score=0.575 step=42s eta=12h 43m 31s
2026-09-11 18:33:10 [eval] 35/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7166395542994082a3e814 status=ok score=0.575 step=43s eta=12h 51m 36s
2026-09-11 18:33:40 [eval] 36/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ade914b55429939a52fe8f9 status=ok score=1.000 step=30s eta=12h 50m 01s
2026-09-11 18:34:06 [eval] 37/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a811152554299260e20a22e status=ok score=0.710 step=25s eta=12h 45m 43s
2026-09-11 18:34:29 [eval] 38/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1d656554299234fd04322 status=ok score=1.000 step=22s eta=12h 39m 23s
2026-09-11 18:35:01 [eval] 39/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab41d855542996a3a969f4b status=ok score=1.000 step=32s eta=12h 39m 37s
2026-09-11 18:35:23 [eval] 40/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a276d5542996c55b2dd27 status=ok score=0.736 step=22s eta=12h 33m 29s
2026-09-11 18:35:47 [eval] 41/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a82fcbd55429954d2e2ebe8 status=ok score=1.000 step=24s eta=12h 28m 57s
2026-09-11 18:36:07 [eval] 42/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adc094a55429947ff1738c0 status=ok score=1.000 step=19s eta=12h 21m 41s
2026-09-11 18:36:25 [eval] 43/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a73c958554299623ed4ac5c status=ok score=0.530 step=18s eta=12h 14m 18s
2026-09-11 18:36:50 [eval] 44/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac532335542994611c8b41c status=ok score=1.000 step=25s eta=12h 10m 57s
2026-09-11 18:37:23 [eval] 45/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac199955542994ab5c67d8c status=ok score=1.000 step=32s eta=12h 11m 47s
2026-09-11 18:38:11 [eval] 46/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac25fa955429951e9e6858c status=ok score=0.620 step=47s eta=12h 20m 27s
2026-09-11 18:38:29 [eval] 47/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae3f4fe5542995ad6573ce8 status=ok score=1.000 step=18s eta=12h 13m 27s
2026-09-11 18:38:58 [eval] 48/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abe91895542993f32c2a168 status=ok score=1.000 step=28s eta=12h 12m 06s
2026-09-11 18:39:25 [eval] 49/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abc039a5542993f40c73c49 status=ok score=0.650 step=27s eta=12h 10m 19s
2026-09-11 18:39:46 [eval] 50/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7cd0fd55429909bec76823 status=ok score=1.000 step=20s eta=12h 05m 01s
2026-09-11 18:40:21 [eval] 51/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7d2aa05542995f4f40221f status=ok score=0.688 step=35s eta=12h 07m 05s
2026-09-11 18:40:46 [eval] 52/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a734bb65542994cef4bc50f status=ok score=0.530 step=24s eta=12h 03m 59s
2026-09-11 18:41:19 [eval] 53/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a80ecea55429938b6142254 status=ok score=1.000 step=33s eta=12h 04m 51s
2026-09-11 18:42:36 [eval] 54/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88a19a5542997e5c09a64b status=ok score=0.150 step=1m 17s eta=12h 25m 16s
2026-09-11 18:43:06 [eval] 55/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8d0940554299585d9e379e status=ok score=1.000 step=29s eta=12h 24m 15s
2026-09-11 18:43:36 [eval] 56/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abae3205542996cc5e49edc status=ok score=1.000 step=29s eta=12h 23m 13s
2026-09-11 18:44:00 [eval] 57/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7c2f145542996dd594b8b4 status=ok score=1.000 step=24s eta=12h 19m 46s
2026-09-11 18:44:22 [eval] 58/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a90b43455429916514e7523 status=ok score=0.710 step=21s eta=12h 15m 26s
2026-09-11 18:44:42 [eval] 59/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5aba749055429901930fa7d8 status=ok score=0.650 step=20s eta=12h 10m 43s
2026-09-11 18:45:06 [eval] 60/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a80ad7c5542992097ad3018 status=ok score=1.000 step=24s eta=12h 07m 36s
2026-09-11 18:45:41 [eval] 61/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4563e5542996836b02c7f status=ok score=0.710 step=35s eta=12h 08m 54s
2026-09-11 18:46:12 [eval] 62/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7e1a5455429965cec5ea5f status=ok score=1.000 step=30s eta=12h 08m 20s
2026-09-11 18:46:37 [eval] 63/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abee75f5542993fe9a41d8e status=ok score=1.000 step=25s eta=12h 06m 00s
2026-09-11 18:47:12 [eval] 64/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2680055429963665199a8 status=ok score=0.575 step=35s eta=12h 07m 14s
2026-09-11 18:47:53 [eval] 65/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac1d40c5542994d76dccef5 status=ok score=0.350 step=41s eta=12h 10m 36s
2026-09-11 18:48:23 [eval] 66/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b4a5f55429949d91db531 status=ok score=1.000 step=29s eta=12h 09m 33s
2026-09-11 18:48:51 [eval] 67/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab84d5a55429916710eb028 status=ok score=1.000 step=28s eta=12h 08m 12s
2026-09-11 18:49:16 [eval] 68/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7265815542990c210a411b status=ok score=1.000 step=25s eta=12h 05m 47s
2026-09-11 18:49:42 [eval] 69/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae00de055429906c02daab5 status=ok score=1.000 step=25s eta=12h 03m 31s
2026-09-11 18:50:02 [eval] 70/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a83a31c554299123d8c2179 status=ok score=1.000 step=20s eta=11h 59m 46s
2026-09-11 18:50:27 [eval] 71/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7c9f325542990527d554e6 status=ok score=1.000 step=24s eta=11h 57m 27s
2026-09-11 18:50:53 [eval] 72/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8a9bc15542996c9b8d5f36 status=ok score=1.000 step=26s eta=11h 55m 34s
2026-09-11 18:51:19 [eval] 73/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab474135542991751b4d77b status=ok score=1.000 step=26s eta=11h 53m 44s
2026-09-11 18:51:45 [eval] 74/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a802bf05542992bc0c4a6b7 status=ok score=1.000 step=25s eta=11h 51m 39s
2026-09-11 18:52:06 [eval] 75/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae2138c5542997283cd23b7 status=ok score=1.000 step=21s eta=11h 48m 26s
2026-09-11 18:52:48 [eval] 76/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae5db98554299546bf82fa6 status=ok score=0.650 step=42s eta=11h 51m 46s
2026-09-11 18:53:25 [eval] 77/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adc459255429944faac24ad status=ok score=1.000 step=36s eta=11h 53m 12s
2026-09-11 18:53:46 [eval] 78/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a89fb525542993b751ca9d6 status=ok score=1.000 step=21s eta=11h 50m 01s
2026-09-11 18:54:21 [eval] 79/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4f3c455429960a22e0221 status=ok score=1.000 step=34s eta=11h 50m 55s
2026-09-11 18:54:47 [eval] 80/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a83d0845542996488c2e4e6 status=ok score=1.000 step=26s eta=11h 49m 20s
2026-09-11 18:55:27 [eval] 81/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b7e9c5542995d1e6f13c1 status=ok score=1.000 step=39s eta=11h 51m 41s
2026-09-11 18:56:47 [eval] 82/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8baf4b5542996e8ac889c5 status=ok score=0.150 step=1m 20s eta=12h 05m 30s
2026-09-11 18:57:21 [eval] 83/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae14b5c55429920d52343aa status=ok score=1.000 step=33s eta=12h 05m 38s
2026-09-11 18:57:44 [eval] 84/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8854555429934fafe6e0c status=ok score=1.000 step=22s eta=12h 02m 55s
2026-09-11 18:58:08 [eval] 85/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a81d19b55429926c1cdad90 status=ok score=1.000 step=24s eta=12h 00m 45s
2026-09-11 18:58:43 [eval] 86/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7d26bd554299452d57bb28 status=ok score=0.350 step=34s eta=12h 01m 14s
2026-09-11 18:58:58 [eval] 87/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adeb95d5542992fa25da827 status=ok score=1.000 step=14s eta=11h 56m 27s
2026-09-11 18:59:34 [eval] 88/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae3606b5542991a06ce99a8 status=ok score=0.350 step=36s eta=11h 57m 27s
2026-09-11 18:59:58 [eval] 89/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abd12bb55429933744ab703 status=ok score=1.000 step=23s eta=11h 55m 10s
2026-09-11 19:00:19 [eval] 90/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0818e55429924de1b70e9 status=ok score=1.000 step=21s eta=11h 52m 16s
2026-09-11 19:00:57 [eval] 91/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5addda9b5542992200553b5b status=ok score=1.000 step=37s eta=11h 53m 35s
2026-09-11 19:01:20 [eval] 92/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a803ed45542996402f6a496 status=ok score=1.000 step=23s eta=11h 51m 20s
2026-09-11 19:01:50 [eval] 93/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae65b845542992ae0d162f1 status=ok score=0.350 step=29s eta=11h 50m 33s
2026-09-11 19:02:16 [eval] 94/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac397fe554299218029dbe2 status=ok score=1.000 step=26s eta=11h 49m 06s
2026-09-11 19:03:45 [eval] 95/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abd516a5542992ac4f3825c status=ok score=0.150 step=1m 28s eta=12h 02m 54s
2026-09-11 19:04:06 [eval] 96/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8324815542990548d0b184 status=ok score=1.000 step=21s eta=12h 00m 05s
2026-09-11 19:04:42 [eval] 97/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adc5b875542996e68525328 status=ok score=0.650 step=35s eta=12h 00m 41s
2026-09-11 19:05:23 [eval] 98/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adca8375542990d50227cd4 status=ok score=1.000 step=41s eta=12h 02m 40s
2026-09-11 19:06:45 [eval] 99/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adefe645542992d7e9f926c status=ok score=0.150 step=1m 21s eta=12h 13m 58s
2026-09-11 19:07:10 [eval] 100/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a779be75542995d83181215 status=ok score=1.000 step=24s eta=12h 11m 55s
2026-09-11 19:07:39 [eval] 101/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abaee845542996606241696 status=ok score=1.000 step=29s eta=12h 10m 54s
2026-09-11 19:07:59 [eval] 102/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8ca5d5542991b5579f005 status=ok score=0.530 step=19s eta=12h 07m 41s
2026-09-11 19:09:04 [eval] 103/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a74f8bd5542993748c8976a status=ok score=1.000 step=1m 04s eta=12h 14m 44s
2026-09-11 19:09:36 [eval] 104/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab262a4554299340b5254ac status=ok score=1.000 step=31s eta=12h 14m 12s
2026-09-11 19:10:14 [eval] 105/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae063085542993d6555eb37 status=ok score=1.000 step=38s eta=12h 15m 16s
2026-09-11 19:10:41 [eval] 106/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a90580655429933b8a204ef status=ok score=0.650 step=26s eta=12h 13m 35s
2026-09-11 19:11:02 [eval] 107/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7945d5542997b22f6a7ba status=ok score=0.710 step=20s eta=12h 10m 41s
2026-09-11 19:11:27 [eval] 108/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a729fa15542994cef4bc397 status=ok score=1.000 step=25s eta=12h 08m 50s
2026-09-11 19:12:14 [eval] 109/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7dc7735542990b8f503a93 status=ok score=1.000 step=46s eta=12h 11m 32s
2026-09-11 19:12:47 [eval] 110/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae10a5b55429920d52342a0 status=ok score=1.000 step=33s eta=12h 11m 18s
2026-09-11 19:13:07 [eval] 111/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8bae135542996e8ac889b6 status=ok score=0.710 step=20s eta=12h 08m 26s
2026-09-11 19:13:29 [eval] 112/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abee41a5542993fe9a41d79 status=ok score=1.000 step=21s eta=12h 05m 56s
2026-09-11 19:13:48 [eval] 113/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b7ff75542995eb53be93d status=ok score=0.736 step=18s eta=12h 02m 46s
2026-09-11 19:14:21 [eval] 114/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8456ef5542990548d0b289 status=ok score=0.688 step=32s eta=12h 02m 28s
2026-09-11 19:14:56 [eval] 115/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7690c5542995703ce8c22 status=ok score=0.710 step=35s eta=12h 02m 41s
2026-09-11 19:15:16 [eval] 116/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8cd381554299653c1aa12b status=ok score=1.000 step=19s eta=11h 59m 54s
2026-09-11 19:15:35 [eval] 117/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0038655429925eb1afbe0 status=ok score=1.000 step=19s eta=11h 57m 04s
2026-09-11 19:16:14 [eval] 118/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8f33155429919ba4e237f status=ok score=1.000 step=38s eta=11h 57m 57s
2026-09-11 19:16:37 [eval] 119/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac4f9dc55429924173fb533 status=ok score=0.575 step=23s eta=11h 55m 56s
2026-09-11 19:17:05 [eval] 120/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7e8f55542994a481bbe06 status=ok score=0.650 step=27s eta=11h 54m 41s
2026-09-11 19:17:31 [eval] 121/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5add2b435542990d50227e11 status=ok score=1.000 step=26s eta=11h 53m 11s
2026-09-11 19:18:14 [eval] 122/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a866b5b554299211dda2b23 status=ok score=1.000 step=42s eta=11h 54m 53s
2026-09-11 19:18:56 [eval] 123/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8d02cc554299441c6b9fb6 status=ok score=1.000 step=42s eta=11h 56m 21s
2026-09-11 19:19:24 [eval] 124/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abbdb195542993f40c73bf1 status=ok score=0.688 step=28s eta=11h 55m 20s
2026-09-11 19:20:14 [eval] 125/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac3dfb15542995c82c4ac71 status=ok score=0.350 step=49s eta=11h 58m 13s
2026-09-11 19:20:52 [eval] 126/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a824858554299676cceb247 status=ok score=0.688 step=37s eta=11h 58m 49s
2026-09-11 19:21:15 [eval] 127/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0613d5542993d6555eb22 status=ok score=1.000 step=23s eta=11h 56m 48s
2026-09-11 19:21:38 [eval] 128/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77a41a5542997042120ab9 status=ok score=1.000 step=22s eta=11h 54m 39s
2026-09-11 19:22:18 [eval] 129/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac44629554299194317395d status=ok score=0.350 step=40s eta=11h 55m 40s
2026-09-11 19:22:46 [eval] 130/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7261635542997f8278398a status=ok score=0.688 step=28s eta=11h 54m 34s
2026-09-11 19:22:56 [eval] 131/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adbe9fa55429944faac23ba status=ok score=1.000 step=10s eta=11h 50m 23s
2026-09-11 19:23:30 [eval] 132/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae80919554299540e5a56f6 status=ok score=1.000 step=34s eta=11h 50m 21s
2026-09-11 19:24:01 [eval] 133/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab9547755429970cfb8ea6c status=ok score=1.000 step=30s eta=11h 49m 41s
2026-09-11 19:24:25 [eval] 134/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac11201554299294b21908c status=ok score=1.000 step=24s eta=11h 47m 56s
2026-09-11 19:24:51 [eval] 135/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7c960655429935c91b5244 status=ok score=1.000 step=26s eta=11h 46m 35s
2026-09-11 19:25:28 [eval] 136/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae3f1fb5542995ad6573cc1 status=ok score=0.650 step=37s eta=11h 47m 04s
2026-09-11 19:25:58 [eval] 137/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0d52e554299603e418469 status=ok score=1.000 step=29s eta=11h 46m 14s
2026-09-11 19:26:33 [eval] 138/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8347d65542996488c2e3f6 status=ok score=1.000 step=35s eta=11h 46m 23s
2026-09-11 19:26:58 [eval] 139/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7562045542992db947364f status=ok score=1.000 step=25s eta=11h 44m 52s
2026-09-11 19:27:32 [eval] 140/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae61351554299546bf83066 status=ok score=0.650 step=33s eta=11h 44m 47s
2026-09-11 19:27:50 [eval] 141/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab9587d55429970cfb8ea7e status=ok score=1.000 step=18s eta=11h 42m 12s
2026-09-11 19:28:28 [eval] 142/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a756fa15542996c70cfaefb status=ok score=1.000 step=37s eta=11h 42m 44s
2026-09-11 19:29:29 [eval] 143/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abe765a55429976d4830b1f status=ok score=0.350 step=1m 00s eta=11h 46m 52s
2026-09-11 19:30:48 [eval] 144/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2f1d1554299218029dba4 status=ok score=0.150 step=1m 18s eta=11h 53m 44s
2026-09-11 19:31:14 [eval] 145/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab40e1c5542996a3a969f00 status=ok score=1.000 step=26s eta=11h 52m 27s
2026-09-11 19:31:39 [eval] 146/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adfe0de55429925eb1afae9 status=ok score=1.000 step=24s eta=11h 50m 50s
2026-09-11 19:31:55 [eval] 147/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7bbcd65542997c3ec97268 status=ok score=0.575 step=16s eta=11h 47m 57s
2026-09-11 19:32:19 [eval] 148/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a887bc0554299206df2b2b6 status=ok score=0.575 step=23s eta=11h 46m 13s
2026-09-11 19:33:13 [eval] 149/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abbdd565542993f40c73bfb status=ok score=0.530 step=53s eta=11h 49m 05s
2026-09-11 19:33:41 [eval] 150/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a72125055429971e9dc9241 status=ok score=1.000 step=27s eta=11h 47m 59s
2026-09-11 19:34:05 [eval] 151/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae08a0455429924de1b70fc status=ok score=1.000 step=24s eta=11h 46m 21s
2026-09-11 19:35:29 [eval] 152/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7f62405542992e7d278cf0 status=ok score=0.150 step=1m 24s eta=11h 53m 33s
2026-09-11 19:35:52 [eval] 153/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab271fe554299449642c8a6 status=ok score=1.000 step=23s eta=11h 51m 44s
2026-09-11 19:36:14 [eval] 154/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a89ab1355429946c8d6e996 status=ok score=1.000 step=22s eta=11h 49m 49s
2026-09-11 19:37:19 [eval] 155/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac21bac5542991316484bf2 status=ok score=1.000 step=1m 04s eta=11h 54m 00s
2026-09-11 19:37:38 [eval] 156/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7e37095542995ed0d166d5 status=ok score=1.000 step=19s eta=11h 51m 39s
2026-09-11 19:38:09 [eval] 157/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7558425542992db9473647 status=ok score=1.000 step=30s eta=11h 50m 57s
2026-09-11 19:38:43 [eval] 158/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a799dfb5542994bb9457029 status=ok score=1.000 step=34s eta=11h 50m 47s
2026-09-11 19:39:29 [eval] 159/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a90629855429916514e749e status=ok score=1.000 step=45s eta=11h 52m 10s
2026-09-11 19:40:01 [eval] 160/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae74818554299572ea547ad status=ok score=1.000 step=32s eta=11h 51m 41s
2026-09-11 19:40:42 [eval] 161/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7eaf65542994a481bbe1d status=ok score=1.000 step=40s eta=11h 52m 23s
2026-09-11 19:41:23 [eval] 162/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab1e76c554299449642c800 status=ok score=0.736 step=40s eta=11h 53m 03s
2026-09-11 19:41:56 [eval] 163/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a74122f55429929fddd83da status=ok score=1.000 step=32s eta=11h 52m 38s
2026-09-11 19:43:17 [eval] 164/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a79e3925542994bb9457130 status=ok score=0.150 step=1m 21s eta=11h 58m 45s
2026-09-11 19:43:44 [eval] 165/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7625c7554299109176e668 status=ok score=0.350 step=26s eta=11h 57m 23s
2026-09-11 19:44:12 [eval] 166/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab341f755429969a97a8114 status=ok score=1.000 step=28s eta=11h 56m 21s
2026-09-11 19:44:40 [eval] 167/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a79c6a55542994bb9457091 status=ok score=0.710 step=27s eta=11h 55m 14s
2026-09-11 19:45:11 [eval] 168/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae2295c554299495565da13 status=ok score=0.500 step=31s eta=11h 54m 32s
2026-09-11 19:46:33 [eval] 169/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae20cd25542997283cd2376 status=ok score=0.150 step=1m 21s eta=12h 00m 26s
2026-09-11 19:47:03 [eval] 170/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7af1a955429931da12c98f status=ok score=1.000 step=30s eta=11h 59m 35s
2026-09-11 19:47:30 [eval] 171/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adfed45554299603e4183c5 status=ok score=0.350 step=27s eta=11h 58m 21s
2026-09-11 19:47:57 [eval] 172/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adbda2755429944faac2385 status=ok score=1.000 step=26s eta=11h 57m 05s
2026-09-11 19:48:19 [eval] 173/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b66135542997c3ec97145 status=ok score=1.000 step=21s eta=11h 55m 08s
2026-09-11 19:48:41 [eval] 174/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac0d83a554299294b219038 status=ok score=1.000 step=22s eta=11h 53m 20s
2026-09-11 19:49:08 [eval] 175/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77ddb855429967ab1052d8 status=ok score=0.607 step=26s eta=11h 52m 04s
2026-09-11 19:49:31 [eval] 176/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1d4e75542997f29b3c143 status=ok score=1.000 step=23s eta=11h 50m 22s
2026-09-11 19:49:56 [eval] 177/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7f3bcd55429930675136c3 status=ok score=1.000 step=24s eta=11h 48m 51s
2026-09-11 19:50:33 [eval] 178/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f812755429918e830d245 status=ok score=0.575 step=37s eta=11h 48m 56s
2026-09-11 19:51:02 [eval] 179/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae5ffbb5542996de7b71ad4 status=ok score=1.000 step=28s eta=11h 47m 58s
2026-09-11 19:51:31 [eval] 180/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7c2819554299683c1c62db status=ok score=1.000 step=29s eta=11h 47m 04s
2026-09-11 19:52:03 [eval] 181/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab9d44255429939ce03dc36 status=ok score=1.000 step=31s eta=11h 46m 26s
2026-09-11 19:53:27 [eval] 182/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab6cebd55429954757d3378 status=ok score=0.150 step=1m 24s eta=11h 52m 13s
2026-09-11 19:53:52 [eval] 183/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf0cbd5542993a75d263e0 status=ok score=1.000 step=24s eta=11h 50m 45s
2026-09-11 19:54:13 [eval] 184/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b017155429949d91db463 status=ok score=1.000 step=20s eta=11h 48m 45s
2026-09-11 19:54:31 [eval] 185/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f9b8c5542997ba9cb32e6 status=ok score=1.000 step=18s eta=11h 46m 33s
2026-09-11 19:55:12 [eval] 186/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae788fa55429952e35ea964 status=ok score=0.350 step=41s eta=11h 47m 04s
2026-09-11 19:55:47 [eval] 187/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac038db554299294b218f57 status=ok score=1.000 step=34s eta=11h 46m 45s
2026-09-11 19:56:07 [eval] 188/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab7bae95542993667793ff4 status=ok score=1.000 step=20s eta=11h 44m 47s
2026-09-11 19:57:07 [eval] 189/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abbf698554299114383a0b5 status=ok score=1.000 step=1m 00s eta=11h 47m 29s
2026-09-11 19:57:25 [eval] 190/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abed9435542994516f45457 status=ok score=1.000 step=17s eta=11h 45m 15s
2026-09-11 19:58:12 [eval] 191/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abfa9745542997ec76fd426 status=ok score=1.000 step=47s eta=11h 46m 22s
2026-09-11 19:58:42 [eval] 192/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8481945542997175ce1ed3 status=ok score=1.000 step=30s eta=11h 45m 36s
2026-09-11 19:59:14 [eval] 193/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab1ebff5542993be8fa9882 status=ok score=1.000 step=31s eta=11h 44m 55s
2026-09-11 19:59:37 [eval] 194/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2cfab554299657fa29079 status=ok score=1.000 step=22s eta=11h 43m 17s
2026-09-11 20:00:59 [eval] 195/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f495c5542997ba9cb3220 status=ok score=0.650 step=1m 22s eta=11h 48m 16s
2026-09-11 20:01:25 [eval] 196/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a887f5c554299206df2b2c0 status=ok score=1.000 step=26s eta=11h 47m 04s
2026-09-11 20:01:57 [eval] 197/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a78b209554299148911f93e status=ok score=0.650 step=31s eta=11h 46m 23s
2026-09-11 20:02:23 [eval] 198/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7f85505542995d8a8dde95 status=ok score=1.000 step=26s eta=11h 45m 08s
2026-09-11 20:02:47 [eval] 199/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7c6d98554299683c1c6304 status=ok score=1.000 step=23s eta=11h 43m 36s
2026-09-11 20:04:16 [eval] 200/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84bc5b5542991dd0999dc3 status=ok score=0.150 step=1m 29s eta=11h 49m 13s
2026-09-11 20:05:16 [eval] 201/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ade450b5542997c77adedc5 status=ok score=1.000 step=59s eta=11h 51m 30s
2026-09-11 20:06:02 [eval] 202/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a905d085542995651fb5147 status=ok score=1.000 step=46s eta=11h 52m 21s
2026-09-11 20:06:27 [eval] 203/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7bcbc8554299294a54aae2 status=ok score=1.000 step=25s eta=11h 50m 57s
2026-09-11 20:07:12 [eval] 204/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8325b35542990548d0b18f status=ok score=0.350 step=45s eta=11h 51m 40s
2026-09-11 20:07:44 [eval] 205/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abcfcf0554299114383a1b4 status=ok score=1.000 step=31s eta=11h 50m 58s
2026-09-11 20:08:14 [eval] 206/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac3126f5542995ef918c0e8 status=ok score=1.000 step=30s eta=11h 50m 08s
2026-09-11 20:08:42 [eval] 207/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7da0915542990b8f5039d4 status=ok score=0.350 step=28s eta=11h 49m 04s
2026-09-11 20:09:09 [eval] 208/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7fb1e55542995d8a8ddef7 status=ok score=1.000 step=26s eta=11h 47m 52s
2026-09-11 20:09:32 [eval] 209/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a73830d55429908901be2da status=ok score=1.000 step=23s eta=11h 46m 21s
2026-09-11 20:10:01 [eval] 210/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf72d35542992d7e9f9369 status=ok score=1.000 step=28s eta=11h 45m 20s
2026-09-11 20:10:28 [eval] 211/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8ece2e5542995085b37497 status=ok score=1.000 step=26s eta=11h 44m 09s
2026-09-11 20:10:54 [eval] 212/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab7e4dc5542995dae37e9df status=ok score=1.000 step=26s eta=11h 42m 58s
2026-09-11 20:11:42 [eval] 213/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abbaed855429931dba144aa status=ok score=0.350 step=47s eta=11h 43m 53s
2026-09-11 20:12:10 [eval] 214/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a79be0e5542994f819ef084 status=ok score=1.000 step=28s eta=11h 42m 50s
2026-09-11 20:12:33 [eval] 215/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac52f455542996feb3fea12 status=ok score=1.000 step=23s eta=11h 41m 20s
2026-09-11 20:12:58 [eval] 216/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab5499e5542992aa134a295 status=ok score=1.000 step=25s eta=11h 40m 02s
2026-09-11 20:13:21 [eval] 217/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a79d2fe5542994f819ef0c3 status=ok score=1.000 step=22s eta=11h 38m 29s
2026-09-11 20:13:46 [eval] 218/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7119f75542994082a3e58e status=ok score=1.000 step=24s eta=11h 37m 09s
2026-09-11 20:14:08 [eval] 219/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac3d9c9554299204fd21ea3 status=ok score=1.000 step=22s eta=11h 35m 37s
2026-09-11 20:14:29 [eval] 220/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac41379554299204fd21ef1 status=ok score=1.000 step=20s eta=11h 33m 54s
2026-09-11 20:14:58 [eval] 221/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a81cb2c5542990a1d231ec4 status=ok score=1.000 step=28s eta=11h 32m 58s
2026-09-11 20:16:24 [eval] 222/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a713dcb5542994082a3e6d9 status=ok score=0.150 step=1m 26s eta=11h 37m 34s
2026-09-11 20:16:52 [eval] 223/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88a1e55542997e5c09a64d status=ok score=1.000 step=27s eta=11h 36m 32s
2026-09-11 20:17:20 [eval] 224/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a37b85542996c55b2dd3f status=ok score=1.000 step=27s eta=11h 35m 30s
2026-09-11 20:18:44 [eval] 225/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf62d05542992d7e9f932d status=ok score=0.150 step=1m 24s eta=11h 39m 48s
2026-09-11 20:20:03 [eval] 226/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a75fa14554299109176e5dc status=ok score=0.150 step=1m 19s eta=11h 43m 33s
2026-09-11 20:20:28 [eval] 227/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac497025542997ea680ca8d status=ok score=1.000 step=24s eta=11h 42m 12s
2026-09-11 20:21:19 [eval] 228/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84a1c85542992a431d1a7c status=ok score=1.000 step=50s eta=11h 43m 16s
2026-09-11 20:21:56 [eval] 229/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf27775542993344016c00 status=ok score=0.650 step=36s eta=11h 43m 03s
2026-09-11 20:22:15 [eval] 230/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a791a97554299148911f9f2 status=ok score=0.650 step=19s eta=11h 41m 15s
2026-09-11 20:22:43 [eval] 231/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abcf17655429959677d6b5c status=ok score=0.350 step=27s eta=11h 40m 12s
2026-09-11 20:23:25 [eval] 232/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abc19705542993a06baf86e status=ok score=1.000 step=41s eta=11h 40m 25s
2026-09-11 20:23:56 [eval] 233/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adccf645542990d50227d32 status=ok score=1.000 step=30s eta=11h 39m 37s
2026-09-11 20:24:27 [eval] 234/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae3c5535542991a06ce9a20 status=ok score=1.000 step=31s eta=11h 38m 53s
2026-09-11 20:25:09 [eval] 235/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab811e95542995dae37ea22 status=ok score=1.000 step=42s eta=11h 39m 09s
2026-09-11 20:25:48 [eval] 236/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adcfe5f5542992c1e3a24f0 status=ok score=0.650 step=38s eta=11h 39m 02s
2026-09-11 20:26:09 [eval] 237/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8762205542996e4f3087b8 status=ok score=1.000 step=21s eta=11h 37m 24s
2026-09-11 20:26:38 [eval] 238/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac23f9555429951e9e684db status=ok score=1.000 step=29s eta=11h 36m 30s
2026-09-11 20:27:07 [eval] 239/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab840e255429934fafe6d3b status=ok score=1.000 step=28s eta=11h 35m 33s
2026-09-11 20:27:31 [eval] 240/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a78db8055429970f5fffdb2 status=ok score=1.000 step=23s eta=11h 34m 11s
2026-09-11 20:27:59 [eval] 241/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adfbca255429942ec259b2c status=ok score=1.000 step=28s eta=11h 33m 13s
2026-09-11 20:28:26 [eval] 242/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8e2ba05542995085b373b8 status=ok score=1.000 step=26s eta=11h 32m 06s
2026-09-11 20:28:54 [eval] 243/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a85ab905542994c784ddb35 status=ok score=1.000 step=28s eta=11h 31m 08s
2026-09-11 20:29:32 [eval] 244/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8fc3b155429933b8a20454 status=ok score=1.000 step=37s eta=11h 30m 56s
2026-09-11 20:29:57 [eval] 245/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a712af15542994082a3e614 status=ok score=1.000 step=25s eta=11h 29m 42s
2026-09-11 20:30:23 [eval] 246/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a76f5b155429972597f1400 status=ok score=0.710 step=26s eta=11h 28m 36s
2026-09-11 20:30:47 [eval] 247/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae6069c55429929b0807a67 status=ok score=0.350 step=23s eta=11h 27m 15s
2026-09-11 20:31:10 [eval] 248/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77321355429972597f1493 status=ok score=1.000 step=23s eta=11h 25m 51s
2026-09-11 20:31:45 [eval] 249/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8869155429916710eb081 status=ok score=1.000 step=34s eta=11h 25m 28s
2026-09-11 20:32:14 [eval] 250/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab849d955429916710eb017 status=ok score=1.000 step=29s eta=11h 24m 36s
2026-09-11 20:32:38 [eval] 251/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ade15a45542997545bbbe46 status=ok score=1.000 step=23s eta=11h 23m 18s
2026-09-11 20:33:03 [eval] 252/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7af4cd55429931da12c9a6 status=ok score=0.650 step=25s eta=11h 22m 06s
2026-09-11 20:33:58 [eval] 253/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf3e355542993a75d26440 status=ok score=0.710 step=54s eta=11h 23m 21s
2026-09-11 20:34:34 [eval] 254/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8d0d7b55429941ae14df79 status=ok score=1.000 step=35s eta=11h 22m 59s
2026-09-11 20:34:59 [eval] 255/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b65ab5542997c3ec97144 status=ok score=1.000 step=25s eta=11h 21m 48s
2026-09-11 20:35:19 [eval] 256/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abed7d75542990832d3a0f7 status=ok score=0.650 step=19s eta=11h 20m 12s
2026-09-11 20:35:39 [eval] 257/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a804510554299485f5985af status=ok score=1.000 step=20s eta=11h 18m 38s
2026-09-11 20:36:01 [eval] 258/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1408a5542997b2ef7d17c status=ok score=1.000 step=21s eta=11h 17m 11s
2026-09-11 20:36:56 [eval] 259/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab2342a5542993be8fa98c3 status=ok score=1.000 step=55s eta=11h 18m 24s
2026-09-11 20:37:25 [eval] 260/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a81a84e5542990a1d231e4e status=ok score=1.000 step=28s eta=11h 17m 31s
2026-09-11 20:37:49 [eval] 261/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac1b5de5542994d76dccec6 status=ok score=1.000 step=24s eta=11h 16m 19s
2026-09-11 20:39:11 [eval] 262/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4a3265542995ad6573de5 status=ok score=0.150 step=1m 22s eta=11h 19m 38s
2026-09-11 20:39:35 [eval] 263/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7e6c725542991319bc94a4 status=ok score=1.000 step=23s eta=11h 18m 19s
2026-09-11 20:40:01 [eval] 264/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abd09585542996e802b469b status=ok score=1.000 step=26s eta=11h 17m 16s
2026-09-11 20:40:56 [eval] 265/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7265825542997f827839a3 status=ok score=0.575 step=55s eta=11h 18m 25s
2026-09-11 20:41:22 [eval] 266/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf33965542993344016c20 status=ok score=1.000 step=25s eta=11h 17m 18s
2026-09-11 20:41:57 [eval] 267/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab4bea15542990594ba9cae status=ok score=1.000 step=34s eta=11h 16m 52s
2026-09-11 20:42:17 [eval] 268/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7e0c045542995f4f4023c5 status=ok score=0.650 step=19s eta=11h 15m 18s
2026-09-11 20:42:44 [eval] 269/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac097b05542996f0d89cc18 status=ok score=1.000 step=27s eta=11h 14m 21s
2026-09-11 20:43:11 [eval] 270/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae520315542993aec5ec152 status=ok score=1.000 step=26s eta=11h 13m 19s
2026-09-11 20:43:38 [eval] 271/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abb76fa5542992ccd8e7f48 status=ok score=1.000 step=27s eta=11h 12m 20s
2026-09-11 20:44:05 [eval] 272/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8501915542997175ce1f5a status=ok score=1.000 step=26s eta=11h 11m 20s
2026-09-11 20:44:25 [eval] 273/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5add48465542992200553a80 status=ok score=1.000 step=19s eta=11h 09m 46s
2026-09-11 20:45:05 [eval] 274/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abbdc3f55429931dba145af status=ok score=1.000 step=40s eta=11h 09m 46s
2026-09-11 20:45:26 [eval] 275/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8fb3af5542997ba9cb32ee status=ok score=1.000 step=21s eta=11h 08m 20s
2026-09-11 20:45:53 [eval] 276/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a722fae55429971e9dc9343 status=ok score=0.607 step=27s eta=11h 07m 22s
2026-09-11 20:46:32 [eval] 277/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a87c13f5542996e4f30890c status=ok score=1.000 step=38s eta=11h 07m 15s
2026-09-11 20:46:53 [eval] 278/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77b0395542997042120ae1 status=ok score=1.000 step=21s eta=11h 05m 53s
2026-09-11 20:47:20 [eval] 279/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a70f39c5542994082a3e429 status=ok score=1.000 step=26s eta=11h 04m 54s
2026-09-11 20:47:47 [eval] 280/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88a6975542994846c1cea4 status=ok score=1.000 step=26s eta=11h 03m 54s
2026-09-11 20:48:02 [eval] 281/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf39295542992d7e9f92df status=ok score=1.000 step=15s eta=11h 02m 05s
2026-09-11 20:48:27 [eval] 282/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae6828f5542996d980e7bb9 status=ok score=1.000 step=24s eta=11h 00m 58s
2026-09-11 20:49:10 [eval] 283/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adbe1a7554299438c868cc3 status=ok score=0.650 step=43s eta=11h 01m 09s
2026-09-11 20:49:39 [eval] 284/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8db916554299441c6ba057 status=ok score=1.000 step=28s eta=11h 00m 19s
2026-09-11 20:50:02 [eval] 285/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a887898554299206df2b2a2 status=ok score=1.000 step=23s eta=10h 59m 08s
2026-09-11 20:50:29 [eval] 286/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b73ad5542997c3ec9718c status=ok score=1.000 step=27s eta=10h 58m 12s
2026-09-11 20:50:54 [eval] 287/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae63dad55429929b0807afe status=ok score=1.000 step=24s eta=10h 57m 06s
2026-09-11 20:51:36 [eval] 288/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8fdd9c55429916514e73de status=ok score=1.000 step=41s eta=10h 57m 11s
2026-09-11 20:52:01 [eval] 289/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84d80c5542992a431d1ab5 status=ok score=1.000 step=25s eta=10h 56m 08s
2026-09-11 20:52:36 [eval] 290/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77ba6c55429967ab10524c status=ok score=1.000 step=34s eta=10h 55m 43s
2026-09-11 20:53:00 [eval] 291/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7ab51055429927d897bef6 status=ok score=1.000 step=24s eta=10h 54m 37s
2026-09-11 20:53:48 [eval] 292/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a71214d5542994082a3e5b9 status=ok score=1.000 step=47s eta=10h 55m 04s
2026-09-11 20:54:18 [eval] 293/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf17f95542995ec70e8f6c status=ok score=0.350 step=30s eta=10h 54m 24s
2026-09-11 20:54:44 [eval] 294/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab6bdd255429953192ad36e status=ok score=1.000 step=25s eta=10h 53m 20s
2026-09-11 20:55:09 [eval] 295/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab2a01d5542992953946778 status=ok score=0.650 step=25s eta=10h 52m 20s
2026-09-11 20:55:37 [eval] 296/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4f2c75542993aec5ec0fb status=ok score=1.000 step=27s eta=10h 51m 25s
2026-09-11 20:55:55 [eval] 297/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77253455429972597f1449 status=ok score=1.000 step=17s eta=10h 49m 53s
2026-09-11 20:56:21 [eval] 298/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77a7db5542995d8318124d status=ok score=1.000 step=26s eta=10h 48m 55s
2026-09-11 20:57:47 [eval] 299/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8ec7cc5542995a26add518 status=ok score=0.150 step=1m 25s eta=10h 51m 56s
2026-09-11 20:58:02 [eval] 300/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84fea85542994c784ddabf status=ok score=1.000 step=15s eta=10h 50m 16s
2026-09-11 20:58:30 [eval] 301/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0006755429925eb1afbd3 status=ok score=0.736 step=27s eta=10h 49m 21s
2026-09-11 20:58:59 [eval] 302/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a801f215542992bc0c4a6b2 status=ok score=1.000 step=29s eta=10h 48m 35s
2026-09-11 20:59:21 [eval] 303/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a75092b55429916b0164242 status=ok score=1.000 step=22s eta=10h 47m 21s
2026-09-11 20:59:45 [eval] 304/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8c5794554299240d9c2131 status=ok score=1.000 step=23s eta=10h 46m 14s
2026-09-11 21:00:11 [eval] 305/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abd56355542993062266c58 status=ok score=1.000 step=26s eta=10h 45m 16s
2026-09-11 21:00:41 [eval] 306/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7da3a95542990b8f5039e6 status=ok score=1.000 step=29s eta=10h 44m 33s
2026-09-11 21:01:07 [eval] 307/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8bd9c95542997f31a41de2 status=ok score=1.000 step=26s eta=10h 43m 37s
2026-09-11 21:01:48 [eval] 308/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84a65d5542992a431d1a83 status=ok score=1.000 step=41s eta=10h 43m 37s
2026-09-11 21:02:13 [eval] 309/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abd01205542992ac4f3819b status=ok score=0.650 step=25s eta=10h 42m 36s
2026-09-11 21:02:34 [eval] 310/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8e36835542995085b373e2 status=ok score=1.000 step=20s eta=10h 41m 17s
2026-09-11 21:02:59 [eval] 311/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a83411655429966c78a6b5d status=ok score=1.000 step=25s eta=10h 40m 16s
2026-09-11 21:04:00 [eval] 312/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b04df55429950cd6afc49 status=ok score=1.000 step=1m 01s eta=10h 41m 34s
2026-09-11 21:04:20 [eval] 313/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7be2595542997c3ec972ac status=ok score=0.710 step=19s eta=10h 40m 13s
2026-09-11 21:05:01 [eval] 314/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1b2b9554299422ee99684 status=ok score=1.000 step=40s eta=10h 40m 11s
2026-09-11 21:05:59 [eval] 315/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b3f8a5542995d1e6f131f status=ok score=1.000 step=58s eta=10h 41m 16s
2026-09-11 21:06:25 [eval] 316/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88a4245542997e5c09a668 status=ok score=1.000 step=26s eta=10h 40m 19s
2026-09-11 21:07:45 [eval] 317/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a81c7d15542990a1d231ea9 status=ok score=0.150 step=1m 19s eta=10h 42m 39s
2026-09-11 21:08:09 [eval] 318/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b4bc35542992d025e67e0 status=ok score=1.000 step=24s eta=10h 41m 37s
2026-09-11 21:08:44 [eval] 319/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a73a7c755429978a71e9068 status=ok score=0.500 step=34s eta=10h 41m 12s
2026-09-11 21:09:20 [eval] 320/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7cd72055429909bec7683b status=ok score=1.000 step=35s eta=10h 40m 49s
2026-09-11 21:10:03 [eval] 321/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab1d983554299340b52540a status=ok score=0.650 step=43s eta=10h 40m 56s
2026-09-11 21:10:39 [eval] 322/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab2a54b554299295394678e status=ok score=1.000 step=35s eta=10h 40m 33s
2026-09-11 21:11:14 [eval] 323/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a855b5c5542997b5ce3ffeb status=ok score=1.000 step=35s eta=10h 40m 10s
2026-09-11 21:11:43 [eval] 324/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abc0a5d5542993f40c73c64 status=ok score=1.000 step=28s eta=10h 39m 21s
2026-09-11 21:12:09 [eval] 325/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8dd5f955429917b4a5bcc7 status=ok score=0.350 step=26s eta=10h 38m 27s
2026-09-11 21:12:54 [eval] 326/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adcaa7f5542990d50227cdb status=ok score=1.000 step=44s eta=10h 38m 38s
2026-09-11 21:13:20 [eval] 327/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7f3f7c55429934daa2fd45 status=ok score=1.000 step=25s eta=10h 37m 40s
2026-09-11 21:13:55 [eval] 328/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a774e9c55429972597f14f3 status=ok score=1.000 step=35s eta=10h 37m 15s
2026-09-11 21:14:26 [eval] 329/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae249925542994d89d5b3c1 status=ok score=1.000 step=30s eta=10h 36m 34s
2026-09-11 21:14:58 [eval] 330/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae22f4e5542996483e6492f status=ok score=1.000 step=32s eta=10h 36m 00s
2026-09-11 21:16:07 [eval] 331/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2cdaa554299657fa29070 status=ok score=0.350 step=1m 08s eta=10h 37m 34s
2026-09-11 21:16:32 [eval] 332/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b820c5542997c3ec971d8 status=ok score=1.000 step=25s eta=10h 36m 34s
2026-09-11 21:17:00 [eval] 333/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7fde25542994a481bbe66 status=ok score=0.710 step=27s eta=10h 35m 43s
2026-09-11 21:17:25 [eval] 334/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5add311b5542994ed6169cc5 status=ok score=1.000 step=25s eta=10h 34m 43s
2026-09-11 21:17:54 [eval] 335/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0b60655429945ae959437 status=ok score=0.479 step=29s eta=10h 33m 59s
2026-09-11 21:18:23 [eval] 336/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8ed7b455429917b4a5bdd1 status=ok score=0.710 step=28s eta=10h 33m 12s
2026-09-11 21:18:52 [eval] 337/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a85a3005542991dd0999e72 status=ok score=1.000 step=28s eta=10h 32m 26s
2026-09-11 21:19:13 [eval] 338/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a807ea1554299485f598624 status=ok score=0.710 step=21s eta=10h 31m 14s
2026-09-11 21:19:50 [eval] 339/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf4ba65542992d7e9f931c status=ok score=1.000 step=36s eta=10h 30m 55s
2026-09-11 21:20:25 [eval] 340/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8a40015542996c9b8d5e72 status=ok score=1.000 step=35s eta=10h 30m 31s
2026-09-11 21:20:52 [eval] 341/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a849cc95542997175ce1efa status=ok score=1.000 step=26s eta=10h 29m 37s
2026-09-11 21:21:14 [eval] 342/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a71095e5542994082a3e4f3 status=ok score=1.000 step=22s eta=10h 28m 28s
2026-09-11 21:21:40 [eval] 343/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab51dae5542991779162d82 status=ok score=1.000 step=25s eta=10h 27m 32s
2026-09-11 21:22:18 [eval] 344/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab859a955429934fafe6d7b status=ok score=1.000 step=38s eta=10h 27m 18s
2026-09-11 21:22:54 [eval] 345/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8e40f65542995a26add498 status=ok score=1.000 step=35s eta=10h 26m 55s
2026-09-11 21:23:53 [eval] 346/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5add4dd35542992ae4cec507 status=ok score=0.620 step=59s eta=10h 27m 50s
2026-09-11 21:24:13 [eval] 347/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77c8905542995d831812ce status=ok score=1.000 step=20s eta=10h 26m 36s
2026-09-11 21:25:33 [eval] 348/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab2b8fe5542991669774070 status=ok score=0.150 step=1m 19s eta=10h 28m 38s
2026-09-11 21:25:58 [eval] 349/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf043b5542993a75d263d4 status=ok score=0.350 step=25s eta=10h 27m 39s
2026-09-11 21:26:31 [eval] 350/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1412a55429920d523434c status=ok score=1.000 step=33s eta=10h 27m 07s
2026-09-11 21:26:53 [eval] 351/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2bbd0554299218029db09 status=ok score=1.000 step=21s eta=10h 25m 56s
2026-09-11 21:27:14 [eval] 352/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a732aa055429901807daf9f status=ok score=1.000 step=21s eta=10h 24m 47s
2026-09-11 21:27:45 [eval] 353/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abcf2b4554299700f9d7937 status=ok score=1.000 step=30s eta=10h 24m 06s
2026-09-11 21:28:14 [eval] 354/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae66b055542995703ce8b61 status=ok score=1.000 step=28s eta=10h 23m 21s
2026-09-11 21:29:44 [eval] 355/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae6860e5542991bbc976112 status=ok score=0.150 step=1m 30s eta=10h 25m 52s
2026-09-11 21:30:11 [eval] 356/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f0a01554299458435d539 status=ok score=1.000 step=27s eta=10h 25m 01s
2026-09-11 21:30:29 [eval] 357/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f799d55429918e830d22d status=ok score=1.000 step=17s eta=10h 23m 40s
2026-09-11 21:31:09 [eval] 358/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae527945542993aec5ec167 status=ok score=1.000 step=39s eta=10h 23m 29s
2026-09-11 21:32:34 [eval] 359/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abba581554299642a094af9 status=ok score=0.150 step=1m 24s eta=10h 25m 40s
2026-09-11 21:32:56 [eval] 360/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac4ec9955429924173fb4da status=ok score=1.000 step=22s eta=10h 24m 34s
2026-09-11 21:33:34 [eval] 361/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae37e525542992e3233c42d status=ok score=1.000 step=37s eta=10h 24m 16s
2026-09-11 21:33:54 [eval] 362/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a75a0725542992d0ec05fc9 status=ok score=0.688 step=19s eta=10h 23m 01s
2026-09-11 21:34:17 [eval] 363/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a721dfd55429971e9dc928b status=ok score=0.650 step=23s eta=10h 21m 58s
2026-09-11 21:34:47 [eval] 364/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab69c25554299110f219a39 status=ok score=1.000 step=29s eta=10h 21m 15s
2026-09-11 21:35:56 [eval] 365/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab94acd554299743d22eac6 status=ok score=0.650 step=1m 09s eta=10h 22m 35s
2026-09-11 21:36:20 [eval] 366/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77a9df55429967ab10521c status=ok score=0.500 step=24s eta=10h 21m 34s
2026-09-11 21:36:44 [eval] 367/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1e6d95542997283cd22c3 status=ok score=0.607 step=23s eta=10h 20m 32s
2026-09-11 21:37:13 [eval] 368/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88f9555542995153361214 status=ok score=1.000 step=28s eta=10h 19m 45s
2026-09-11 21:37:34 [eval] 369/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a45425542990783324ee2 status=ok score=0.710 step=21s eta=10h 18m 36s
2026-09-11 21:37:52 [eval] 370/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b99c355429950cd6afd28 status=ok score=1.000 step=17s eta=10h 17m 17s
2026-09-11 21:38:22 [eval] 371/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a78caa955429970f5fffd83 status=ok score=1.000 step=30s eta=10h 16m 36s
2026-09-11 21:38:50 [eval] 372/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8be8215542995e66a47518 status=ok score=1.000 step=28s eta=10h 15m 50s
2026-09-11 21:39:12 [eval] 373/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8688b55429934fafe6daa status=ok score=1.000 step=21s eta=10h 14m 41s
2026-09-11 21:39:56 [eval] 374/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab6a2be554299710c8d1f08 status=ok score=1.000 step=44s eta=10h 14m 42s
2026-09-11 21:40:24 [eval] 375/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a713ea95542994082a3e6e4 status=ok score=0.350 step=28s eta=10h 13m 56s
2026-09-11 21:40:49 [eval] 376/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8af94455429971feec45b6 status=ok score=0.650 step=24s eta=10h 12m 58s
2026-09-11 21:42:09 [eval] 377/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8c30f6554299240d9c20d1 status=ok score=1.000 step=1m 20s eta=10h 14m 46s
2026-09-11 21:42:40 [eval] 378/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1e9fd5542997f29b3c1a1 status=ok score=0.650 step=30s eta=10h 14m 06s
2026-09-11 21:43:03 [eval] 379/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7560585542992d0ec05f76 status=ok score=1.000 step=23s eta=10h 13m 04s
2026-09-11 21:43:26 [eval] 380/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7c64bc5542996dd594b913 status=ok score=0.710 step=22s eta=10h 12m 02s
2026-09-11 21:44:25 [eval] 381/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae6f2a7554299572ea5464a status=ok score=1.000 step=58s eta=10h 12m 44s
2026-09-11 21:45:07 [eval] 382/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a1cd85542990783324e65 status=ok score=0.759 step=42s eta=10h 12m 39s
2026-09-11 21:45:35 [eval] 383/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b18d25542992d025e6768 status=ok score=1.000 step=27s eta=10h 11m 49s
2026-09-11 21:46:00 [eval] 384/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab611cc5542992aa134a411 status=ok score=1.000 step=25s eta=10h 10m 55s
2026-09-11 21:46:27 [eval] 385/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0c7e755429945ae95944c status=ok score=1.000 step=26s eta=10h 10m 03s
2026-09-11 21:46:59 [eval] 386/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8c66db554299585d9e3683 status=ok score=1.000 step=32s eta=10h 09m 29s
2026-09-11 21:47:34 [eval] 387/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abdaa0f55429965af743dad status=ok score=1.000 step=35s eta=10h 09m 02s
2026-09-11 21:47:58 [eval] 388/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8ed10b5542995085b374a0 status=ok score=1.000 step=23s eta=10h 08m 02s
2026-09-11 21:48:27 [eval] 389/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8fc0065542997ba9cb3318 status=ok score=1.000 step=29s eta=10h 07m 18s
2026-09-11 21:49:58 [eval] 390/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8a423255429930ff3c0d30 status=ok score=1.000 step=1m 30s eta=10h 09m 28s
2026-09-11 21:50:18 [eval] 391/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae5f3bb5542996de7b71a7e status=ok score=1.000 step=20s eta=10h 08m 17s
2026-09-11 21:50:45 [eval] 392/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7cf4e355429907fabef062 status=ok score=1.000 step=27s eta=10h 07m 29s
2026-09-11 21:51:25 [eval] 393/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae135fb55429920d523431f status=ok score=1.000 step=39s eta=10h 07m 14s
2026-09-11 21:51:53 [eval] 394/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7313865542994cef4bc442 status=ok score=1.000 step=28s eta=10h 06m 28s
2026-09-11 21:52:26 [eval] 395/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae53de455429908b6326599 status=ok score=1.000 step=32s eta=10h 05m 54s
2026-09-11 21:52:43 [eval] 396/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b76735542997c3ec9719f status=ok score=1.000 step=17s eta=10h 04m 37s
2026-09-11 21:53:26 [eval] 397/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88c92d5542993b751ca84e status=ok score=0.479 step=42s eta=10h 04m 30s
2026-09-11 21:54:04 [eval] 398/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7cc50e554299452d57ba3e status=ok score=1.000 step=37s eta=10h 04m 10s
2026-09-11 21:54:30 [eval] 399/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae54b4f5542990ba0bbb261 status=ok score=1.000 step=26s eta=10h 03m 18s
2026-09-11 21:54:50 [eval] 400/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a86edcc55429960ec39b6da status=ok score=1.000 step=20s eta=10h 02m 11s
2026-09-11 21:55:23 [eval] 401/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2a55b55429921a00ab018 status=ok score=1.000 step=33s eta=10h 01m 38s
2026-09-11 21:56:00 [eval] 402/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae65c925542992ae0d162f9 status=ok score=1.000 step=36s eta=10h 01m 15s
2026-09-11 21:56:17 [eval] 403/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84c4135542994c784dda31 status=ok score=1.000 step=17s eta=9h 59m 59s
2026-09-11 21:56:41 [eval] 404/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84e9d35542994c784dda84 status=ok score=0.575 step=23s eta=9h 59m 00s
2026-09-11 21:57:07 [eval] 405/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae618325542996de7b71b56 status=ok score=1.000 step=26s eta=9h 58m 09s
2026-09-11 21:57:43 [eval] 406/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab1dcab5542993be8fa985e status=ok score=1.000 step=35s eta=9h 57m 44s
2026-09-11 21:58:04 [eval] 407/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac46bb05542991943173983 status=ok score=1.000 step=21s eta=9h 56m 40s
2026-09-11 21:58:29 [eval] 408/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae74fc45542997b22f6a6b4 status=ok score=1.000 step=25s eta=9h 55m 46s
2026-09-11 21:58:57 [eval] 409/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abebbe65542997719eab59d status=ok score=1.000 step=27s eta=9h 55m 00s
2026-09-11 21:59:29 [eval] 410/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adc035c554299438c868d04 status=ok score=0.710 step=32s eta=9h 54m 25s
2026-09-11 21:59:52 [eval] 411/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7cdc1b55429907fabef04d status=ok score=0.650 step=22s eta=9h 53m 26s
2026-09-11 22:00:32 [eval] 412/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a75ebfc5542992d0ec06018 status=ok score=1.000 step=39s eta=9h 53m 10s
2026-09-11 22:01:00 [eval] 413/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ade51b45542997c77adedf4 status=ok score=1.000 step=28s eta=9h 52m 24s
2026-09-11 22:01:31 [eval] 414/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8463545542990548d0b2a3 status=ok score=1.000 step=31s eta=9h 51m 48s
2026-09-11 22:01:56 [eval] 415/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7ed5af5542994959419a84 status=ok score=1.000 step=24s eta=9h 50m 53s
2026-09-11 22:02:18 [eval] 416/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab467975542991751b4d75f status=ok score=1.000 step=21s eta=9h 49m 52s
2026-09-11 22:02:43 [eval] 417/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8c7ac2554299653c1aa08e status=ok score=1.000 step=25s eta=9h 49m 01s
2026-09-11 22:03:09 [eval] 418/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adcc9f35542990d50227d20 status=ok score=1.000 step=25s eta=9h 48m 09s
2026-09-11 22:03:30 [eval] 419/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7bbb64554299042af8f7cc status=ok score=1.000 step=20s eta=9h 47m 06s
2026-09-11 22:03:57 [eval] 420/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab9debb55429955dce3ed97 status=ok score=0.710 step=27s eta=9h 46m 19s
2026-09-11 22:04:27 [eval] 421/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a874ce15542996432c57256 status=ok score=1.000 step=29s eta=9h 45m 38s
2026-09-11 22:05:04 [eval] 422/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae28b76554299495565daa8 status=ok score=0.682 step=37s eta=9h 45m 18s
2026-09-11 22:06:31 [eval] 423/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adddccd5542997dc7907069 status=ok score=1.000 step=1m 26s eta=9h 47m 01s
2026-09-11 22:06:57 [eval] 424/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a888c9d5542997e5c09a612 status=ok score=1.000 step=26s eta=9h 46m 13s
2026-09-11 22:08:22 [eval] 425/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8769475542993e715abf2b status=ok score=0.150 step=1m 24s eta=9h 47m 51s
2026-09-11 22:08:43 [eval] 426/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84f7255542991dd0999e33 status=ok score=0.575 step=20s eta=9h 46m 46s
2026-09-11 22:09:35 [eval] 427/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a80c79155429938b61421da status=ok score=1.000 step=52s eta=9h 47m 01s
2026-09-11 22:10:01 [eval] 428/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae54b3d5542990ba0bbb260 status=ok score=1.000 step=26s eta=9h 46m 12s
2026-09-11 22:10:46 [eval] 429/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac249bd55429951e9e68528 status=ok score=0.750 step=44s eta=9h 46m 08s
2026-09-11 22:11:12 [eval] 430/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab84f2c55429934fafe6d54 status=ok score=1.000 step=25s eta=9h 45m 16s
2026-09-11 22:11:40 [eval] 431/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a85a8655542997b5ce40011 status=ok score=0.650 step=28s eta=9h 44m 32s
2026-09-11 22:12:02 [eval] 432/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a845e9055429933447460ec status=ok score=1.000 step=21s eta=9h 43m 31s
2026-09-11 22:12:26 [eval] 433/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a78ed6855429970f5fffdd9 status=ok score=0.607 step=24s eta=9h 42m 36s
2026-09-11 22:13:00 [eval] 434/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac3af895542995ef918c1f0 status=ok score=1.000 step=34s eta=9h 42m 08s
2026-09-11 22:13:22 [eval] 435/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7ec61a55429934daa2fc5f status=ok score=1.000 step=21s eta=9h 41m 07s
2026-09-11 22:13:55 [eval] 436/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac1bff05542994ab5c67dfc status=ok score=1.000 step=32s eta=9h 40m 34s
2026-09-11 22:14:26 [eval] 437/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a68d25542996c55b2dd98 status=ok score=1.000 step=31s eta=9h 39m 56s
2026-09-11 22:14:58 [eval] 438/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae3de615542992f92d823a5 status=ok score=1.000 step=32s eta=9h 39m 22s
2026-09-11 22:15:26 [eval] 439/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab97d0a5542996be202051e status=ok score=1.000 step=27s eta=9h 38m 37s
2026-09-11 22:16:08 [eval] 440/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8df1a65542995085b3735f status=ok score=0.650 step=41s eta=9h 38m 25s
2026-09-11 22:16:26 [eval] 441/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88a1475542997e5c09a646 status=ok score=1.000 step=18s eta=9h 37m 16s
2026-09-11 22:17:08 [eval] 442/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adbe2c65542996e68525274 status=ok score=0.650 step=42s eta=9h 37m 06s
2026-09-11 22:18:03 [eval] 443/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f38fa55429924144829f5 status=ok score=1.000 step=54s eta=9h 37m 26s
2026-09-11 22:18:25 [eval] 444/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77cb335542997042120b3a status=ok score=1.000 step=22s eta=9h 36m 27s
2026-09-11 22:18:53 [eval] 445/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae6479a55429929b0807b1b status=ok score=1.000 step=27s eta=9h 35m 42s
2026-09-11 22:19:20 [eval] 446/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae20e265542994d89d5b325 status=ok score=1.000 step=26s eta=9h 34m 55s
2026-09-11 22:19:55 [eval] 447/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac048cc554299294b218f73 status=ok score=0.620 step=35s eta=9h 34m 27s
2026-09-11 22:20:20 [eval] 448/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac176555542994d76dcce47 status=ok score=1.000 step=24s eta=9h 33m 35s
2026-09-11 22:20:53 [eval] 449/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7e05635542995f4f40238f status=ok score=1.000 step=32s eta=9h 33m 02s
2026-09-11 22:21:15 [eval] 450/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8db19d5542994ba4e3dd00 status=ok score=1.000 step=21s eta=9h 32m 04s
2026-09-11 22:21:44 [eval] 451/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf734b5542995ec70e9016 status=ok score=1.000 step=29s eta=9h 31m 23s
2026-09-11 22:22:28 [eval] 452/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abdb8ba5542993f32c2a015 status=ok score=0.350 step=44s eta=9h 31m 16s
2026-09-11 22:23:53 [eval] 453/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a81ff62554299676cceb1c4 status=ok score=0.150 step=1m 24s eta=9h 32m 42s
2026-09-11 22:24:19 [eval] 454/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae48c4e55429913cc204498 status=ok score=1.000 step=25s eta=9h 31m 53s
2026-09-11 22:24:54 [eval] 455/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a112a5542990783324e2b status=ok score=0.350 step=35s eta=9h 31m 25s
2026-09-11 22:25:20 [eval] 456/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8aa1685542992d82986f32 status=ok score=1.000 step=25s eta=9h 30m 36s
2026-09-11 22:25:49 [eval] 457/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7d3470554299452d57bb56 status=ok score=1.000 step=28s eta=9h 29m 53s
2026-09-11 22:26:15 [eval] 458/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2ffe7554299218029dbb3 status=ok score=1.000 step=26s eta=9h 29m 06s
2026-09-11 22:26:38 [eval] 459/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae27f555542992decbdcd30 status=ok score=1.000 step=22s eta=9h 28m 10s
2026-09-11 22:28:08 [eval] 460/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a75d8a3554299109176e5a6 status=ok score=0.150 step=1m 29s eta=9h 29m 45s
2026-09-11 22:28:40 [eval] 461/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2659b55429963665199a1 status=ok score=1.000 step=32s eta=9h 29m 10s
2026-09-11 22:28:59 [eval] 462/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a73bcf055429978a71e909c status=ok score=0.710 step=18s eta=9h 28m 06s
2026-09-11 22:29:32 [eval] 463/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7ea695542994a481bbe17 status=ok score=0.688 step=32s eta=9h 27m 32s
2026-09-11 22:30:03 [eval] 464/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf0ae45542992d7e9f9286 status=ok score=0.650 step=31s eta=9h 26m 55s
2026-09-11 22:30:26 [eval] 465/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a726b0f5542997f827839be status=ok score=0.710 step=22s eta=9h 25m 59s
2026-09-11 22:30:46 [eval] 466/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae2dd2055429928c423950d status=ok score=1.000 step=20s eta=9h 24m 58s
2026-09-11 22:31:07 [eval] 467/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7577785542992d0ec05fa0 status=ok score=1.000 step=20s eta=9h 23m 57s
2026-09-11 22:31:17 [eval] 468/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a83ed9b55429933447460b8 status=ok score=1.000 step=10s eta=9h 22m 35s
2026-09-11 22:31:57 [eval] 469/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abcfc365542993a06baf9d6 status=ok score=1.000 step=39s eta=9h 22m 17s
2026-09-11 22:32:24 [eval] 470/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abb02fe554299232ef4a39f status=ok score=1.000 step=27s eta=9h 21m 33s
2026-09-11 22:32:49 [eval] 471/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7ef625542994a481bbe40 status=ok score=0.607 step=24s eta=9h 20m 43s
2026-09-11 22:33:38 [eval] 472/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a87954f5542996e4f308856 status=ok score=1.000 step=48s eta=9h 20m 44s
2026-09-11 22:34:08 [eval] 473/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae60ea9554299546bf8304e status=ok score=0.650 step=29s eta=9h 20m 05s
2026-09-11 22:34:34 [eval] 474/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4d3c95542990ba0bbb165 status=ok score=0.650 step=25s eta=9h 19m 16s
2026-09-11 22:34:56 [eval] 475/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7766455429952e35ea920 status=ok score=0.350 step=22s eta=9h 18m 21s
2026-09-11 22:35:31 [eval] 476/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4ec1e5542990ba0bbb19b status=ok score=1.000 step=35s eta=9h 17m 53s
2026-09-11 22:36:03 [eval] 477/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f69b55542997ba9cb324f status=ok score=1.000 step=31s eta=9h 17m 18s
2026-09-11 22:37:32 [eval] 478/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b515e55429971feec46bb status=ok score=0.150 step=1m 29s eta=9h 18m 45s
2026-09-11 22:38:00 [eval] 479/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae24abc5542994d89d5b3c3 status=ok score=0.688 step=27s eta=9h 18m 01s
2026-09-11 22:38:27 [eval] 480/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7320565542991f9a20c61d status=ok score=1.000 step=26s eta=9h 17m 15s
2026-09-11 22:38:54 [eval] 481/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adca5eb5542994d58a2f693 status=ok score=1.000 step=26s eta=9h 16m 28s
2026-09-11 22:40:26 [eval] 482/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5add61d65542995b365fab21 status=ok score=0.150 step=1m 32s eta=9h 18m 00s
2026-09-11 22:40:59 [eval] 483/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8810485542997e5c09a590 status=ok score=0.688 step=33s eta=9h 17m 27s
2026-09-11 22:41:21 [eval] 484/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4c39f5542995dadf243fb status=ok score=1.000 step=22s eta=9h 16m 31s
2026-09-11 22:41:43 [eval] 485/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8a231a55429930ff3c0cb4 status=ok score=1.000 step=21s eta=9h 15m 35s
2026-09-11 22:42:09 [eval] 486/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b987f5542997f31a41d7a status=ok score=1.000 step=26s eta=9h 14m 47s
2026-09-11 22:42:35 [eval] 487/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adc0c2b55429947ff1738db status=ok score=1.000 step=26s eta=9h 14m 00s
2026-09-11 22:42:55 [eval] 488/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8327fd5542990548d0b1a3 status=ok score=1.000 step=19s eta=9h 13m 00s
2026-09-11 22:44:22 [eval] 489/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a79c7ac5542994bb9457097 status=ok score=0.150 step=1m 27s eta=9h 14m 18s
2026-09-11 22:44:46 [eval] 490/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abaf6865542996cc5e49f3c status=ok score=1.000 step=23s eta=9h 13m 26s
2026-09-11 22:46:10 [eval] 491/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a85eed75542996432c5713b status=ok score=0.150 step=1m 24s eta=9h 14m 38s
2026-09-11 22:46:35 [eval] 492/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf8fe55542993344016d0f status=ok score=1.000 step=24s eta=9h 13m 46s
2026-09-11 22:47:10 [eval] 493/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae53b545542990ba0bbb23c status=ok score=0.759 step=35s eta=9h 13m 18s
2026-09-11 22:48:35 [eval] 494/1494 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a3a945542996a35c17147 status=ok score=0.150 step=1m 24s eta=9h 14m 29s
2026-09-11 22:48:35 [eval] Target=qwen38_27b_local | condizione=skillopt | task=500
2026-09-11 22:48:56 [eval] 495/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a6ee75542996c55b2ddac status=ok score=1.000 step=20s eta=9h 13m 30s
2026-09-11 22:49:34 [eval] 496/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adce88b5542992c1e3a249a status=ok score=1.000 step=38s eta=9h 13m 08s
2026-09-11 22:50:59 [eval] 497/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8986fd55429938390d4046 status=ok score=0.150 step=1m 24s eta=9h 14m 18s
2026-09-11 22:51:22 [eval] 498/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae057fd55429945ae959328 status=ok score=0.710 step=23s eta=9h 13m 25s
2026-09-11 22:51:46 [eval] 499/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac31066554299741d48a19d status=ok score=1.000 step=24s eta=9h 12m 33s
2026-09-11 22:52:13 [eval] 500/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adc9b7a5542994d58a2f679 status=ok score=0.350 step=26s eta=9h 11m 46s
2026-09-11 22:53:35 [eval] 501/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8bb7f95542996e8ac889ff status=ok score=0.150 step=1m 22s eta=9h 12m 50s
2026-09-11 22:53:59 [eval] 502/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5add56a85542992200553abe status=ok score=1.000 step=23s eta=9h 11m 57s
2026-09-11 22:54:24 [eval] 503/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adcfc135542990d50227d87 status=ok score=1.000 step=25s eta=9h 11m 08s
2026-09-11 22:55:07 [eval] 504/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abc32cb55429959677d6a40 status=ok score=1.000 step=43s eta=9h 10m 54s
2026-09-11 22:55:37 [eval] 505/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a9068f85542990a98493623 status=ok score=1.000 step=30s eta=9h 10m 14s
2026-09-11 22:55:57 [eval] 506/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae33c4d5542992f92d82262 status=ok score=0.530 step=19s eta=9h 09m 14s
2026-09-11 22:56:24 [eval] 507/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8ed305542991b5579f046 status=ok score=0.650 step=26s eta=9h 08m 28s
2026-09-11 22:56:52 [eval] 508/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a72b8de5542994cef4bc3df status=ok score=1.000 step=27s eta=9h 07m 43s
2026-09-11 22:57:34 [eval] 509/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf076f5542992d7e9f9277 status=ok score=1.000 step=42s eta=9h 07m 28s
2026-09-11 22:58:54 [eval] 510/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8903555429916710eb08e status=ok score=0.350 step=1m 20s eta=9h 08m 25s
2026-09-11 22:59:21 [eval] 511/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac13e195542994ab5c67cc5 status=ok score=0.530 step=26s eta=9h 07m 39s
2026-09-11 22:59:54 [eval] 512/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab7f7465542993667794071 status=ok score=0.736 step=32s eta=9h 07m 04s
2026-09-11 23:00:14 [eval] 513/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7e04b05542995f4f40238a status=ok score=1.000 step=19s eta=9h 06m 05s
2026-09-11 23:00:45 [eval] 514/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abcefc45542993a06baf9b4 status=ok score=1.000 step=31s eta=9h 05m 28s
2026-09-11 23:01:10 [eval] 515/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7da0de5542990b8f5039d7 status=ok score=0.710 step=24s eta=9h 04m 37s
2026-09-11 23:01:48 [eval] 516/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a79c8fa5542994bb94570a1 status=ok score=1.000 step=38s eta=9h 04m 14s
2026-09-11 23:02:21 [eval] 517/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae005b555429942ec259bec status=ok score=1.000 step=32s eta=9h 03m 40s
2026-09-11 23:02:50 [eval] 518/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8ba92c554299240d9c2071 status=ok score=1.000 step=28s eta=9h 02m 57s
2026-09-11 23:03:21 [eval] 519/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a455c5542994f819ef1a7 status=ok score=1.000 step=31s eta=9h 02m 20s
2026-09-11 23:03:50 [eval] 520/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a729e7b5542992359bc313d status=ok score=1.000 step=29s eta=9h 01m 39s
2026-09-11 23:04:19 [eval] 521/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab67bd355429954757d32f2 status=ok score=1.000 step=28s eta=9h 00m 56s
2026-09-11 23:04:45 [eval] 522/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a014a5542996c55b2dccf status=ok score=1.000 step=26s eta=9h 00m 09s
2026-09-11 23:05:05 [eval] 523/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a809b575542996402f6a59c status=ok score=1.000 step=19s eta=8h 59m 11s
2026-09-11 23:05:51 [eval] 524/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf3ab95542992d7e9f92f3 status=ok score=1.000 step=45s eta=8h 59m 01s
2026-09-11 23:07:23 [eval] 525/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab808b85542991d3222380d status=ok score=0.150 step=1m 31s eta=9h 00m 16s
2026-09-11 23:07:54 [eval] 526/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a90605d5542995651fb514d status=ok score=0.736 step=30s eta=8h 59m 38s
2026-09-11 23:08:41 [eval] 527/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae694a15542991bbc976141 status=ok score=0.736 step=47s eta=8h 59m 30s
2026-09-11 23:09:07 [eval] 528/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a89ba6b554299669944a584 status=ok score=1.000 step=25s eta=8h 58m 42s
2026-09-11 23:10:26 [eval] 529/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ade9545554299728e26c741 status=ok score=0.150 step=1m 19s eta=8h 59m 32s
2026-09-11 23:11:00 [eval] 530/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7d54165542995f4f402256 status=ok score=1.000 step=34s eta=8h 59m 00s
2026-09-11 23:11:44 [eval] 531/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f791c5542992414482ad9 status=ok score=0.710 step=43s eta=8h 58m 45s
2026-09-11 23:12:10 [eval] 532/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77e2095542995d8318131d status=ok score=1.000 step=26s eta=8h 57m 58s
2026-09-11 23:12:48 [eval] 533/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7759fc5542993569682d60 status=ok score=1.000 step=37s eta=8h 57m 32s
2026-09-11 23:13:32 [eval] 534/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7f924c55429969796c1aba status=ok score=0.575 step=44s eta=8h 57m 17s
2026-09-11 23:14:18 [eval] 535/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7166395542994082a3e814 status=ok score=1.000 step=45s eta=8h 57m 06s
2026-09-11 23:14:50 [eval] 536/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ade914b55429939a52fe8f9 status=ok score=1.000 step=32s eta=8h 56m 30s
2026-09-11 23:15:16 [eval] 537/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a811152554299260e20a22e status=ok score=0.710 step=26s eta=8h 55m 43s
2026-09-11 23:15:40 [eval] 538/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1d656554299234fd04322 status=ok score=1.000 step=23s eta=8h 54m 52s
2026-09-11 23:16:15 [eval] 539/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab41d855542996a3a969f4b status=ok score=1.000 step=35s eta=8h 54m 21s
2026-09-11 23:16:40 [eval] 540/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a276d5542996c55b2dd27 status=ok score=0.736 step=25s eta=8h 53m 33s
2026-09-11 23:17:05 [eval] 541/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a82fcbd55429954d2e2ebe8 status=ok score=1.000 step=24s eta=8h 52m 43s
2026-09-11 23:17:25 [eval] 542/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adc094a55429947ff1738c0 status=ok score=1.000 step=20s eta=8h 51m 46s
2026-09-11 23:17:45 [eval] 543/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a73c958554299623ed4ac5c status=ok score=0.530 step=20s eta=8h 50m 49s
2026-09-11 23:18:09 [eval] 544/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac532335542994611c8b41c status=ok score=1.000 step=24s eta=8h 49m 59s
2026-09-11 23:18:44 [eval] 545/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac199955542994ab5c67d8c status=ok score=1.000 step=35s eta=8h 49m 29s
2026-09-11 23:19:41 [eval] 546/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac25fa955429951e9e6858c status=ok score=0.620 step=57s eta=8h 49m 36s
2026-09-11 23:20:01 [eval] 547/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae3f4fe5542995ad6573ce8 status=ok score=1.000 step=19s eta=8h 48m 39s
2026-09-11 23:20:37 [eval] 548/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abe91895542993f32c2a168 status=ok score=1.000 step=36s eta=8h 48m 10s
2026-09-11 23:21:06 [eval] 549/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abc039a5542993f40c73c49 status=ok score=0.650 step=28s eta=8h 47m 29s
2026-09-11 23:21:28 [eval] 550/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7cd0fd55429909bec76823 status=ok score=1.000 step=21s eta=8h 46m 35s
2026-09-11 23:22:14 [eval] 551/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7d2aa05542995f4f40221f status=ok score=0.688 step=45s eta=8h 46m 23s
2026-09-11 23:22:40 [eval] 552/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a734bb65542994cef4bc50f status=ok score=0.530 step=26s eta=8h 45m 37s
2026-09-11 23:23:12 [eval] 553/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a80ecea55429938b6142254 status=ok score=1.000 step=32s eta=8h 45m 02s
2026-09-11 23:24:35 [eval] 554/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88a19a5542997e5c09a64b status=ok score=0.150 step=1m 22s eta=8h 45m 51s
2026-09-11 23:25:07 [eval] 555/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8d0940554299585d9e379e status=ok score=1.000 step=32s eta=8h 45m 15s
2026-09-11 23:25:41 [eval] 556/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abae3205542996cc5e49edc status=ok score=1.000 step=34s eta=8h 44m 42s
2026-09-11 23:26:08 [eval] 557/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7c2f145542996dd594b8b4 status=ok score=1.000 step=26s eta=8h 43m 57s
2026-09-11 23:26:32 [eval] 558/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a90b43455429916514e7523 status=ok score=0.710 step=23s eta=8h 43m 08s
2026-09-11 23:26:53 [eval] 559/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5aba749055429901930fa7d8 status=ok score=0.650 step=21s eta=8h 42m 14s
2026-09-11 23:27:19 [eval] 560/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a80ad7c5542992097ad3018 status=ok score=1.000 step=25s eta=8h 41m 27s
2026-09-11 23:27:57 [eval] 561/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4563e5542996836b02c7f status=ok score=1.000 step=38s eta=8h 41m 02s
2026-09-11 23:28:35 [eval] 562/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7e1a5455429965cec5ea5f status=ok score=1.000 step=37s eta=8h 40m 35s
2026-09-11 23:29:03 [eval] 563/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abee75f5542993fe9a41d8e status=ok score=1.000 step=28s eta=8h 39m 53s
2026-09-11 23:29:39 [eval] 564/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2680055429963665199a8 status=ok score=0.575 step=35s eta=8h 39m 23s
2026-09-11 23:30:21 [eval] 565/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac1d40c5542994d76dccef5 status=ok score=0.350 step=42s eta=8h 39m 04s
2026-09-11 23:30:52 [eval] 566/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b4a5f55429949d91db531 status=ok score=1.000 step=31s eta=8h 38m 26s
2026-09-11 23:31:22 [eval] 567/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab84d5a55429916710eb028 status=ok score=1.000 step=29s eta=8h 37m 47s
2026-09-11 23:31:49 [eval] 568/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7265815542990c210a411b status=ok score=1.000 step=27s eta=8h 37m 03s
2026-09-11 23:32:16 [eval] 569/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae00de055429906c02daab5 status=ok score=1.000 step=27s eta=8h 36m 19s
2026-09-11 23:32:39 [eval] 570/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a83a31c554299123d8c2179 status=ok score=1.000 step=22s eta=8h 35m 28s
2026-09-11 23:33:06 [eval] 571/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7c9f325542990527d554e6 status=ok score=1.000 step=27s eta=8h 34m 45s
2026-09-11 23:33:34 [eval] 572/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8a9bc15542996c9b8d5f36 status=ok score=1.000 step=27s eta=8h 34m 02s
2026-09-11 23:34:05 [eval] 573/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab474135542991751b4d77b status=ok score=1.000 step=30s eta=8h 33m 24s
2026-09-11 23:34:29 [eval] 574/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a802bf05542992bc0c4a6b7 status=ok score=1.000 step=24s eta=8h 32m 36s
2026-09-11 23:34:52 [eval] 575/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae2138c5542997283cd23b7 status=ok score=1.000 step=22s eta=8h 31m 46s
2026-09-11 23:35:45 [eval] 576/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae5db98554299546bf82fa6 status=ok score=0.650 step=53s eta=8h 31m 44s
2026-09-11 23:36:22 [eval] 577/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adc459255429944faac24ad status=ok score=1.000 step=37s eta=8h 31m 16s
2026-09-11 23:36:45 [eval] 578/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a89fb525542993b751ca9d6 status=ok score=1.000 step=22s eta=8h 30m 25s
2026-09-11 23:37:17 [eval] 579/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4f3c455429960a22e0221 status=ok score=0.607 step=32s eta=8h 29m 51s
2026-09-11 23:37:43 [eval] 580/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a83d0845542996488c2e4e6 status=ok score=1.000 step=25s eta=8h 29m 06s
2026-09-11 23:38:15 [eval] 581/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b7e9c5542995d1e6f13c1 status=ok score=1.000 step=31s eta=8h 28m 29s
2026-09-11 23:39:41 [eval] 582/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8baf4b5542996e8ac889c5 status=ok score=0.150 step=1m 25s eta=8h 29m 18s
2026-09-11 23:40:16 [eval] 583/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae14b5c55429920d52343aa status=ok score=1.000 step=34s eta=8h 28m 47s
2026-09-11 23:40:41 [eval] 584/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8854555429934fafe6e0c status=ok score=1.000 step=25s eta=8h 28m 01s
2026-09-11 23:41:08 [eval] 585/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a81d19b55429926c1cdad90 status=ok score=1.000 step=27s eta=8h 27m 17s
2026-09-11 23:41:44 [eval] 586/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7d26bd554299452d57bb28 status=ok score=0.350 step=36s eta=8h 26m 48s
2026-09-11 23:41:59 [eval] 587/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adeb95d5542992fa25da827 status=ok score=1.000 step=15s eta=8h 25m 46s
2026-09-11 23:42:37 [eval] 588/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae3606b5542991a06ce99a8 status=ok score=0.350 step=37s eta=8h 25m 19s
2026-09-11 23:43:04 [eval] 589/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abd12bb55429933744ab703 status=ok score=1.000 step=27s eta=8h 24m 36s
2026-09-11 23:43:26 [eval] 590/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0818e55429924de1b70e9 status=ok score=1.000 step=21s eta=8h 23m 44s
2026-09-11 23:44:05 [eval] 591/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5addda9b5542992200553b5b status=ok score=1.000 step=38s eta=8h 23m 19s
2026-09-11 23:44:33 [eval] 592/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a803ed45542996402f6a496 status=ok score=1.000 step=27s eta=8h 22m 37s
2026-09-11 23:45:23 [eval] 593/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae65b845542992ae0d162f1 status=ok score=0.350 step=50s eta=8h 22m 30s
2026-09-11 23:45:52 [eval] 594/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac397fe554299218029dbe2 status=ok score=1.000 step=28s eta=8h 21m 49s
2026-09-11 23:47:23 [eval] 595/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abd516a5542992ac4f3825c status=ok score=0.150 step=1m 31s eta=8h 22m 43s
2026-09-11 23:47:46 [eval] 596/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8324815542990548d0b184 status=ok score=1.000 step=22s eta=8h 21m 53s
2026-09-11 23:48:23 [eval] 597/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adc5b875542996e68525328 status=ok score=0.650 step=37s eta=8h 21m 25s
2026-09-11 23:49:13 [eval] 598/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adca8375542990d50227cd4 status=ok score=1.000 step=49s eta=8h 21m 16s
2026-09-11 23:50:30 [eval] 599/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adefe645542992d7e9f926c status=ok score=0.530 step=1m 16s eta=8h 21m 47s
2026-09-11 23:50:57 [eval] 600/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a779be75542995d83181215 status=ok score=1.000 step=26s eta=8h 21m 03s
2026-09-11 23:51:28 [eval] 601/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abaee845542996606241696 status=ok score=1.000 step=31s eta=8h 20m 26s
2026-09-11 23:51:49 [eval] 602/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8ca5d5542991b5579f005 status=ok score=0.530 step=21s eta=8h 19m 34s
2026-09-11 23:52:56 [eval] 603/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a74f8bd5542993748c8976a status=ok score=1.000 step=1m 06s eta=8h 19m 50s
2026-09-11 23:53:34 [eval] 604/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab262a4554299340b5254ac status=ok score=1.000 step=38s eta=8h 19m 23s
2026-09-11 23:54:13 [eval] 605/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae063085542993d6555eb37 status=ok score=1.000 step=39s eta=8h 18m 57s
2026-09-11 23:54:43 [eval] 606/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a90580655429933b8a204ef status=ok score=0.650 step=29s eta=8h 18m 17s
2026-09-11 23:55:08 [eval] 607/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7945d5542997b22f6a7ba status=ok score=0.710 step=24s eta=8h 17m 30s
2026-09-11 23:55:33 [eval] 608/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a729fa15542994cef4bc397 status=ok score=1.000 step=25s eta=8h 16m 44s
2026-09-11 23:56:08 [eval] 609/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7dc7735542990b8f503a93 status=ok score=1.000 step=35s eta=8h 16m 13s
2026-09-11 23:56:51 [eval] 610/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae10a5b55429920d52342a0 status=ok score=1.000 step=42s eta=8h 15m 53s
2026-09-11 23:57:13 [eval] 611/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8bae135542996e8ac889b6 status=ok score=0.710 step=22s eta=8h 15m 03s
2026-09-11 23:57:39 [eval] 612/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abee41a5542993fe9a41d79 status=ok score=1.000 step=25s eta=8h 14m 17s
2026-09-11 23:58:02 [eval] 613/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b7ff75542995eb53be93d status=ok score=0.736 step=23s eta=8h 13m 29s
2026-09-11 23:58:38 [eval] 614/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8456ef5542990548d0b289 status=ok score=0.688 step=35s eta=8h 12m 59s
2026-09-11 23:59:17 [eval] 615/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7690c5542995703ce8c22 status=ok score=0.710 step=38s eta=8h 12m 32s
2026-09-11 23:59:38 [eval] 616/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8cd381554299653c1aa12b status=ok score=1.000 step=20s eta=8h 11m 41s
2026-09-12 00:00:00 [eval] 617/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0038655429925eb1afbe0 status=ok score=1.000 step=22s eta=8h 10m 52s
2026-09-12 00:00:41 [eval] 618/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8f33155429919ba4e237f status=ok score=1.000 step=40s eta=8h 10m 28s
2026-09-12 00:01:08 [eval] 619/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac4f9dc55429924173fb533 status=ok score=0.575 step=26s eta=8h 09m 45s
2026-09-12 00:01:37 [eval] 620/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7e8f55542994a481bbe06 status=ok score=0.650 step=28s eta=8h 09m 05s
2026-09-12 00:02:06 [eval] 621/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5add2b435542990d50227e11 status=ok score=1.000 step=29s eta=8h 08m 26s
2026-09-12 00:02:49 [eval] 622/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a866b5b554299211dda2b23 status=ok score=1.000 step=42s eta=8h 08m 05s
2026-09-12 00:03:29 [eval] 623/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8d02cc554299441c6b9fb6 status=ok score=1.000 step=40s eta=8h 07m 41s
2026-09-12 00:03:57 [eval] 624/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abbdb195542993f40c73bf1 status=ok score=0.688 step=27s eta=8h 06m 58s
2026-09-12 00:04:45 [eval] 625/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac3dfb15542995c82c4ac71 status=ok score=0.350 step=48s eta=8h 06m 46s
2026-09-12 00:05:30 [eval] 626/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a824858554299676cceb247 status=ok score=0.688 step=45s eta=8h 06m 28s
2026-09-12 00:05:55 [eval] 627/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0613d5542993d6555eb22 status=ok score=1.000 step=25s eta=8h 05m 42s
2026-09-12 00:06:19 [eval] 628/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77a41a5542997042120ab9 status=ok score=1.000 step=23s eta=8h 04m 56s
2026-09-12 00:07:01 [eval] 629/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac44629554299194317395d status=ok score=0.350 step=42s eta=8h 04m 34s
2026-09-12 00:07:32 [eval] 630/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7261635542997f8278398a status=ok score=0.688 step=30s eta=8h 03m 56s
2026-09-12 00:07:46 [eval] 631/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adbe9fa55429944faac23ba status=ok score=1.000 step=14s eta=8h 02m 55s
2026-09-12 00:08:26 [eval] 632/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae80919554299540e5a56f6 status=ok score=1.000 step=39s eta=8h 02m 30s
2026-09-12 00:08:57 [eval] 633/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab9547755429970cfb8ea6c status=ok score=1.000 step=31s eta=8h 01m 54s
2026-09-12 00:09:19 [eval] 634/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac11201554299294b21908c status=ok score=1.000 step=21s eta=8h 01m 04s
2026-09-12 00:09:48 [eval] 635/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7c960655429935c91b5244 status=ok score=1.000 step=28s eta=8h 00m 24s
2026-09-12 00:10:27 [eval] 636/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae3f1fb5542995ad6573cc1 status=ok score=0.650 step=38s eta=7h 59m 58s
2026-09-12 00:11:09 [eval] 637/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0d52e554299603e418469 status=ok score=1.000 step=41s eta=7h 59m 35s
2026-09-12 00:11:46 [eval] 638/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8347d65542996488c2e3f6 status=ok score=1.000 step=37s eta=7h 59m 07s
2026-09-12 00:12:10 [eval] 639/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7562045542992db947364f status=ok score=1.000 step=23s eta=7h 58m 20s
2026-09-12 00:12:46 [eval] 640/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae61351554299546bf83066 status=ok score=0.650 step=36s eta=7h 57m 50s
2026-09-12 00:13:05 [eval] 641/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab9587d55429970cfb8ea7e status=ok score=1.000 step=19s eta=7h 56m 58s
2026-09-12 00:13:43 [eval] 642/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a756fa15542996c70cfaefb status=ok score=1.000 step=37s eta=7h 56m 30s
2026-09-12 00:14:28 [eval] 643/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abe765a55429976d4830b1f status=ok score=0.350 step=45s eta=7h 56m 12s
2026-09-12 00:15:52 [eval] 644/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2f1d1554299218029dba4 status=ok score=0.150 step=1m 23s eta=7h 56m 44s
2026-09-12 00:16:20 [eval] 645/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab40e1c5542996a3a969f00 status=ok score=1.000 step=28s eta=7h 56m 03s
2026-09-12 00:16:49 [eval] 646/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adfe0de55429925eb1afae9 status=ok score=1.000 step=28s eta=7h 55m 23s
2026-09-12 00:17:06 [eval] 647/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7bbcd65542997c3ec97268 status=ok score=0.575 step=17s eta=7h 54m 28s
2026-09-12 00:17:31 [eval] 648/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a887bc0554299206df2b2b6 status=ok score=0.575 step=25s eta=7h 53m 43s
2026-09-12 00:18:44 [eval] 649/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abbdd565542993f40c73bfb status=ok score=0.530 step=1m 12s eta=7h 54m 01s
2026-09-12 00:19:14 [eval] 650/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a72125055429971e9dc9241 status=ok score=1.000 step=30s eta=7h 53m 23s
2026-09-12 00:19:40 [eval] 651/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae08a0455429924de1b70fc status=ok score=1.000 step=25s eta=7h 52m 38s
2026-09-12 00:21:06 [eval] 652/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7f62405542992e7d278cf0 status=ok score=0.150 step=1m 26s eta=7h 53m 13s
2026-09-12 00:21:34 [eval] 653/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab271fe554299449642c8a6 status=ok score=1.000 step=28s eta=7h 52m 32s
2026-09-12 00:21:57 [eval] 654/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a89ab1355429946c8d6e996 status=ok score=1.000 step=23s eta=7h 51m 45s
2026-09-12 00:23:21 [eval] 655/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac21bac5542991316484bf2 status=ok score=0.150 step=1m 23s eta=7h 52m 15s
2026-09-12 00:23:41 [eval] 656/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7e37095542995ed0d166d5 status=ok score=1.000 step=20s eta=7h 51m 24s
2026-09-12 00:24:10 [eval] 657/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7558425542992db9473647 status=ok score=1.000 step=28s eta=7h 50m 43s
2026-09-12 00:24:48 [eval] 658/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a799dfb5542994bb9457029 status=ok score=1.000 step=38s eta=7h 50m 15s
2026-09-12 00:25:31 [eval] 659/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a90629855429916514e749e status=ok score=1.000 step=43s eta=7h 49m 54s
2026-09-12 00:26:14 [eval] 660/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae74818554299572ea547ad status=ok score=1.000 step=42s eta=7h 49m 31s
2026-09-12 00:26:54 [eval] 661/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7eaf65542994a481bbe1d status=ok score=1.000 step=40s eta=7h 49m 06s
2026-09-12 00:27:37 [eval] 662/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab1e76c554299449642c800 status=ok score=0.736 step=42s eta=7h 48m 44s
2026-09-12 00:28:17 [eval] 663/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a74122f55429929fddd83da status=ok score=1.000 step=40s eta=7h 48m 18s
2026-09-12 00:29:41 [eval] 664/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a79e3925542994bb9457130 status=ok score=0.150 step=1m 23s eta=7h 48m 46s
2026-09-12 00:30:08 [eval] 665/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7625c7554299109176e668 status=ok score=0.350 step=27s eta=7h 48m 04s
2026-09-12 00:30:39 [eval] 666/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab341f755429969a97a8114 status=ok score=1.000 step=30s eta=7h 47m 26s
2026-09-12 00:31:09 [eval] 667/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a79c6a55542994bb9457091 status=ok score=0.710 step=29s eta=7h 46m 47s
2026-09-12 00:31:39 [eval] 668/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae2295c554299495565da13 status=ok score=0.500 step=29s eta=7h 46m 08s
2026-09-12 00:33:05 [eval] 669/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae20cd25542997283cd2376 status=ok score=0.150 step=1m 26s eta=7h 46m 39s
2026-09-12 00:33:36 [eval] 670/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7af1a955429931da12c98f status=ok score=1.000 step=31s eta=7h 46m 02s
2026-09-12 00:34:10 [eval] 671/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adfed45554299603e4183c5 status=ok score=0.350 step=33s eta=7h 45m 28s
2026-09-12 00:34:38 [eval] 672/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adbda2755429944faac2385 status=ok score=1.000 step=28s eta=7h 44m 47s
2026-09-12 00:35:03 [eval] 673/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b66135542997c3ec97145 status=ok score=1.000 step=24s eta=7h 44m 02s
2026-09-12 00:35:27 [eval] 674/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac0d83a554299294b219038 status=ok score=1.000 step=24s eta=7h 43m 16s
2026-09-12 00:35:56 [eval] 675/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77ddb855429967ab1052d8 status=ok score=0.607 step=28s eta=7h 42m 36s
2026-09-12 00:36:21 [eval] 676/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1d4e75542997f29b3c143 status=ok score=1.000 step=24s eta=7h 41m 51s
2026-09-12 00:36:46 [eval] 677/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7f3bcd55429930675136c3 status=ok score=1.000 step=25s eta=7h 41m 07s
2026-09-12 00:37:31 [eval] 678/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f812755429918e830d245 status=ok score=0.450 step=45s eta=7h 40m 47s
2026-09-12 00:38:00 [eval] 679/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae5ffbb5542996de7b71ad4 status=ok score=1.000 step=29s eta=7h 40m 07s
2026-09-12 00:38:34 [eval] 680/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7c2819554299683c1c62db status=ok score=1.000 step=33s eta=7h 39m 33s
2026-09-12 00:39:07 [eval] 681/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab9d44255429939ce03dc36 status=ok score=1.000 step=32s eta=7h 38m 58s
2026-09-12 00:40:34 [eval] 682/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab6cebd55429954757d3378 status=ok score=0.150 step=1m 26s eta=7h 39m 27s
2026-09-12 00:41:03 [eval] 683/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf0cbd5542993a75d263e0 status=ok score=1.000 step=29s eta=7h 38m 48s
2026-09-12 00:41:34 [eval] 684/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b017155429949d91db463 status=ok score=1.000 step=30s eta=7h 38m 10s
2026-09-12 00:41:54 [eval] 685/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f9b8c5542997ba9cb32e6 status=ok score=1.000 step=20s eta=7h 37m 20s
2026-09-12 00:43:00 [eval] 686/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae788fa55429952e35ea964 status=ok score=0.350 step=1m 05s eta=7h 37m 24s
2026-09-12 00:43:31 [eval] 687/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac038db554299294b218f57 status=ok score=1.000 step=30s eta=7h 36m 46s
2026-09-12 00:43:53 [eval] 688/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab7bae95542993667793ff4 status=ok score=1.000 step=21s eta=7h 35m 58s
2026-09-12 00:44:37 [eval] 689/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abbf698554299114383a0b5 status=ok score=1.000 step=44s eta=7h 35m 36s
2026-09-12 00:44:58 [eval] 690/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abed9435542994516f45457 status=ok score=1.000 step=20s eta=7h 34m 47s
2026-09-12 00:45:38 [eval] 691/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abfa9745542997ec76fd426 status=ok score=1.000 step=40s eta=7h 34m 20s
2026-09-12 00:46:08 [eval] 692/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8481945542997175ce1ed3 status=ok score=1.000 step=29s eta=7h 33m 42s
2026-09-12 00:46:51 [eval] 693/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab1ebff5542993be8fa9882 status=ok score=1.000 step=42s eta=7h 33m 18s
2026-09-12 00:47:16 [eval] 694/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2cfab554299657fa29079 status=ok score=1.000 step=25s eta=7h 32m 33s
2026-09-12 00:48:22 [eval] 695/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f495c5542997ba9cb3220 status=ok score=0.350 step=1m 06s eta=7h 32m 37s
2026-09-12 00:48:51 [eval] 696/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a887f5c554299206df2b2c0 status=ok score=1.000 step=28s eta=7h 31m 57s
2026-09-12 00:49:24 [eval] 697/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a78b209554299148911f93e status=ok score=0.650 step=32s eta=7h 31m 21s
2026-09-12 00:49:51 [eval] 698/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7f85505542995d8a8dde95 status=ok score=1.000 step=26s eta=7h 30m 39s
2026-09-12 00:50:15 [eval] 699/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7c6d98554299683c1c6304 status=ok score=1.000 step=24s eta=7h 29m 54s
2026-09-12 00:51:47 [eval] 700/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84bc5b5542991dd0999dc3 status=ok score=0.150 step=1m 32s eta=7h 30m 27s
2026-09-12 00:52:49 [eval] 701/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ade450b5542997c77adedc5 status=ok score=1.000 step=1m 01s eta=7h 30m 24s
2026-09-12 00:53:23 [eval] 702/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a905d085542995651fb5147 status=ok score=1.000 step=34s eta=7h 29m 50s
2026-09-12 00:53:52 [eval] 703/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7bcbc8554299294a54aae2 status=ok score=1.000 step=28s eta=7h 29m 10s
2026-09-12 00:54:39 [eval] 704/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8325b35542990548d0b18f status=ok score=0.350 step=47s eta=7h 28m 51s
2026-09-12 00:55:36 [eval] 705/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abcfcf0554299114383a1b4 status=ok score=1.000 step=57s eta=7h 28m 42s
2026-09-12 00:56:09 [eval] 706/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac3126f5542995ef918c0e8 status=ok score=1.000 step=32s eta=7h 28m 07s
2026-09-12 00:56:42 [eval] 707/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7da0915542990b8f5039d4 status=ok score=0.350 step=33s eta=7h 27m 31s
2026-09-12 00:57:12 [eval] 708/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7fb1e55542995d8a8ddef7 status=ok score=1.000 step=30s eta=7h 26m 53s
2026-09-12 00:57:37 [eval] 709/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a73830d55429908901be2da status=ok score=1.000 step=24s eta=7h 26m 08s
2026-09-12 00:58:06 [eval] 710/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf72d35542992d7e9f9369 status=ok score=1.000 step=29s eta=7h 25m 28s
2026-09-12 00:58:36 [eval] 711/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8ece2e5542995085b37497 status=ok score=1.000 step=30s eta=7h 24m 50s
2026-09-12 00:59:11 [eval] 712/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab7e4dc5542995dae37e9df status=ok score=1.000 step=34s eta=7h 24m 17s
2026-09-12 01:00:26 [eval] 713/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abbaed855429931dba144aa status=ok score=0.350 step=1m 14s eta=7h 24m 27s
2026-09-12 01:00:55 [eval] 714/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a79be0e5542994f819ef084 status=ok score=1.000 step=29s eta=7h 23m 48s
2026-09-12 01:01:20 [eval] 715/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac52f455542996feb3fea12 status=ok score=1.000 step=25s eta=7h 23m 04s
2026-09-12 01:01:52 [eval] 716/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab5499e5542992aa134a295 status=ok score=1.000 step=32s eta=7h 22m 28s
2026-09-12 01:02:15 [eval] 717/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a79d2fe5542994f819ef0c3 status=ok score=1.000 step=22s eta=7h 21m 41s
2026-09-12 01:02:40 [eval] 718/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7119f75542994082a3e58e status=ok score=1.000 step=25s eta=7h 20m 58s
2026-09-12 01:03:05 [eval] 719/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac3d9c9554299204fd21ea3 status=ok score=1.000 step=24s eta=7h 20m 13s
2026-09-12 01:03:26 [eval] 720/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac41379554299204fd21ef1 status=ok score=1.000 step=20s eta=7h 19m 25s
2026-09-12 01:03:54 [eval] 721/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a81cb2c5542990a1d231ec4 status=ok score=1.000 step=28s eta=7h 18m 45s
2026-09-12 01:05:23 [eval] 722/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a713dcb5542994082a3e6d9 status=ok score=0.150 step=1m 29s eta=7h 19m 10s
2026-09-12 01:05:56 [eval] 723/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88a1e55542997e5c09a64d status=ok score=1.000 step=32s eta=7h 18m 34s
2026-09-12 01:06:26 [eval] 724/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a37b85542996c55b2dd3f status=ok score=1.000 step=29s eta=7h 17m 55s
2026-09-12 01:07:54 [eval] 725/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf62d05542992d7e9f932d status=ok score=0.150 step=1m 27s eta=7h 18m 18s
2026-09-12 01:09:12 [eval] 726/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a75fa14554299109176e5dc status=ok score=0.750 step=1m 18s eta=7h 18m 31s
2026-09-12 01:09:48 [eval] 727/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac497025542997ea680ca8d status=ok score=1.000 step=35s eta=7h 17m 58s
2026-09-12 01:10:32 [eval] 728/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84a1c85542992a431d1a7c status=ok score=1.000 step=44s eta=7h 17m 35s
2026-09-12 01:11:16 [eval] 729/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf27775542993344016c00 status=ok score=0.650 step=43s eta=7h 17m 11s
2026-09-12 01:11:37 [eval] 730/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a791a97554299148911f9f2 status=ok score=0.650 step=21s eta=7h 16m 22s
2026-09-12 01:12:04 [eval] 731/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abcf17655429959677d6b5c status=ok score=0.350 step=26s eta=7h 15m 40s
2026-09-12 01:12:48 [eval] 732/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abc19705542993a06baf86e status=ok score=1.000 step=44s eta=7h 15m 16s
2026-09-12 01:13:35 [eval] 733/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adccf645542990d50227d32 status=ok score=1.000 step=47s eta=7h 14m 55s
2026-09-12 01:14:17 [eval] 734/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae3c5535542991a06ce9a20 status=ok score=1.000 step=41s eta=7h 14m 29s
2026-09-12 01:15:10 [eval] 735/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab811e95542995dae37ea22 status=ok score=1.000 step=52s eta=7h 14m 13s
2026-09-12 01:15:51 [eval] 736/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adcfe5f5542992c1e3a24f0 status=ok score=0.650 step=40s eta=7h 13m 46s
2026-09-12 01:16:11 [eval] 737/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8762205542996e4f3087b8 status=ok score=1.000 step=20s eta=7h 12m 58s
2026-09-12 01:16:40 [eval] 738/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac23f9555429951e9e684db status=ok score=1.000 step=28s eta=7h 12m 18s
2026-09-12 01:17:11 [eval] 739/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab840e255429934fafe6d3b status=ok score=1.000 step=30s eta=7h 11m 40s
2026-09-12 01:17:36 [eval] 740/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a78db8055429970f5fffdb2 status=ok score=1.000 step=24s eta=7h 10m 56s
2026-09-12 01:18:08 [eval] 741/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adfbca255429942ec259b2c status=ok score=1.000 step=32s eta=7h 10m 19s
2026-09-12 01:18:36 [eval] 742/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8e2ba05542995085b373b8 status=ok score=1.000 step=28s eta=7h 09m 39s
2026-09-12 01:19:08 [eval] 743/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a85ab905542994c784ddb35 status=ok score=1.000 step=31s eta=7h 09m 02s
2026-09-12 01:20:10 [eval] 744/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8fc3b155429933b8a20454 status=ok score=1.000 step=1m 02s eta=7h 08m 56s
2026-09-12 01:20:36 [eval] 745/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a712af15542994082a3e614 status=ok score=1.000 step=25s eta=7h 08m 13s
2026-09-12 01:21:05 [eval] 746/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a76f5b155429972597f1400 status=ok score=0.710 step=29s eta=7h 07m 33s
2026-09-12 01:22:05 [eval] 747/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae6069c55429929b0807a67 status=ok score=0.350 step=1m 00s eta=7h 07m 25s
2026-09-12 01:22:28 [eval] 748/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77321355429972597f1493 status=ok score=1.000 step=22s eta=7h 06m 39s
2026-09-12 01:23:04 [eval] 749/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8869155429916710eb081 status=ok score=1.000 step=35s eta=7h 06m 06s
2026-09-12 01:23:33 [eval] 750/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab849d955429916710eb017 status=ok score=1.000 step=28s eta=7h 05m 27s
2026-09-12 01:23:56 [eval] 751/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ade15a45542997545bbbe46 status=ok score=1.000 step=23s eta=7h 04m 42s
2026-09-12 01:24:23 [eval] 752/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7af4cd55429931da12c9a6 status=ok score=0.650 step=26s eta=7h 04m 00s
2026-09-12 01:25:47 [eval] 753/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf3e355542993a75d26440 status=ok score=0.710 step=1m 24s eta=7h 04m 15s
2026-09-12 01:26:21 [eval] 754/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8d0d7b55429941ae14df79 status=ok score=1.000 step=33s eta=7h 03m 40s
2026-09-12 01:26:47 [eval] 755/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b65ab5542997c3ec97144 status=ok score=1.000 step=26s eta=7h 02m 57s
2026-09-12 01:27:08 [eval] 756/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abed7d75542990832d3a0f7 status=ok score=0.650 step=21s eta=7h 02m 10s
2026-09-12 01:27:29 [eval] 757/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a804510554299485f5985af status=ok score=1.000 step=21s eta=7h 01m 23s
2026-09-12 01:27:53 [eval] 758/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1408a5542997b2ef7d17c status=ok score=1.000 step=23s eta=7h 00m 38s
2026-09-12 01:29:02 [eval] 759/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab2342a5542993be8fa98c3 status=ok score=0.710 step=1m 08s eta=7h 00m 38s
2026-09-12 01:29:34 [eval] 760/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a81a84e5542990a1d231e4e status=ok score=1.000 step=31s eta=7h 00m 01s
2026-09-12 01:30:05 [eval] 761/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac1b5de5542994d76dccec6 status=ok score=1.000 step=30s eta=6h 59m 23s
2026-09-12 01:31:22 [eval] 762/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4a3265542995ad6573de5 status=ok score=1.000 step=1m 17s eta=6h 59m 30s
2026-09-12 01:31:46 [eval] 763/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7e6c725542991319bc94a4 status=ok score=1.000 step=23s eta=6h 58m 46s
2026-09-12 01:32:17 [eval] 764/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abd09585542996e802b469b status=ok score=1.000 step=31s eta=6h 58m 09s
2026-09-12 01:33:39 [eval] 765/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7265825542997f827839a3 status=ok score=0.575 step=1m 22s eta=6h 58m 20s
2026-09-12 01:34:07 [eval] 766/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf33965542993344016c20 status=ok score=1.000 step=27s eta=6h 57m 39s
2026-09-12 01:34:42 [eval] 767/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab4bea15542990594ba9cae status=ok score=1.000 step=34s eta=6h 57m 05s
2026-09-12 01:35:02 [eval] 768/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7e0c045542995f4f4023c5 status=ok score=0.650 step=19s eta=6h 56m 17s
2026-09-12 01:35:26 [eval] 769/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac097b05542996f0d89cc18 status=ok score=1.000 step=24s eta=6h 55m 33s
2026-09-12 01:35:54 [eval] 770/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae520315542993aec5ec152 status=ok score=1.000 step=27s eta=6h 54m 52s
2026-09-12 01:36:23 [eval] 771/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abb76fa5542992ccd8e7f48 status=ok score=1.000 step=28s eta=6h 54m 13s
2026-09-12 01:36:53 [eval] 772/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8501915542997175ce1f5a status=ok score=1.000 step=30s eta=6h 53m 35s
2026-09-12 01:37:14 [eval] 773/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5add48465542992200553a80 status=ok score=1.000 step=20s eta=6h 52m 48s
2026-09-12 01:37:58 [eval] 774/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abbdc3f55429931dba145af status=ok score=1.000 step=43s eta=6h 52m 22s
2026-09-12 01:38:20 [eval] 775/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8fb3af5542997ba9cb32ee status=ok score=1.000 step=22s eta=6h 51m 37s
2026-09-12 01:38:53 [eval] 776/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a722fae55429971e9dc9343 status=ok score=0.607 step=32s eta=6h 51m 01s
2026-09-12 01:39:34 [eval] 777/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a87c13f5542996e4f30890c status=ok score=1.000 step=40s eta=6h 50m 32s
2026-09-12 01:39:56 [eval] 778/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77b0395542997042120ae1 status=ok score=1.000 step=22s eta=6h 49m 47s
2026-09-12 01:40:24 [eval] 779/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a70f39c5542994082a3e429 status=ok score=1.000 step=27s eta=6h 49m 07s
2026-09-12 01:40:52 [eval] 780/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88a6975542994846c1cea4 status=ok score=1.000 step=27s eta=6h 48m 26s
2026-09-12 01:41:10 [eval] 781/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf39295542992d7e9f92df status=ok score=1.000 step=18s eta=6h 47m 37s
2026-09-12 01:41:36 [eval] 782/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae6828f5542996d980e7bb9 status=ok score=1.000 step=25s eta=6h 46m 55s
2026-09-12 01:42:01 [eval] 783/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adbe1a7554299438c868cc3 status=ok score=1.000 step=25s eta=6h 46m 13s
2026-09-12 01:42:31 [eval] 784/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8db916554299441c6ba057 status=ok score=1.000 step=29s eta=6h 45m 34s
2026-09-12 01:42:56 [eval] 785/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a887898554299206df2b2a2 status=ok score=1.000 step=25s eta=6h 44m 52s
2026-09-12 01:43:24 [eval] 786/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b73ad5542997c3ec9718c status=ok score=1.000 step=28s eta=6h 44m 12s
2026-09-12 01:43:50 [eval] 787/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae63dad55429929b0807afe status=ok score=1.000 step=25s eta=6h 43m 30s
2026-09-12 01:44:33 [eval] 788/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8fdd9c55429916514e73de status=ok score=1.000 step=42s eta=6h 43m 04s
2026-09-12 01:45:01 [eval] 789/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84d80c5542992a431d1ab5 status=ok score=1.000 step=27s eta=6h 42m 24s
2026-09-12 01:45:37 [eval] 790/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77ba6c55429967ab10524c status=ok score=1.000 step=36s eta=6h 41m 51s
2026-09-12 01:46:01 [eval] 791/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7ab51055429927d897bef6 status=ok score=1.000 step=24s eta=6h 41m 08s
2026-09-12 01:46:58 [eval] 792/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a71214d5542994082a3e5b9 status=ok score=1.000 step=57s eta=6h 40m 54s
2026-09-12 01:47:29 [eval] 793/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf17f95542995ec70e8f6c status=ok score=0.350 step=30s eta=6h 40m 17s
2026-09-12 01:47:54 [eval] 794/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab6bdd255429953192ad36e status=ok score=1.000 step=24s eta=6h 39m 34s
2026-09-12 01:48:30 [eval] 795/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab2a01d5542992953946778 status=ok score=0.650 step=36s eta=6h 39m 01s
2026-09-12 01:48:57 [eval] 796/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4f2c75542993aec5ec0fb status=ok score=1.000 step=27s eta=6h 38m 21s
2026-09-12 01:49:15 [eval] 797/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77253455429972597f1449 status=ok score=1.000 step=18s eta=6h 37m 33s
2026-09-12 01:49:43 [eval] 798/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77a7db5542995d8318124d status=ok score=1.000 step=27s eta=6h 36m 53s
2026-09-12 01:51:10 [eval] 799/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8ec7cc5542995a26add518 status=ok score=0.150 step=1m 27s eta=6h 37m 04s
2026-09-12 01:51:26 [eval] 800/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84fea85542994c784ddabf status=ok score=1.000 step=15s eta=6h 36m 14s
2026-09-12 01:51:54 [eval] 801/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0006755429925eb1afbd3 status=ok score=0.736 step=28s eta=6h 35m 35s
2026-09-12 01:52:26 [eval] 802/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a801f215542992bc0c4a6b2 status=ok score=1.000 step=32s eta=6h 34m 59s
2026-09-12 01:52:49 [eval] 803/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a75092b55429916b0164242 status=ok score=1.000 step=23s eta=6h 34m 15s
2026-09-12 01:53:14 [eval] 804/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8c5794554299240d9c2131 status=ok score=1.000 step=24s eta=6h 33m 33s
2026-09-12 01:53:53 [eval] 805/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abd56355542993062266c58 status=ok score=1.000 step=38s eta=6h 33m 02s
2026-09-12 01:54:24 [eval] 806/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7da3a95542990b8f5039e6 status=ok score=1.000 step=31s eta=6h 32m 25s
2026-09-12 01:54:51 [eval] 807/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8bd9c95542997f31a41de2 status=ok score=1.000 step=27s eta=6h 31m 45s
2026-09-12 01:55:33 [eval] 808/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84a65d5542992a431d1a83 status=ok score=1.000 step=42s eta=6h 31m 18s
2026-09-12 01:56:08 [eval] 809/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abd01205542992ac4f3819b status=ok score=0.650 step=35s eta=6h 30m 44s
2026-09-12 01:56:29 [eval] 810/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8e36835542995085b373e2 status=ok score=1.000 step=20s eta=6h 29m 59s
2026-09-12 01:56:57 [eval] 811/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a83411655429966c78a6b5d status=ok score=1.000 step=28s eta=6h 29m 19s
2026-09-12 01:57:37 [eval] 812/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b04df55429950cd6afc49 status=ok score=0.350 step=39s eta=6h 28m 50s
2026-09-12 01:57:57 [eval] 813/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7be2595542997c3ec972ac status=ok score=0.710 step=19s eta=6h 28m 04s
2026-09-12 01:58:48 [eval] 814/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1b2b9554299422ee99684 status=ok score=1.000 step=51s eta=6h 27m 43s
2026-09-12 02:00:12 [eval] 815/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b3f8a5542995d1e6f131f status=ok score=0.150 step=1m 23s eta=6h 27m 51s
2026-09-12 02:00:38 [eval] 816/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88a4245542997e5c09a668 status=ok score=1.000 step=25s eta=6h 27m 09s
2026-09-12 02:01:54 [eval] 817/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a81c7d15542990a1d231ea9 status=ok score=1.000 step=1m 16s eta=6h 27m 10s
2026-09-12 02:02:20 [eval] 818/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b4bc35542992d025e67e0 status=ok score=1.000 step=26s eta=6h 26m 29s
2026-09-12 02:03:01 [eval] 819/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a73a7c755429978a71e9068 status=ok score=0.500 step=41s eta=6h 26m 00s
2026-09-12 02:03:40 [eval] 820/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7cd72055429909bec7683b status=ok score=1.000 step=38s eta=6h 25m 29s
2026-09-12 02:04:29 [eval] 821/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab1d983554299340b52540a status=ok score=0.650 step=48s eta=6h 25m 07s
2026-09-12 02:05:07 [eval] 822/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab2a54b554299295394678e status=ok score=1.000 step=38s eta=6h 24m 36s
2026-09-12 02:05:44 [eval] 823/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a855b5c5542997b5ce3ffeb status=ok score=1.000 step=37s eta=6h 24m 04s
2026-09-12 02:06:17 [eval] 824/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abc0a5d5542993f40c73c64 status=ok score=1.000 step=33s eta=6h 23m 29s
2026-09-12 02:06:43 [eval] 825/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8dd5f955429917b4a5bcc7 status=ok score=0.350 step=25s eta=6h 22m 47s
2026-09-12 02:07:29 [eval] 826/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adcaa7f5542990d50227cdb status=ok score=1.000 step=46s eta=6h 22m 22s
2026-09-12 02:07:54 [eval] 827/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7f3f7c55429934daa2fd45 status=ok score=1.000 step=24s eta=6h 21m 40s
2026-09-12 02:08:29 [eval] 828/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a774e9c55429972597f14f3 status=ok score=1.000 step=35s eta=6h 21m 07s
2026-09-12 02:09:11 [eval] 829/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae249925542994d89d5b3c1 status=ok score=1.000 step=41s eta=6h 20m 38s
2026-09-12 02:09:53 [eval] 830/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae22f4e5542996483e6492f status=ok score=1.000 step=42s eta=6h 20m 10s
2026-09-12 02:11:21 [eval] 831/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2cdaa554299657fa29070 status=ok score=0.150 step=1m 27s eta=6h 20m 18s
2026-09-12 02:11:49 [eval] 832/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b820c5542997c3ec971d8 status=ok score=1.000 step=27s eta=6h 19m 39s
2026-09-12 02:12:17 [eval] 833/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7fde25542994a481bbe66 status=ok score=0.710 step=27s eta=6h 18m 59s
2026-09-12 02:12:41 [eval] 834/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5add311b5542994ed6169cc5 status=ok score=1.000 step=24s eta=6h 18m 17s
2026-09-12 02:13:16 [eval] 835/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0b60655429945ae959437 status=ok score=0.479 step=34s eta=6h 17m 43s
2026-09-12 02:13:47 [eval] 836/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8ed7b455429917b4a5bdd1 status=ok score=0.710 step=31s eta=6h 17m 06s
2026-09-12 02:14:18 [eval] 837/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a85a3005542991dd0999e72 status=ok score=1.000 step=30s eta=6h 16m 29s
2026-09-12 02:14:40 [eval] 838/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a807ea1554299485f598624 status=ok score=0.710 step=21s eta=6h 15m 44s
2026-09-12 02:15:29 [eval] 839/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf4ba65542992d7e9f931c status=ok score=1.000 step=49s eta=6h 15m 22s
2026-09-12 02:16:09 [eval] 840/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8a40015542996c9b8d5e72 status=ok score=1.000 step=39s eta=6h 14m 52s
2026-09-12 02:16:36 [eval] 841/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a849cc95542997175ce1efa status=ok score=1.000 step=26s eta=6h 14m 11s
2026-09-12 02:16:58 [eval] 842/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a71095e5542994082a3e4f3 status=ok score=1.000 step=22s eta=6h 13m 28s
2026-09-12 02:17:25 [eval] 843/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab51dae5542991779162d82 status=ok score=1.000 step=26s eta=6h 12m 47s
2026-09-12 02:18:06 [eval] 844/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab859a955429934fafe6d7b status=ok score=1.000 step=40s eta=6h 12m 18s
2026-09-12 02:18:38 [eval] 845/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8e40f65542995a26add498 status=ok score=1.000 step=32s eta=6h 11m 42s
2026-09-12 02:19:46 [eval] 846/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5add4dd35542992ae4cec507 status=ok score=0.595 step=1m 08s eta=6h 11m 33s
2026-09-12 02:20:08 [eval] 847/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77c8905542995d831812ce status=ok score=1.000 step=22s eta=6h 10m 50s
2026-09-12 02:21:30 [eval] 848/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab2b8fe5542991669774070 status=ok score=0.150 step=1m 21s eta=6h 10m 51s
2026-09-12 02:22:00 [eval] 849/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf043b5542993a75d263d4 status=ok score=0.350 step=29s eta=6h 10m 14s
2026-09-12 02:22:34 [eval] 850/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1412a55429920d523434c status=ok score=1.000 step=33s eta=6h 09m 39s
2026-09-12 02:22:57 [eval] 851/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2bbd0554299218029db09 status=ok score=1.000 step=23s eta=6h 08m 56s
2026-09-12 02:23:19 [eval] 852/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a732aa055429901807daf9f status=ok score=1.000 step=21s eta=6h 08m 12s
2026-09-12 02:23:52 [eval] 853/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abcf2b4554299700f9d7937 status=ok score=1.000 step=32s eta=6h 07m 37s
2026-09-12 02:24:23 [eval] 854/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae66b055542995703ce8b61 status=ok score=1.000 step=31s eta=6h 07m 00s
2026-09-12 02:25:37 [eval] 855/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae6860e5542991bbc976112 status=ok score=0.350 step=1m 13s eta=6h 06m 55s
2026-09-12 02:26:05 [eval] 856/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f0a01554299458435d539 status=ok score=1.000 step=28s eta=6h 06m 15s
2026-09-12 02:26:23 [eval] 857/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f799d55429918e830d22d status=ok score=1.000 step=18s eta=6h 05m 29s
2026-09-12 02:27:16 [eval] 858/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae527945542993aec5ec167 status=ok score=1.000 step=52s eta=6h 05m 08s
2026-09-12 02:28:43 [eval] 859/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abba581554299642a094af9 status=ok score=0.150 step=1m 27s eta=6h 05m 13s
2026-09-12 02:29:10 [eval] 860/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac4ec9955429924173fb4da status=ok score=1.000 step=27s eta=6h 04m 33s
2026-09-12 02:29:49 [eval] 861/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae37e525542992e3233c42d status=ok score=1.000 step=39s eta=6h 04m 02s
2026-09-12 02:30:10 [eval] 862/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a75a0725542992d0ec05fc9 status=ok score=0.688 step=20s eta=6h 03m 17s
2026-09-12 02:30:35 [eval] 863/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a721dfd55429971e9dc928b status=ok score=0.650 step=24s eta=6h 02m 35s
2026-09-12 02:31:07 [eval] 864/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab69c25554299110f219a39 status=ok score=1.000 step=31s eta=6h 01m 59s
2026-09-12 02:32:32 [eval] 865/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab94acd554299743d22eac6 status=ok score=0.150 step=1m 25s eta=6h 02m 02s
2026-09-12 02:32:53 [eval] 866/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77a9df55429967ab10521c status=ok score=0.500 step=20s eta=6h 01m 17s
2026-09-12 02:33:17 [eval] 867/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1e6d95542997283cd22c3 status=ok score=0.607 step=24s eta=6h 00m 35s
2026-09-12 02:33:43 [eval] 868/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88f9555542995153361214 status=ok score=1.000 step=26s eta=5h 59m 55s
2026-09-12 02:34:05 [eval] 869/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a45425542990783324ee2 status=ok score=0.710 step=21s eta=5h 59m 11s
2026-09-12 02:34:24 [eval] 870/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b99c355429950cd6afd28 status=ok score=1.000 step=18s eta=5h 58m 25s
2026-09-12 02:34:55 [eval] 871/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a78caa955429970f5fffd83 status=ok score=1.000 step=30s eta=5h 57m 48s
2026-09-12 02:35:25 [eval] 872/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8be8215542995e66a47518 status=ok score=1.000 step=30s eta=5h 57m 11s
2026-09-12 02:35:47 [eval] 873/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8688b55429934fafe6daa status=ok score=1.000 step=21s eta=5h 56m 28s
2026-09-12 02:36:26 [eval] 874/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab6a2be554299710c8d1f08 status=ok score=1.000 step=38s eta=5h 55m 56s
2026-09-12 02:36:58 [eval] 875/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a713ea95542994082a3e6e4 status=ok score=0.350 step=31s eta=5h 55m 20s
2026-09-12 02:37:24 [eval] 876/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8af94455429971feec45b6 status=ok score=0.650 step=26s eta=5h 54m 40s
2026-09-12 02:38:41 [eval] 877/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8c30f6554299240d9c20d1 status=ok score=1.000 step=1m 17s eta=5h 54m 35s
2026-09-12 02:39:15 [eval] 878/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1e9fd5542997f29b3c1a1 status=ok score=0.650 step=34s eta=5h 54m 00s
2026-09-12 02:39:46 [eval] 879/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7560585542992d0ec05f76 status=ok score=1.000 step=31s eta=5h 53m 24s
2026-09-12 02:40:10 [eval] 880/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7c64bc5542996dd594b913 status=ok score=0.710 step=23s eta=5h 52m 42s
2026-09-12 02:40:57 [eval] 881/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae6f2a7554299572ea5464a status=ok score=1.000 step=46s eta=5h 52m 16s
2026-09-12 02:41:30 [eval] 882/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a1cd85542990783324e65 status=ok score=0.759 step=32s eta=5h 51m 40s
2026-09-12 02:41:58 [eval] 883/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b18d25542992d025e6768 status=ok score=1.000 step=28s eta=5h 51m 02s
2026-09-12 02:42:24 [eval] 884/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab611cc5542992aa134a411 status=ok score=1.000 step=25s eta=5h 50m 21s
2026-09-12 02:42:51 [eval] 885/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0c7e755429945ae95944c status=ok score=1.000 step=26s eta=5h 49m 41s
2026-09-12 02:43:26 [eval] 886/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8c66db554299585d9e3683 status=ok score=1.000 step=35s eta=5h 49m 07s
2026-09-12 02:44:00 [eval] 887/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abdaa0f55429965af743dad status=ok score=1.000 step=33s eta=5h 48m 33s
2026-09-12 02:44:25 [eval] 888/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8ed10b5542995085b374a0 status=ok score=1.000 step=24s eta=5h 47m 52s
2026-09-12 02:44:46 [eval] 889/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8fc0065542997ba9cb3318 status=ok score=1.000 step=21s eta=5h 47m 08s
2026-09-12 02:46:01 [eval] 890/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8a423255429930ff3c0d30 status=ok score=1.000 step=1m 14s eta=5h 47m 01s
2026-09-12 02:46:22 [eval] 891/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae5f3bb5542996de7b71a7e status=ok score=1.000 step=20s eta=5h 46m 17s
2026-09-12 02:46:49 [eval] 892/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7cf4e355429907fabef062 status=ok score=1.000 step=27s eta=5h 45m 39s
2026-09-12 02:47:35 [eval] 893/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae135fb55429920d523431f status=ok score=1.000 step=45s eta=5h 45m 11s
2026-09-12 02:48:06 [eval] 894/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7313865542994cef4bc442 status=ok score=1.000 step=31s eta=5h 44m 35s
2026-09-12 02:48:45 [eval] 895/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae53de455429908b6326599 status=ok score=1.000 step=39s eta=5h 44m 03s
2026-09-12 02:49:05 [eval] 896/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b76735542997c3ec9719f status=ok score=1.000 step=19s eta=5h 43m 19s
2026-09-12 02:50:08 [eval] 897/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88c92d5542993b751ca84e status=ok score=0.479 step=1m 02s eta=5h 43m 04s
2026-09-12 02:50:44 [eval] 898/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7cc50e554299452d57ba3e status=ok score=1.000 step=36s eta=5h 42m 30s
2026-09-12 02:51:09 [eval] 899/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae54b4f5542990ba0bbb261 status=ok score=1.000 step=25s eta=5h 41m 49s
2026-09-12 02:51:31 [eval] 900/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a86edcc55429960ec39b6da status=ok score=1.000 step=21s eta=5h 41m 07s
2026-09-12 02:52:03 [eval] 901/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2a55b55429921a00ab018 status=ok score=1.000 step=32s eta=5h 40m 31s
2026-09-12 02:52:47 [eval] 902/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae65c925542992ae0d162f9 status=ok score=1.000 step=44s eta=5h 40m 03s
2026-09-12 02:53:05 [eval] 903/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84c4135542994c784dda31 status=ok score=1.000 step=17s eta=5h 39m 17s
2026-09-12 02:53:28 [eval] 904/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84e9d35542994c784dda84 status=ok score=0.575 step=23s eta=5h 38m 36s
2026-09-12 02:53:58 [eval] 905/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae618325542996de7b71b56 status=ok score=1.000 step=29s eta=5h 37m 58s
2026-09-12 02:54:38 [eval] 906/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab1dcab5542993be8fa985e status=ok score=1.000 step=39s eta=5h 37m 27s
2026-09-12 02:55:01 [eval] 907/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac46bb05542991943173983 status=ok score=1.000 step=23s eta=5h 36m 46s
2026-09-12 02:55:28 [eval] 908/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae74fc45542997b22f6a6b4 status=ok score=1.000 step=26s eta=5h 36m 06s
2026-09-12 02:56:07 [eval] 909/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abebbe65542997719eab59d status=ok score=1.000 step=38s eta=5h 35m 35s
2026-09-12 02:56:47 [eval] 910/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adc035c554299438c868d04 status=ok score=0.710 step=40s eta=5h 35m 04s
2026-09-12 02:57:09 [eval] 911/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7cdc1b55429907fabef04d status=ok score=0.650 step=21s eta=5h 34m 21s
2026-09-12 02:57:52 [eval] 912/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a75ebfc5542992d0ec06018 status=ok score=1.000 step=42s eta=5h 33m 52s
2026-09-12 02:58:20 [eval] 913/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ade51b45542997c77adedf4 status=ok score=1.000 step=28s eta=5h 33m 14s
2026-09-12 02:58:52 [eval] 914/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8463545542990548d0b2a3 status=ok score=1.000 step=32s eta=5h 32m 38s
2026-09-12 02:59:17 [eval] 915/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7ed5af5542994959419a84 status=ok score=1.000 step=24s eta=5h 31m 58s
2026-09-12 02:59:39 [eval] 916/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab467975542991751b4d75f status=ok score=1.000 step=22s eta=5h 31m 16s
2026-09-12 03:00:06 [eval] 917/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8c7ac2554299653c1aa08e status=ok score=1.000 step=26s eta=5h 30m 37s
2026-09-12 03:00:33 [eval] 918/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adcc9f35542990d50227d20 status=ok score=1.000 step=27s eta=5h 29m 58s
2026-09-12 03:00:55 [eval] 919/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7bbb64554299042af8f7cc status=ok score=1.000 step=21s eta=5h 29m 16s
2026-09-12 03:01:22 [eval] 920/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab9debb55429955dce3ed97 status=ok score=0.710 step=27s eta=5h 28m 37s
2026-09-12 03:01:59 [eval] 921/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a874ce15542996432c57256 status=ok score=1.000 step=36s eta=5h 28m 04s
2026-09-12 03:02:56 [eval] 922/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae28b76554299495565daa8 status=ok score=0.682 step=57s eta=5h 27m 44s
2026-09-12 03:04:27 [eval] 923/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adddccd5542997dc7907069 status=ok score=0.150 step=1m 30s eta=5h 27m 44s
2026-09-12 03:04:55 [eval] 924/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a888c9d5542997e5c09a612 status=ok score=1.000 step=27s eta=5h 27m 05s
2026-09-12 03:06:19 [eval] 925/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8769475542993e715abf2b status=ok score=0.150 step=1m 24s eta=5h 27m 02s
2026-09-12 03:06:40 [eval] 926/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84f7255542991dd0999e33 status=ok score=0.575 step=20s eta=5h 26m 19s
2026-09-12 03:07:44 [eval] 927/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a80c79155429938b61421da status=ok score=1.000 step=1m 04s eta=5h 26m 03s
2026-09-12 03:08:16 [eval] 928/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae54b3d5542990ba0bbb260 status=ok score=1.000 step=31s eta=5h 25m 27s
2026-09-12 03:09:02 [eval] 929/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac249bd55429951e9e68528 status=ok score=0.750 step=45s eta=5h 24m 59s
2026-09-12 03:09:31 [eval] 930/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab84f2c55429934fafe6d54 status=ok score=1.000 step=28s eta=5h 24m 21s
2026-09-12 03:10:13 [eval] 931/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a85a8655542997b5ce40011 status=ok score=0.650 step=41s eta=5h 23m 51s
2026-09-12 03:10:35 [eval] 932/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a845e9055429933447460ec status=ok score=1.000 step=22s eta=5h 23m 09s
2026-09-12 03:11:01 [eval] 933/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a78ed6855429970f5fffdd9 status=ok score=0.607 step=26s eta=5h 22m 30s
2026-09-12 03:11:38 [eval] 934/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac3af895542995ef918c1f0 status=ok score=1.000 step=36s eta=5h 21m 57s
2026-09-12 03:12:00 [eval] 935/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7ec61a55429934daa2fc5f status=ok score=1.000 step=21s eta=5h 21m 15s
2026-09-12 03:12:33 [eval] 936/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac1bff05542994ab5c67dfc status=ok score=1.000 step=32s eta=5h 20m 39s
2026-09-12 03:13:05 [eval] 937/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a68d25542996c55b2dd98 status=ok score=1.000 step=31s eta=5h 20m 03s
2026-09-12 03:13:37 [eval] 938/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae3de615542992f92d823a5 status=ok score=1.000 step=32s eta=5h 19m 28s
2026-09-12 03:14:05 [eval] 939/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab97d0a5542996be202051e status=ok score=1.000 step=27s eta=5h 18m 49s
2026-09-12 03:15:07 [eval] 940/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8df1a65542995085b3735f status=ok score=0.650 step=1m 02s eta=5h 18m 31s
2026-09-12 03:15:27 [eval] 941/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88a1475542997e5c09a646 status=ok score=1.000 step=19s eta=5h 17m 48s
2026-09-12 03:16:11 [eval] 942/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adbe2c65542996e68525274 status=ok score=0.650 step=43s eta=5h 17m 19s
2026-09-12 03:17:06 [eval] 943/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f38fa55429924144829f5 status=ok score=1.000 step=54s eta=5h 16m 56s
2026-09-12 03:17:30 [eval] 944/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77cb335542997042120b3a status=ok score=1.000 step=23s eta=5h 16m 16s
2026-09-12 03:17:58 [eval] 945/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae6479a55429929b0807b1b status=ok score=1.000 step=28s eta=5h 15m 37s
2026-09-12 03:18:37 [eval] 946/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae20e265542994d89d5b325 status=ok score=1.000 step=39s eta=5h 15m 06s
2026-09-12 03:19:28 [eval] 947/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac048cc554299294b218f73 status=ok score=0.620 step=51s eta=5h 14m 41s
2026-09-12 03:19:54 [eval] 948/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac176555542994d76dcce47 status=ok score=1.000 step=25s eta=5h 14m 01s
2026-09-12 03:20:32 [eval] 949/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7e05635542995f4f40238f status=ok score=1.000 step=37s eta=5h 13m 29s
2026-09-12 03:20:55 [eval] 950/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8db19d5542994ba4e3dd00 status=ok score=1.000 step=22s eta=5h 12m 47s
2026-09-12 03:21:39 [eval] 951/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf734b5542995ec70e9016 status=ok score=1.000 step=44s eta=5h 12m 18s
2026-09-12 03:22:14 [eval] 952/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abdb8ba5542993f32c2a015 status=ok score=0.350 step=35s eta=5h 11m 44s
2026-09-12 03:23:39 [eval] 953/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a81ff62554299676cceb1c4 status=ok score=0.150 step=1m 25s eta=5h 11m 39s
2026-09-12 03:24:05 [eval] 954/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae48c4e55429913cc204498 status=ok score=1.000 step=25s eta=5h 10m 59s
2026-09-12 03:25:07 [eval] 955/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a112a5542990783324e2b status=ok score=0.350 step=1m 02s eta=5h 10m 40s
2026-09-12 03:25:34 [eval] 956/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8aa1685542992d82986f32 status=ok score=1.000 step=26s eta=5h 10m 01s
2026-09-12 03:26:02 [eval] 957/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7d3470554299452d57bb56 status=ok score=1.000 step=28s eta=5h 09m 23s
2026-09-12 03:26:26 [eval] 958/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2ffe7554299218029dbb3 status=ok score=1.000 step=24s eta=5h 08m 43s
2026-09-12 03:26:50 [eval] 959/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae27f555542992decbdcd30 status=ok score=1.000 step=23s eta=5h 08m 02s
2026-09-12 03:28:21 [eval] 960/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a75d8a3554299109176e5a6 status=ok score=0.650 step=1m 30s eta=5h 07m 59s
2026-09-12 03:28:55 [eval] 961/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2659b55429963665199a1 status=ok score=1.000 step=34s eta=5h 07m 24s
2026-09-12 03:29:16 [eval] 962/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a73bcf055429978a71e909c status=ok score=0.710 step=20s eta=5h 06m 42s
2026-09-12 03:29:45 [eval] 963/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7ea695542994a481bbe17 status=ok score=0.688 step=29s eta=5h 06m 04s
2026-09-12 03:30:34 [eval] 964/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf0ae45542992d7e9f9286 status=ok score=0.650 step=49s eta=5h 05m 38s
2026-09-12 03:30:58 [eval] 965/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a726b0f5542997f827839be status=ok score=0.710 step=23s eta=5h 04m 57s
2026-09-12 03:31:18 [eval] 966/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae2dd2055429928c423950d status=ok score=1.000 step=20s eta=5h 04m 14s
2026-09-12 03:31:39 [eval] 967/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7577785542992d0ec05fa0 status=ok score=1.000 step=20s eta=5h 03m 32s
2026-09-12 03:31:52 [eval] 968/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a83ed9b55429933447460b8 status=ok score=1.000 step=12s eta=5h 02m 46s
2026-09-12 03:32:24 [eval] 969/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abcfc365542993a06baf9d6 status=ok score=1.000 step=31s eta=5h 02m 10s
2026-09-12 03:32:52 [eval] 970/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abb02fe554299232ef4a39f status=ok score=1.000 step=28s eta=5h 01m 32s
2026-09-12 03:33:18 [eval] 971/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7ef625542994a481bbe40 status=ok score=0.607 step=25s eta=5h 00m 53s
2026-09-12 03:33:54 [eval] 972/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a87954f5542996e4f308856 status=ok score=1.000 step=36s eta=5h 00m 19s
2026-09-12 03:34:26 [eval] 973/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae60ea9554299546bf8304e status=ok score=0.650 step=32s eta=4h 59m 44s
2026-09-12 03:34:54 [eval] 974/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4d3c95542990ba0bbb165 status=ok score=0.650 step=27s eta=4h 59m 05s
2026-09-12 03:35:22 [eval] 975/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7766455429952e35ea920 status=ok score=0.350 step=28s eta=4h 58m 28s
2026-09-12 03:36:03 [eval] 976/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4ec1e5542990ba0bbb19b status=ok score=1.000 step=40s eta=4h 57m 56s
2026-09-12 03:36:37 [eval] 977/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f69b55542997ba9cb324f status=ok score=1.000 step=33s eta=4h 57m 21s
2026-09-12 03:38:06 [eval] 978/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b515e55429971feec46bb status=ok score=0.150 step=1m 29s eta=4h 57m 16s
2026-09-12 03:38:38 [eval] 979/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae24abc5542994d89d5b3c3 status=ok score=0.688 step=31s eta=4h 56m 40s
2026-09-12 03:39:03 [eval] 980/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7320565542991f9a20c61d status=ok score=1.000 step=24s eta=4h 56m 00s
2026-09-12 03:39:33 [eval] 981/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adca5eb5542994d58a2f693 status=ok score=0.688 step=30s eta=4h 55m 23s
2026-09-12 03:41:04 [eval] 982/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5add61d65542995b365fab21 status=ok score=0.150 step=1m 30s eta=4h 55m 18s
2026-09-12 03:41:33 [eval] 983/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8810485542997e5c09a590 status=ok score=0.688 step=29s eta=4h 54m 41s
2026-09-12 03:41:58 [eval] 984/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4c39f5542995dadf243fb status=ok score=1.000 step=25s eta=4h 54m 01s
2026-09-12 03:42:21 [eval] 985/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8a231a55429930ff3c0cb4 status=ok score=1.000 step=23s eta=4h 53m 21s
2026-09-12 03:42:51 [eval] 986/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b987f5542997f31a41d7a status=ok score=1.000 step=29s eta=4h 52m 43s
2026-09-12 03:43:18 [eval] 987/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adc0c2b55429947ff1738db status=ok score=1.000 step=27s eta=4h 52m 05s
2026-09-12 03:43:39 [eval] 988/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8327fd5542990548d0b1a3 status=ok score=1.000 step=21s eta=4h 51m 24s
2026-09-12 03:45:11 [eval] 989/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a79c7ac5542994bb9457097 status=ok score=0.150 step=1m 31s eta=4h 51m 19s
2026-09-12 03:45:35 [eval] 990/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abaf6865542996cc5e49f3c status=ok score=1.000 step=23s eta=4h 50m 38s
2026-09-12 03:46:59 [eval] 991/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a85eed75542996432c5713b status=ok score=0.150 step=1m 24s eta=4h 50m 29s
2026-09-12 03:47:24 [eval] 992/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf8fe55542993344016d0f status=ok score=1.000 step=24s eta=4h 49m 49s
2026-09-12 03:48:17 [eval] 993/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae53b545542990ba0bbb23c status=ok score=0.759 step=53s eta=4h 49m 24s
2026-09-12 03:49:11 [eval] 994/1494 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a3a945542996a35c17147 status=ok score=1.000 step=53s eta=4h 48m 59s
2026-09-12 03:49:11 [eval] Target=qwen38_27b_local | condizione=manual | task=500
2026-09-12 03:49:30 [eval] 995/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a6ee75542996c55b2ddac status=ok score=1.000 step=19s eta=4h 48m 17s
2026-09-12 03:50:16 [eval] 996/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adce88b5542992c1e3a249a status=ok score=1.000 step=45s eta=4h 47m 47s
2026-09-12 03:51:43 [eval] 997/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8986fd55429938390d4046 status=ok score=0.150 step=1m 27s eta=4h 47m 39s
2026-09-12 03:52:11 [eval] 998/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae057fd55429945ae959328 status=ok score=0.710 step=28s eta=4h 47m 01s
2026-09-12 03:52:45 [eval] 999/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac31066554299741d48a19d status=ok score=1.000 step=33s eta=4h 46m 26s
2026-09-12 03:54:02 [eval] 1000/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adc9b7a5542994d58a2f679 status=ok score=0.350 step=1m 17s eta=4h 46m 12s
2026-09-12 03:55:23 [eval] 1001/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8bb7f95542996e8ac889ff status=ok score=0.150 step=1m 21s eta=4h 46m 00s
2026-09-12 03:55:47 [eval] 1002/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5add56a85542992200553abe status=ok score=1.000 step=23s eta=4h 45m 20s
2026-09-12 03:56:21 [eval] 1003/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adcfc135542990d50227d87 status=ok score=1.000 step=33s eta=4h 44m 45s
2026-09-12 03:57:03 [eval] 1004/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abc32cb55429959677d6a40 status=ok score=1.000 step=41s eta=4h 44m 13s
2026-09-12 03:57:32 [eval] 1005/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a9068f85542990a98493623 status=ok score=1.000 step=29s eta=4h 43m 36s
2026-09-12 03:57:54 [eval] 1006/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae33c4d5542992f92d82262 status=ok score=0.530 step=21s eta=4h 42m 55s
2026-09-12 03:58:40 [eval] 1007/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8ed305542991b5579f046 status=ok score=1.000 step=46s eta=4h 42m 26s
2026-09-12 03:59:13 [eval] 1008/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a72b8de5542994cef4bc3df status=ok score=1.000 step=32s eta=4h 41m 50s
2026-09-12 03:59:48 [eval] 1009/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf076f5542992d7e9f9277 status=ok score=1.000 step=35s eta=4h 41m 15s
2026-09-12 04:01:13 [eval] 1010/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8903555429916710eb08e status=ok score=0.150 step=1m 24s eta=4h 41m 04s
2026-09-12 04:01:40 [eval] 1011/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac13e195542994ab5c67cc5 status=ok score=0.530 step=27s eta=4h 40m 26s
2026-09-12 04:02:13 [eval] 1012/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab7f7465542993667794071 status=ok score=0.736 step=32s eta=4h 39m 50s
2026-09-12 04:02:34 [eval] 1013/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7e04b05542995f4f40238a status=ok score=1.000 step=20s eta=4h 39m 08s
2026-09-12 04:03:14 [eval] 1014/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abcefc45542993a06baf9b4 status=ok score=1.000 step=40s eta=4h 38m 36s
2026-09-12 04:03:46 [eval] 1015/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7da0de5542990b8f5039d7 status=ok score=0.710 step=32s eta=4h 38m 00s
2026-09-12 04:04:29 [eval] 1016/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a79c8fa5542994bb94570a1 status=ok score=1.000 step=42s eta=4h 37m 29s
2026-09-12 04:05:03 [eval] 1017/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae005b555429942ec259bec status=ok score=1.000 step=33s eta=4h 36m 54s
2026-09-12 04:05:29 [eval] 1018/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8ba92c554299240d9c2071 status=ok score=1.000 step=26s eta=4h 36m 15s
2026-09-12 04:06:01 [eval] 1019/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a455c5542994f819ef1a7 status=ok score=1.000 step=31s eta=4h 35m 39s
2026-09-12 04:06:42 [eval] 1020/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a729e7b5542992359bc313d status=ok score=1.000 step=41s eta=4h 35m 07s
2026-09-12 04:07:13 [eval] 1021/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab67bd355429954757d32f2 status=ok score=1.000 step=31s eta=4h 34m 30s
2026-09-12 04:07:45 [eval] 1022/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a014a5542996c55b2dccf status=ok score=1.000 step=32s eta=4h 33m 54s
2026-09-12 04:08:06 [eval] 1023/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a809b575542996402f6a59c status=ok score=1.000 step=20s eta=4h 33m 13s
2026-09-12 04:08:52 [eval] 1024/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf3ab95542992d7e9f92f3 status=ok score=1.000 step=46s eta=4h 32m 44s
2026-09-12 04:10:24 [eval] 1025/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab808b85542991d3222380d status=ok score=0.150 step=1m 31s eta=4h 32m 35s
2026-09-12 04:11:19 [eval] 1026/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a90605d5542995651fb514d status=ok score=0.736 step=55s eta=4h 32m 09s
2026-09-12 04:12:32 [eval] 1027/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae694a15542991bbc976141 status=ok score=0.620 step=1m 12s eta=4h 31m 51s
2026-09-12 04:12:59 [eval] 1028/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a89ba6b554299669944a584 status=ok score=1.000 step=26s eta=4h 31m 13s
2026-09-12 04:14:17 [eval] 1029/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ade9545554299728e26c741 status=ok score=0.150 step=1m 18s eta=4h 30m 58s
2026-09-12 04:15:07 [eval] 1030/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7d54165542995f4f402256 status=ok score=1.000 step=49s eta=4h 30m 29s
2026-09-12 04:16:14 [eval] 1031/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f791c5542992414482ad9 status=ok score=0.710 step=1m 07s eta=4h 30m 09s
2026-09-12 04:16:40 [eval] 1032/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77e2095542995d8318131d status=ok score=1.000 step=25s eta=4h 29m 30s
2026-09-12 04:17:45 [eval] 1033/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7759fc5542993569682d60 status=ok score=0.710 step=1m 05s eta=4h 29m 08s
2026-09-12 04:18:22 [eval] 1034/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7f924c55429969796c1aba status=ok score=0.575 step=36s eta=4h 28m 34s
2026-09-12 04:19:00 [eval] 1035/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7166395542994082a3e814 status=ok score=1.000 step=37s eta=4h 28m 00s
2026-09-12 04:19:39 [eval] 1036/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ade914b55429939a52fe8f9 status=ok score=1.000 step=38s eta=4h 27m 27s
2026-09-12 04:20:10 [eval] 1037/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a811152554299260e20a22e status=ok score=0.710 step=31s eta=4h 26m 50s
2026-09-12 04:20:34 [eval] 1038/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1d656554299234fd04322 status=ok score=1.000 step=24s eta=4h 26m 10s
2026-09-12 04:21:10 [eval] 1039/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab41d855542996a3a969f4b status=ok score=1.000 step=35s eta=4h 25m 36s
2026-09-12 04:21:35 [eval] 1040/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a276d5542996c55b2dd27 status=ok score=0.736 step=25s eta=4h 24m 56s
2026-09-12 04:22:09 [eval] 1041/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a82fcbd55429954d2e2ebe8 status=ok score=1.000 step=34s eta=4h 24m 21s
2026-09-12 04:25:09 [eval] 1042/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adc094a55429947ff1738c0 status=error score=0.000 step=3m 00s eta=4h 24m 49s
2026-09-12 04:30:09 [eval] 1043/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a73c958554299623ed4ac5c status=error score=0.000 step=5m 00s eta=4h 26m 08s
2026-09-12 04:35:10 [eval] 1044/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac532335542994611c8b41c status=error score=0.000 step=5m 00s eta=4h 27m 27s
2026-09-12 04:40:10 [eval] Circuit breaker: target=qwen38_27b_local irraggiungibile, attendo 30s e rivalido (tentativo 1/3)
2026-09-12 04:43:10 [eval] Circuit breaker: target=qwen38_27b_local irraggiungibile, attendo 30s e rivalido (tentativo 2/3)
2026-09-12 04:46:10 [eval] Circuit breaker: target=qwen38_27b_local irraggiungibile, attendo 30s e rivalido (tentativo 3/3)
2026-09-12 04:47:56 [adapter] qwen38_27b_local: endpoint primario non raggiungibile, uso alternativo <LOCAL_TARGET_ENDPOINT>
2026-09-12 04:47:56 [eval] Circuit breaker: target=qwen38_27b_local di nuovo raggiungibile, riprendo
2026-09-12 04:48:18 [eval] 1045/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac199955542994ab5c67d8c status=ok score=1.000 step=13m 08s eta=4h 32m 15s
2026-09-12 04:49:08 [eval] 1046/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac25fa955429951e9e6858c status=ok score=0.150 step=50s eta=4h 31m 44s
2026-09-12 04:49:21 [eval] 1047/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae3f4fe5542995ad6573ce8 status=ok score=1.000 step=12s eta=4h 30m 58s
2026-09-12 04:49:43 [eval] 1048/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abe91895542993f32c2a168 status=ok score=1.000 step=21s eta=4h 30m 15s
2026-09-12 04:50:04 [eval] 1049/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abc039a5542993f40c73c49 status=ok score=0.650 step=21s eta=4h 29m 32s
2026-09-12 04:50:19 [eval] 1050/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7cd0fd55429909bec76823 status=ok score=1.000 step=14s eta=4h 28m 47s
2026-09-12 04:51:12 [eval] 1051/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7d2aa05542995f4f40221f status=ok score=0.150 step=52s eta=4h 28m 17s
2026-09-12 04:51:34 [eval] 1052/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a734bb65542994cef4bc50f status=ok score=0.530 step=22s eta=4h 27m 35s
2026-09-12 04:52:03 [eval] 1053/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a80ecea55429938b6142254 status=ok score=1.000 step=28s eta=4h 26m 56s
2026-09-12 04:53:24 [eval] 1054/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88a19a5542997e5c09a64b status=ok score=1.000 step=1m 21s eta=4h 26m 38s
2026-09-12 04:54:31 [eval] 1055/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8d0940554299585d9e379e status=ok score=1.000 step=1m 06s eta=4h 26m 15s
2026-09-12 04:56:30 [eval] 1056/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abae3205542996cc5e49edc status=ok score=1.000 step=1m 58s eta=4h 26m 12s
2026-09-12 04:57:03 [eval] 1057/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7c2f145542996dd594b8b4 status=ok score=1.000 step=33s eta=4h 25m 35s
2026-09-12 04:57:32 [eval] 1058/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a90b43455429916514e7523 status=ok score=0.710 step=28s eta=4h 24m 55s
2026-09-12 04:57:55 [eval] 1059/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5aba749055429901930fa7d8 status=ok score=1.000 step=23s eta=4h 24m 13s
2026-09-12 04:58:20 [eval] 1060/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a80ad7c5542992097ad3018 status=ok score=1.000 step=24s eta=4h 23m 32s
2026-09-12 04:58:52 [eval] 1061/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4563e5542996836b02c7f status=ok score=0.710 step=32s eta=4h 22m 54s
2026-09-12 04:59:22 [eval] 1062/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7e1a5455429965cec5ea5f status=ok score=1.000 step=29s eta=4h 22m 15s
2026-09-12 04:59:44 [eval] 1063/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abee75f5542993fe9a41d8e status=ok score=1.000 step=22s eta=4h 21m 32s
2026-09-12 05:00:18 [eval] 1064/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2680055429963665199a8 status=ok score=0.575 step=34s eta=4h 20m 55s
2026-09-12 05:00:54 [eval] 1065/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac1d40c5542994d76dccef5 status=ok score=0.350 step=35s eta=4h 20m 18s
2026-09-12 05:01:26 [eval] 1066/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b4a5f55429949d91db531 status=ok score=1.000 step=31s eta=4h 19m 40s
2026-09-12 05:01:54 [eval] 1067/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab84d5a55429916710eb028 status=ok score=1.000 step=28s eta=4h 19m 00s
2026-09-12 05:02:19 [eval] 1068/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7265815542990c210a411b status=ok score=1.000 step=24s eta=4h 18m 19s
2026-09-12 05:02:53 [eval] 1069/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae00de055429906c02daab5 status=ok score=1.000 step=34s eta=4h 17m 42s
2026-09-12 05:03:18 [eval] 1070/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a83a31c554299123d8c2179 status=ok score=1.000 step=24s eta=4h 17m 01s
2026-09-12 05:03:57 [eval] 1071/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7c9f325542990527d554e6 status=ok score=1.000 step=38s eta=4h 16m 26s
2026-09-12 05:04:34 [eval] 1072/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8a9bc15542996c9b8d5f36 status=ok score=1.000 step=37s eta=4h 15m 50s
2026-09-12 05:05:12 [eval] 1073/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab474135542991751b4d77b status=ok score=1.000 step=38s eta=4h 15m 14s
2026-09-12 05:05:46 [eval] 1074/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a802bf05542992bc0c4a6b7 status=ok score=1.000 step=34s eta=4h 14m 37s
2026-09-12 05:06:11 [eval] 1075/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae2138c5542997283cd23b7 status=ok score=1.000 step=24s eta=4h 13m 56s
2026-09-12 05:07:33 [eval] 1076/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae5db98554299546bf82fa6 status=ok score=0.650 step=1m 22s eta=4h 13m 37s
2026-09-12 05:08:13 [eval] 1077/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adc459255429944faac24ad status=ok score=1.000 step=40s eta=4h 13m 02s
2026-09-12 05:08:33 [eval] 1078/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a89fb525542993b751ca9d6 status=ok score=1.000 step=19s eta=4h 12m 20s
2026-09-12 05:09:54 [eval] 1079/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4f3c455429960a22e0221 status=ok score=0.150 step=1m 20s eta=4h 12m 00s
2026-09-12 05:10:18 [eval] 1080/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a83d0845542996488c2e4e6 status=ok score=1.000 step=24s eta=4h 11m 19s
2026-09-12 05:10:53 [eval] 1081/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b7e9c5542995d1e6f13c1 status=ok score=1.000 step=34s eta=4h 10m 42s
2026-09-12 05:12:10 [eval] 1082/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8baf4b5542996e8ac889c5 status=ok score=0.150 step=1m 16s eta=4h 10m 21s
2026-09-12 05:12:51 [eval] 1083/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae14b5c55429920d52343aa status=ok score=1.000 step=41s eta=4h 09m 47s
2026-09-12 05:13:18 [eval] 1084/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8854555429934fafe6e0c status=ok score=1.000 step=26s eta=4h 09m 06s
2026-09-12 05:13:44 [eval] 1085/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a81d19b55429926c1cdad90 status=ok score=1.000 step=26s eta=4h 08m 26s
2026-09-12 05:14:28 [eval] 1086/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7d26bd554299452d57bb28 status=ok score=0.350 step=43s eta=4h 07m 52s
2026-09-12 05:14:46 [eval] 1087/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adeb95d5542992fa25da827 status=ok score=1.000 step=17s eta=4h 07m 09s
2026-09-12 05:15:27 [eval] 1088/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae3606b5542991a06ce99a8 status=ok score=0.350 step=40s eta=4h 06m 34s
2026-09-12 05:16:03 [eval] 1089/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abd12bb55429933744ab703 status=ok score=1.000 step=36s eta=4h 05m 58s
2026-09-12 05:16:28 [eval] 1090/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0818e55429924de1b70e9 status=ok score=1.000 step=25s eta=4h 05m 17s
2026-09-12 05:17:08 [eval] 1091/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5addda9b5542992200553b5b status=ok score=1.000 step=39s eta=4h 04m 42s
2026-09-12 05:17:34 [eval] 1092/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a803ed45542996402f6a496 status=ok score=1.000 step=25s eta=4h 04m 02s
2026-09-12 05:18:59 [eval] 1093/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae65b845542992ae0d162f1 status=ok score=0.150 step=1m 24s eta=4h 03m 43s
2026-09-12 05:19:26 [eval] 1094/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac397fe554299218029dbe2 status=ok score=1.000 step=27s eta=4h 03m 03s
2026-09-12 05:20:51 [eval] 1095/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abd516a5542992ac4f3825c status=ok score=0.150 step=1m 25s eta=4h 02m 44s
2026-09-12 05:21:15 [eval] 1096/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8324815542990548d0b184 status=ok score=1.000 step=23s eta=4h 02m 03s
2026-09-12 05:21:51 [eval] 1097/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adc5b875542996e68525328 status=ok score=0.650 step=36s eta=4h 01m 27s
2026-09-12 05:23:03 [eval] 1098/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adca8375542990d50227cd4 status=ok score=1.000 step=1m 12s eta=4h 01m 03s
2026-09-12 05:24:25 [eval] 1099/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adefe645542992d7e9f926c status=ok score=0.530 step=1m 21s eta=4h 00m 43s
2026-09-12 05:24:52 [eval] 1100/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a779be75542995d83181215 status=ok score=1.000 step=27s eta=4h 00m 03s
2026-09-12 05:25:26 [eval] 1101/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abaee845542996606241696 status=ok score=1.000 step=34s eta=3h 59m 25s
2026-09-12 05:25:47 [eval] 1102/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8ca5d5542991b5579f005 status=ok score=0.530 step=21s eta=3h 58m 43s
2026-09-12 05:26:49 [eval] 1103/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a74f8bd5542993748c8976a status=ok score=1.000 step=1m 01s eta=3h 58m 16s
2026-09-12 05:27:30 [eval] 1104/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab262a4554299340b5254ac status=ok score=1.000 step=40s eta=3h 57m 41s
2026-09-12 05:28:13 [eval] 1105/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae063085542993d6555eb37 status=ok score=1.000 step=42s eta=3h 57m 06s
2026-09-12 05:28:41 [eval] 1106/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a90580655429933b8a204ef status=ok score=0.650 step=27s eta=3h 56m 27s
2026-09-12 05:29:00 [eval] 1107/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7945d5542997b22f6a7ba status=ok score=0.710 step=19s eta=3h 55m 44s
2026-09-12 05:29:27 [eval] 1108/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a729fa15542994cef4bc397 status=ok score=1.000 step=26s eta=3h 55m 04s
2026-09-12 05:30:04 [eval] 1109/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7dc7735542990b8f503a93 status=ok score=1.000 step=36s eta=3h 54m 28s
2026-09-12 05:30:49 [eval] 1110/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae10a5b55429920d52342a0 status=ok score=1.000 step=45s eta=3h 53m 54s
2026-09-12 05:31:10 [eval] 1111/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8bae135542996e8ac889b6 status=ok score=0.710 step=21s eta=3h 53m 12s
2026-09-12 05:31:37 [eval] 1112/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abee41a5542993fe9a41d79 status=ok score=1.000 step=26s eta=3h 52m 32s
2026-09-12 05:31:58 [eval] 1113/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b7ff75542995eb53be93d status=ok score=0.736 step=21s eta=3h 51m 51s
2026-09-12 05:32:35 [eval] 1114/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8456ef5542990548d0b289 status=ok score=0.688 step=36s eta=3h 51m 14s
2026-09-12 05:33:15 [eval] 1115/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7690c5542995703ce8c22 status=ok score=0.710 step=39s eta=3h 50m 39s
2026-09-12 05:33:34 [eval] 1116/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8cd381554299653c1aa12b status=ok score=1.000 step=19s eta=3h 49m 57s
2026-09-12 05:33:55 [eval] 1117/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0038655429925eb1afbe0 status=ok score=1.000 step=21s eta=3h 49m 15s
2026-09-12 05:34:49 [eval] 1118/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8f33155429919ba4e237f status=ok score=0.759 step=53s eta=3h 48m 44s
2026-09-12 05:36:17 [eval] 1119/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac4f9dc55429924173fb533 status=ok score=0.150 step=1m 28s eta=3h 48m 25s
2026-09-12 05:36:44 [eval] 1120/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7e8f55542994a481bbe06 status=ok score=0.650 step=27s eta=3h 47m 45s
2026-09-12 05:37:11 [eval] 1121/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5add2b435542990d50227e11 status=ok score=1.000 step=26s eta=3h 47m 05s
2026-09-12 05:38:23 [eval] 1122/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a866b5b554299211dda2b23 status=ok score=1.000 step=1m 12s eta=3h 46m 41s
2026-09-12 05:39:02 [eval] 1123/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8d02cc554299441c6b9fb6 status=ok score=1.000 step=38s eta=3h 46m 05s
2026-09-12 05:39:30 [eval] 1124/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abbdb195542993f40c73bf1 status=ok score=0.688 step=27s eta=3h 45m 26s
2026-09-12 05:40:52 [eval] 1125/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac3dfb15542995c82c4ac71 status=ok score=0.150 step=1m 22s eta=3h 45m 04s
2026-09-12 05:41:50 [eval] 1126/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a824858554299676cceb247 status=ok score=0.688 step=57s eta=3h 44m 34s
2026-09-12 05:42:15 [eval] 1127/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0613d5542993d6555eb22 status=ok score=1.000 step=25s eta=3h 43m 54s
2026-09-12 05:42:40 [eval] 1128/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77a41a5542997042120ab9 status=ok score=1.000 step=25s eta=3h 43m 14s
2026-09-12 05:43:14 [eval] 1129/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac44629554299194317395d status=ok score=0.350 step=33s eta=3h 42m 36s
2026-09-12 05:43:48 [eval] 1130/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7261635542997f8278398a status=ok score=0.688 step=33s eta=3h 41m 59s
2026-09-12 05:44:01 [eval] 1131/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adbe9fa55429944faac23ba status=ok score=1.000 step=13s eta=3h 41m 15s
2026-09-12 05:44:53 [eval] 1132/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae80919554299540e5a56f6 status=ok score=1.000 step=52s eta=3h 40m 43s
2026-09-12 05:45:31 [eval] 1133/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab9547755429970cfb8ea6c status=ok score=1.000 step=38s eta=3h 40m 07s
2026-09-12 05:45:57 [eval] 1134/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac11201554299294b21908c status=ok score=1.000 step=25s eta=3h 39m 27s
2026-09-12 05:46:26 [eval] 1135/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7c960655429935c91b5244 status=ok score=1.000 step=28s eta=3h 38m 48s
2026-09-12 05:47:06 [eval] 1136/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae3f1fb5542995ad6573cc1 status=ok score=0.650 step=40s eta=3h 38m 12s
2026-09-12 05:47:40 [eval] 1137/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0d52e554299603e418469 status=ok score=1.000 step=34s eta=3h 37m 35s
2026-09-12 05:48:23 [eval] 1138/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8347d65542996488c2e3f6 status=ok score=1.000 step=42s eta=3h 37m 01s
2026-09-12 05:48:51 [eval] 1139/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7562045542992db947364f status=ok score=1.000 step=28s eta=3h 36m 21s
2026-09-12 05:49:25 [eval] 1140/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae61351554299546bf83066 status=ok score=0.650 step=33s eta=3h 35m 44s
2026-09-12 05:49:46 [eval] 1141/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab9587d55429970cfb8ea7e status=ok score=1.000 step=20s eta=3h 35m 02s
2026-09-12 05:50:43 [eval] 1142/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a756fa15542996c70cfaefb status=ok score=0.710 step=57s eta=3h 34m 32s
2026-09-12 05:52:09 [eval] 1143/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abe765a55429976d4830b1f status=ok score=0.150 step=1m 25s eta=3h 34m 11s
2026-09-12 05:53:30 [eval] 1144/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2f1d1554299218029dba4 status=ok score=0.150 step=1m 21s eta=3h 33m 48s
2026-09-12 05:54:04 [eval] 1145/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab40e1c5542996a3a969f00 status=ok score=1.000 step=33s eta=3h 33m 10s
2026-09-12 05:54:36 [eval] 1146/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adfe0de55429925eb1afae9 status=ok score=1.000 step=32s eta=3h 32m 32s
2026-09-12 05:54:53 [eval] 1147/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7bbcd65542997c3ec97268 status=ok score=0.575 step=17s eta=3h 31m 50s
2026-09-12 05:55:29 [eval] 1148/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a887bc0554299206df2b2b6 status=ok score=0.575 step=35s eta=3h 31m 13s
2026-09-12 05:56:52 [eval] 1149/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abbdd565542993f40c73bfb status=ok score=0.530 step=1m 22s eta=3h 30m 50s
2026-09-12 05:57:25 [eval] 1150/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a72125055429971e9dc9241 status=ok score=1.000 step=32s eta=3h 30m 12s
2026-09-12 05:57:50 [eval] 1151/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae08a0455429924de1b70fc status=ok score=1.000 step=25s eta=3h 29m 32s
2026-09-12 05:59:17 [eval] 1152/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7f62405542992e7d278cf0 status=ok score=0.150 step=1m 26s eta=3h 29m 10s
2026-09-12 05:59:39 [eval] 1153/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab271fe554299449642c8a6 status=ok score=1.000 step=22s eta=3h 28m 29s
2026-09-12 06:00:00 [eval] 1154/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a89ab1355429946c8d6e996 status=ok score=1.000 step=21s eta=3h 27m 48s
2026-09-12 06:01:13 [eval] 1155/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac21bac5542991316484bf2 status=ok score=1.000 step=1m 12s eta=3h 27m 22s
2026-09-12 06:01:35 [eval] 1156/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7e37095542995ed0d166d5 status=ok score=1.000 step=22s eta=3h 26m 41s
2026-09-12 06:02:07 [eval] 1157/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7558425542992db9473647 status=ok score=1.000 step=31s eta=3h 26m 03s
2026-09-12 06:02:46 [eval] 1158/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a799dfb5542994bb9457029 status=ok score=1.000 step=38s eta=3h 25m 27s
2026-09-12 06:03:31 [eval] 1159/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a90629855429916514e749e status=ok score=1.000 step=45s eta=3h 24m 53s
2026-09-12 06:04:12 [eval] 1160/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae74818554299572ea547ad status=ok score=1.000 step=40s eta=3h 24m 17s
2026-09-12 06:04:58 [eval] 1161/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7eaf65542994a481bbe1d status=ok score=1.000 step=46s eta=3h 23m 43s
2026-09-12 06:05:45 [eval] 1162/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab1e76c554299449642c800 status=ok score=0.736 step=46s eta=3h 23m 10s
2026-09-12 06:06:16 [eval] 1163/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a74122f55429929fddd83da status=ok score=1.000 step=30s eta=3h 22m 31s
2026-09-12 06:07:41 [eval] 1164/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a79e3925542994bb9457130 status=ok score=0.150 step=1m 25s eta=3h 22m 08s
2026-09-12 06:08:19 [eval] 1165/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7625c7554299109176e668 status=ok score=0.350 step=38s eta=3h 21m 32s
2026-09-12 06:08:52 [eval] 1166/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab341f755429969a97a8114 status=ok score=1.000 step=32s eta=3h 20m 54s
2026-09-12 06:09:21 [eval] 1167/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a79c6a55542994bb9457091 status=ok score=1.000 step=29s eta=3h 20m 15s
2026-09-12 06:09:52 [eval] 1168/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae2295c554299495565da13 status=ok score=0.500 step=31s eta=3h 19m 37s
2026-09-12 06:10:35 [eval] 1169/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae20cd25542997283cd2376 status=ok score=1.000 step=42s eta=3h 19m 02s
2026-09-12 06:11:02 [eval] 1170/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7af1a955429931da12c98f status=ok score=1.000 step=27s eta=3h 18m 22s
2026-09-12 06:12:29 [eval] 1171/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adfed45554299603e4183c5 status=ok score=0.150 step=1m 26s eta=3h 17m 59s
2026-09-12 06:12:58 [eval] 1172/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adbda2755429944faac2385 status=ok score=1.000 step=29s eta=3h 17m 20s
2026-09-12 06:13:25 [eval] 1173/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b66135542997c3ec97145 status=ok score=1.000 step=26s eta=3h 16m 41s
2026-09-12 06:14:14 [eval] 1174/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac0d83a554299294b219038 status=ok score=1.000 step=48s eta=3h 16m 07s
2026-09-12 06:14:42 [eval] 1175/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77ddb855429967ab1052d8 status=ok score=0.607 step=27s eta=3h 15m 28s
2026-09-12 06:15:07 [eval] 1176/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1d4e75542997f29b3c143 status=ok score=1.000 step=25s eta=3h 14m 48s
2026-09-12 06:15:38 [eval] 1177/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7f3bcd55429930675136c3 status=ok score=1.000 step=31s eta=3h 14m 10s
2026-09-12 06:16:27 [eval] 1178/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f812755429918e830d245 status=ok score=0.479 step=49s eta=3h 13m 37s
2026-09-12 06:16:53 [eval] 1179/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae5ffbb5542996de7b71ad4 status=ok score=1.000 step=26s eta=3h 12m 57s
2026-09-12 06:17:34 [eval] 1180/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7c2819554299683c1c62db status=ok score=1.000 step=40s eta=3h 12m 21s
2026-09-12 06:20:34 [eval] 1181/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab9d44255429939ce03dc36 status=error score=0.000 step=3m 00s eta=3h 12m 23s
2026-09-12 06:25:34 [eval] 1182/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab6cebd55429954757d3378 status=error score=0.000 step=5m 00s eta=3h 12m 55s
2026-09-12 06:30:34 [eval] 1183/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf0cbd5542993a75d263e0 status=error score=0.000 step=5m 00s eta=3h 13m 27s
2026-09-12 06:35:34 [eval] Circuit breaker: target=qwen38_27b_local irraggiungibile, attendo 30s e rivalido (tentativo 1/3)
2026-09-12 06:37:20 [adapter] qwen38_27b_local: endpoint primario non raggiungibile, uso alternativo <LOCAL_TARGET_ENDPOINT>
2026-09-12 06:37:20 [eval] Circuit breaker: target=qwen38_27b_local di nuovo raggiungibile, riprendo
2026-09-12 06:37:34 [eval] 1184/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b017155429949d91db463 status=ok score=1.000 step=6m 59s eta=3h 14m 30s
2026-09-12 06:37:46 [eval] 1185/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f9b8c5542997ba9cb32e6 status=ok score=1.000 step=12s eta=3h 13m 46s
2026-09-12 06:38:22 [eval] 1186/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae788fa55429952e35ea964 status=ok score=0.350 step=35s eta=3h 13m 08s
2026-09-12 06:38:42 [eval] 1187/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac038db554299294b218f57 status=ok score=1.000 step=20s eta=3h 12m 25s
2026-09-12 06:38:59 [eval] 1188/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab7bae95542993667793ff4 status=ok score=1.000 step=17s eta=3h 11m 43s
2026-09-12 06:39:30 [eval] 1189/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abbf698554299114383a0b5 status=ok score=1.000 step=30s eta=3h 11m 03s
2026-09-12 06:39:44 [eval] 1190/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abed9435542994516f45457 status=ok score=1.000 step=14s eta=3h 10m 20s
2026-09-12 06:40:17 [eval] 1191/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abfa9745542997ec76fd426 status=ok score=1.000 step=32s eta=3h 09m 41s
2026-09-12 06:40:43 [eval] 1192/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8481945542997175ce1ed3 status=ok score=1.000 step=26s eta=3h 09m 00s
2026-09-12 06:41:15 [eval] 1193/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab1ebff5542993be8fa9882 status=ok score=1.000 step=32s eta=3h 08m 22s
2026-09-12 06:41:33 [eval] 1194/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2cfab554299657fa29079 status=ok score=1.000 step=17s eta=3h 07m 39s
2026-09-12 06:44:33 [eval] 1195/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f495c5542997ba9cb3220 status=error score=0.000 step=3m 00s eta=3h 07m 37s
2026-09-12 06:45:27 [eval] 1196/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a887f5c554299206df2b2c0 status=ok score=1.000 step=54s eta=3h 07m 04s
2026-09-12 06:46:10 [eval] 1197/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a78b209554299148911f93e status=ok score=0.650 step=42s eta=3h 06m 27s
2026-09-12 06:46:52 [eval] 1198/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7f85505542995d8a8dde95 status=ok score=1.000 step=41s eta=3h 05m 51s
2026-09-12 06:47:23 [eval] 1199/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7c6d98554299683c1c6304 status=ok score=1.000 step=31s eta=3h 05m 11s
2026-09-12 06:48:47 [eval] 1200/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84bc5b5542991dd0999dc3 status=ok score=0.150 step=1m 23s eta=3h 04m 45s
2026-09-12 06:49:50 [eval] 1201/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ade450b5542997c77adedc5 status=ok score=1.000 step=1m 03s eta=3h 04m 14s
2026-09-12 06:50:25 [eval] 1202/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a905d085542995651fb5147 status=ok score=1.000 step=35s eta=3h 03m 35s
2026-09-12 06:50:53 [eval] 1203/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7bcbc8554299294a54aae2 status=ok score=1.000 step=28s eta=3h 02m 55s
2026-09-12 06:51:35 [eval] 1204/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8325b35542990548d0b18f status=ok score=0.350 step=42s eta=3h 02m 18s
2026-09-12 06:52:44 [eval] 1205/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abcfcf0554299114383a1b4 status=ok score=1.000 step=1m 08s eta=3h 01m 48s
2026-09-12 06:53:22 [eval] 1206/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac3126f5542995ef918c0e8 status=ok score=1.000 step=38s eta=3h 01m 10s
2026-09-12 06:54:12 [eval] 1207/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7da0915542990b8f5039d4 status=ok score=0.350 step=49s eta=3h 00m 36s
2026-09-12 06:55:03 [eval] 1208/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7fb1e55542995d8a8ddef7 status=ok score=1.000 step=51s eta=3h 00m 01s
2026-09-12 06:55:29 [eval] 1209/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a73830d55429908901be2da status=ok score=1.000 step=25s eta=2h 59m 21s
2026-09-12 06:55:56 [eval] 1210/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf72d35542992d7e9f9369 status=ok score=1.000 step=27s eta=2h 58m 40s
2026-09-12 06:56:25 [eval] 1211/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8ece2e5542995085b37497 status=ok score=1.000 step=28s eta=2h 58m 00s
2026-09-12 06:56:58 [eval] 1212/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab7e4dc5542995dae37e9df status=ok score=1.000 step=32s eta=2h 57m 21s
2026-09-12 06:58:08 [eval] 1213/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abbaed855429931dba144aa status=ok score=0.350 step=1m 10s eta=2h 56m 51s
2026-09-12 06:58:39 [eval] 1214/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a79be0e5542994f819ef084 status=ok score=1.000 step=30s eta=2h 56m 12s
2026-09-12 06:59:02 [eval] 1215/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac52f455542996feb3fea12 status=ok score=1.000 step=23s eta=2h 55m 31s
2026-09-12 06:59:31 [eval] 1216/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab5499e5542992aa134a295 status=ok score=1.000 step=28s eta=2h 54m 51s
2026-09-12 06:59:51 [eval] 1217/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a79d2fe5542994f819ef0c3 status=ok score=1.000 step=20s eta=2h 54m 09s
2026-09-12 07:00:15 [eval] 1218/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7119f75542994082a3e58e status=ok score=1.000 step=23s eta=2h 53m 28s
2026-09-12 07:00:37 [eval] 1219/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac3d9c9554299204fd21ea3 status=ok score=1.000 step=22s eta=2h 52m 47s
2026-09-12 07:00:58 [eval] 1220/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac41379554299204fd21ef1 status=ok score=1.000 step=21s eta=2h 52m 06s
2026-09-12 07:02:17 [eval] 1221/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a81cb2c5542990a1d231ec4 status=ok score=0.150 step=1m 19s eta=2h 51m 37s
2026-09-12 07:03:40 [eval] 1222/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a713dcb5542994082a3e6d9 status=ok score=0.150 step=1m 22s eta=2h 51m 10s
2026-09-12 07:04:08 [eval] 1223/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88a1e55542997e5c09a64d status=ok score=1.000 step=28s eta=2h 50m 30s
2026-09-12 07:04:35 [eval] 1224/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a37b85542996c55b2dd3f status=ok score=1.000 step=26s eta=2h 49m 50s
2026-09-12 07:06:00 [eval] 1225/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf62d05542992d7e9f932d status=ok score=0.150 step=1m 25s eta=2h 49m 22s
2026-09-12 07:07:22 [eval] 1226/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a75fa14554299109176e5dc status=ok score=0.750 step=1m 22s eta=2h 48m 54s
2026-09-12 07:08:51 [eval] 1227/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac497025542997ea680ca8d status=ok score=1.000 step=1m 29s eta=2h 48m 28s
2026-09-12 07:09:37 [eval] 1228/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84a1c85542992a431d1a7c status=ok score=1.000 step=45s eta=2h 47m 51s
2026-09-12 07:10:36 [eval] 1229/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf27775542993344016c00 status=ok score=0.650 step=59s eta=2h 47m 18s
2026-09-12 07:10:56 [eval] 1230/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a791a97554299148911f9f2 status=ok score=0.650 step=20s eta=2h 46m 36s
2026-09-12 07:11:33 [eval] 1231/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abcf17655429959677d6b5c status=ok score=0.350 step=37s eta=2h 45m 58s
2026-09-12 07:12:26 [eval] 1232/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abc19705542993a06baf86e status=ok score=1.000 step=53s eta=2h 45m 24s
2026-09-12 07:13:39 [eval] 1233/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adccf645542990d50227d32 status=ok score=1.000 step=1m 12s eta=2h 44m 53s
2026-09-12 07:14:24 [eval] 1234/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae3c5535542991a06ce9a20 status=ok score=1.000 step=44s eta=2h 44m 17s
2026-09-12 07:15:08 [eval] 1235/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab811e95542995dae37ea22 status=ok score=1.000 step=44s eta=2h 43m 40s
2026-09-12 07:16:35 [eval] 1236/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adcfe5f5542992c1e3a24f0 status=ok score=0.150 step=1m 26s eta=2h 43m 12s
2026-09-12 07:16:54 [eval] 1237/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8762205542996e4f3087b8 status=ok score=1.000 step=18s eta=2h 42m 31s
2026-09-12 07:17:25 [eval] 1238/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac23f9555429951e9e684db status=ok score=1.000 step=31s eta=2h 41m 51s
2026-09-12 07:17:59 [eval] 1239/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab840e255429934fafe6d3b status=ok score=1.000 step=33s eta=2h 41m 12s
2026-09-12 07:18:23 [eval] 1240/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a78db8055429970f5fffdb2 status=ok score=1.000 step=24s eta=2h 40m 32s
2026-09-12 07:18:58 [eval] 1241/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adfbca255429942ec259b2c status=ok score=1.000 step=35s eta=2h 39m 53s
2026-09-12 07:19:23 [eval] 1242/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8e2ba05542995085b373b8 status=ok score=1.000 step=25s eta=2h 39m 13s
2026-09-12 07:19:54 [eval] 1243/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a85ab905542994c784ddb35 status=ok score=1.000 step=30s eta=2h 38m 33s
2026-09-12 07:20:27 [eval] 1244/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8fc3b155429933b8a20454 status=ok score=1.000 step=33s eta=2h 37m 54s
2026-09-12 07:20:58 [eval] 1245/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a712af15542994082a3e614 status=ok score=1.000 step=30s eta=2h 37m 15s
2026-09-12 07:21:33 [eval] 1246/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a76f5b155429972597f1400 status=ok score=0.710 step=34s eta=2h 36m 37s
2026-09-12 07:22:09 [eval] 1247/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae6069c55429929b0807a67 status=ok score=0.350 step=36s eta=2h 35m 58s
2026-09-12 07:22:33 [eval] 1248/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77321355429972597f1493 status=ok score=1.000 step=23s eta=2h 35m 18s
2026-09-12 07:23:07 [eval] 1249/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8869155429916710eb081 status=ok score=1.000 step=33s eta=2h 34m 39s
2026-09-12 07:23:41 [eval] 1250/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab849d955429916710eb017 status=ok score=1.000 step=34s eta=2h 34m 00s
2026-09-12 07:24:04 [eval] 1251/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ade15a45542997545bbbe46 status=ok score=1.000 step=23s eta=2h 33m 20s
2026-09-12 07:24:38 [eval] 1252/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7af4cd55429931da12c9a6 status=ok score=0.650 step=33s eta=2h 32m 41s
2026-09-12 07:25:33 [eval] 1253/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf3e355542993a75d26440 status=ok score=0.710 step=55s eta=2h 32m 07s
2026-09-12 07:26:22 [eval] 1254/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8d0d7b55429941ae14df79 status=ok score=0.350 step=48s eta=2h 31m 31s
2026-09-12 07:26:48 [eval] 1255/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b65ab5542997c3ec97144 status=ok score=1.000 step=26s eta=2h 30m 51s
2026-09-12 07:27:10 [eval] 1256/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abed7d75542990832d3a0f7 status=ok score=0.650 step=22s eta=2h 30m 10s
2026-09-12 07:27:30 [eval] 1257/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a804510554299485f5985af status=ok score=1.000 step=19s eta=2h 29m 29s
2026-09-12 07:27:52 [eval] 1258/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1408a5542997b2ef7d17c status=ok score=1.000 step=22s eta=2h 28m 48s
2026-09-12 07:28:44 [eval] 1259/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab2342a5542993be8fa98c3 status=ok score=1.000 step=51s eta=2h 28m 13s
2026-09-12 07:29:18 [eval] 1260/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a81a84e5542990a1d231e4e status=ok score=1.000 step=33s eta=2h 27m 34s
2026-09-12 07:29:48 [eval] 1261/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac1b5de5542994d76dccec6 status=ok score=1.000 step=30s eta=2h 26m 55s
2026-09-12 07:31:11 [eval] 1262/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4a3265542995ad6573de5 status=ok score=0.150 step=1m 23s eta=2h 26m 25s
2026-09-12 07:31:33 [eval] 1263/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7e6c725542991319bc94a4 status=ok score=1.000 step=22s eta=2h 25m 44s
2026-09-12 07:32:09 [eval] 1264/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abd09585542996e802b469b status=ok score=1.000 step=35s eta=2h 25m 06s
2026-09-12 07:33:38 [eval] 1265/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7265825542997f827839a3 status=ok score=0.150 step=1m 29s eta=2h 24m 38s
2026-09-12 07:34:08 [eval] 1266/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf33965542993344016c20 status=ok score=1.000 step=29s eta=2h 23m 58s
2026-09-12 07:34:50 [eval] 1267/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab4bea15542990594ba9cae status=ok score=1.000 step=42s eta=2h 23m 21s
2026-09-12 07:35:08 [eval] 1268/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7e0c045542995f4f4023c5 status=ok score=0.650 step=17s eta=2h 22m 40s
2026-09-12 07:35:30 [eval] 1269/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac097b05542996f0d89cc18 status=ok score=1.000 step=21s eta=2h 21m 59s
2026-09-12 07:35:55 [eval] 1270/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae520315542993aec5ec152 status=ok score=1.000 step=25s eta=2h 21m 19s
2026-09-12 07:36:36 [eval] 1271/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abb76fa5542992ccd8e7f48 status=ok score=1.000 step=41s eta=2h 20m 42s
2026-09-12 07:37:05 [eval] 1272/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8501915542997175ce1f5a status=ok score=1.000 step=28s eta=2h 20m 02s
2026-09-12 07:37:25 [eval] 1273/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5add48465542992200553a80 status=ok score=1.000 step=20s eta=2h 19m 21s
2026-09-12 07:38:14 [eval] 1274/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abbdc3f55429931dba145af status=ok score=1.000 step=49s eta=2h 18m 45s
2026-09-12 07:38:34 [eval] 1275/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8fb3af5542997ba9cb32ee status=ok score=1.000 step=19s eta=2h 18m 04s
2026-09-12 07:39:12 [eval] 1276/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a722fae55429971e9dc9343 status=ok score=0.607 step=37s eta=2h 17m 27s
2026-09-12 07:39:47 [eval] 1277/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a87c13f5542996e4f30890c status=ok score=1.000 step=35s eta=2h 16m 48s
2026-09-12 07:40:10 [eval] 1278/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77b0395542997042120ae1 status=ok score=1.000 step=22s eta=2h 16m 08s
2026-09-12 07:40:38 [eval] 1279/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a70f39c5542994082a3e429 status=ok score=1.000 step=28s eta=2h 15m 29s
2026-09-12 07:41:05 [eval] 1280/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88a6975542994846c1cea4 status=ok score=1.000 step=26s eta=2h 14m 49s
2026-09-12 07:41:20 [eval] 1281/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf39295542992d7e9f92df status=ok score=1.000 step=14s eta=2h 14m 07s
2026-09-12 07:41:48 [eval] 1282/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae6828f5542996d980e7bb9 status=ok score=1.000 step=28s eta=2h 13m 28s
2026-09-12 07:43:15 [eval] 1283/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adbe1a7554299438c868cc3 status=ok score=0.150 step=1m 27s eta=2h 12m 58s
2026-09-12 07:43:46 [eval] 1284/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8db916554299441c6ba057 status=ok score=1.000 step=31s eta=2h 12m 19s
2026-09-12 07:44:11 [eval] 1285/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a887898554299206df2b2a2 status=ok score=1.000 step=24s eta=2h 11m 39s
2026-09-12 07:44:40 [eval] 1286/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b73ad5542997c3ec9718c status=ok score=1.000 step=28s eta=2h 11m 00s
2026-09-12 07:45:12 [eval] 1287/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae63dad55429929b0807afe status=ok score=1.000 step=31s eta=2h 10m 21s
2026-09-12 07:45:53 [eval] 1288/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8fdd9c55429916514e73de status=ok score=1.000 step=40s eta=2h 09m 44s
2026-09-12 07:46:22 [eval] 1289/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84d80c5542992a431d1ab5 status=ok score=1.000 step=29s eta=2h 09m 05s
2026-09-12 07:47:15 [eval] 1290/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77ba6c55429967ab10524c status=ok score=1.000 step=53s eta=2h 08m 30s
2026-09-12 07:47:40 [eval] 1291/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7ab51055429927d897bef6 status=ok score=1.000 step=25s eta=2h 07m 50s
2026-09-12 07:48:47 [eval] 1292/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a71214d5542994082a3e5b9 status=ok score=1.000 step=1m 06s eta=2h 07m 17s
2026-09-12 07:49:13 [eval] 1293/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf17f95542995ec70e8f6c status=ok score=0.350 step=26s eta=2h 06m 37s
2026-09-12 07:49:38 [eval] 1294/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab6bdd255429953192ad36e status=ok score=1.000 step=24s eta=2h 05m 57s
2026-09-12 07:50:01 [eval] 1295/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab2a01d5542992953946778 status=ok score=1.000 step=23s eta=2h 05m 17s
2026-09-12 07:50:36 [eval] 1296/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4f2c75542993aec5ec0fb status=ok score=1.000 step=34s eta=2h 04m 39s
2026-09-12 07:50:55 [eval] 1297/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77253455429972597f1449 status=ok score=1.000 step=18s eta=2h 03m 58s
2026-09-12 07:51:17 [eval] 1298/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77a7db5542995d8318124d status=ok score=1.000 step=22s eta=2h 03m 18s
2026-09-12 07:52:46 [eval] 1299/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8ec7cc5542995a26add518 status=ok score=0.150 step=1m 29s eta=2h 02m 48s
2026-09-12 07:53:06 [eval] 1300/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84fea85542994c784ddabf status=ok score=1.000 step=19s eta=2h 02m 08s
2026-09-12 07:53:45 [eval] 1301/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0006755429925eb1afbd3 status=ok score=0.736 step=38s eta=2h 01m 30s
2026-09-12 07:54:24 [eval] 1302/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a801f215542992bc0c4a6b2 status=ok score=1.000 step=39s eta=2h 00m 52s
2026-09-12 07:54:54 [eval] 1303/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a75092b55429916b0164242 status=ok score=1.000 step=29s eta=2h 00m 13s
2026-09-12 07:55:16 [eval] 1304/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8c5794554299240d9c2131 status=ok score=1.000 step=21s eta=1h 59m 33s
2026-09-12 07:55:52 [eval] 1305/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abd56355542993062266c58 status=ok score=1.000 step=36s eta=1h 58m 55s
2026-09-12 07:56:22 [eval] 1306/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7da3a95542990b8f5039e6 status=ok score=1.000 step=29s eta=1h 58m 17s
2026-09-12 07:56:52 [eval] 1307/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8bd9c95542997f31a41de2 status=ok score=1.000 step=30s eta=1h 57m 38s
2026-09-12 07:57:43 [eval] 1308/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84a65d5542992a431d1a83 status=ok score=1.000 step=50s eta=1h 57m 02s
2026-09-12 07:58:11 [eval] 1309/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abd01205542992ac4f3819b status=ok score=0.650 step=28s eta=1h 56m 23s
2026-09-12 07:58:30 [eval] 1310/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8e36835542995085b373e2 status=ok score=1.000 step=18s eta=1h 55m 42s
2026-09-12 07:58:57 [eval] 1311/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a83411655429966c78a6b5d status=ok score=1.000 step=27s eta=1h 55m 03s
2026-09-12 07:59:40 [eval] 1312/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b04df55429950cd6afc49 status=ok score=0.350 step=42s eta=1h 54m 26s
2026-09-12 08:00:00 [eval] 1313/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7be2595542997c3ec972ac status=ok score=0.710 step=20s eta=1h 53m 46s
2026-09-12 08:00:35 [eval] 1314/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1b2b9554299422ee99684 status=ok score=1.000 step=35s eta=1h 53m 08s
2026-09-12 08:02:00 [eval] 1315/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b3f8a5542995d1e6f131f status=ok score=0.150 step=1m 24s eta=1h 52m 37s
2026-09-12 08:02:29 [eval] 1316/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88a4245542997e5c09a668 status=ok score=1.000 step=28s eta=1h 51m 58s
2026-09-12 08:03:49 [eval] 1317/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a81c7d15542990a1d231ea9 status=ok score=0.150 step=1m 20s eta=1h 51m 26s
2026-09-12 08:04:16 [eval] 1318/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b4bc35542992d025e67e0 status=ok score=1.000 step=26s eta=1h 50m 46s
2026-09-12 08:04:59 [eval] 1319/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a73a7c755429978a71e9068 status=ok score=0.500 step=43s eta=1h 50m 09s
2026-09-12 08:05:44 [eval] 1320/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7cd72055429909bec7683b status=ok score=1.000 step=44s eta=1h 49m 32s
2026-09-12 08:06:43 [eval] 1321/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab1d983554299340b52540a status=ok score=0.650 step=59s eta=1h 48m 58s
2026-09-12 08:07:20 [eval] 1322/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab2a54b554299295394678e status=ok score=1.000 step=37s eta=1h 48m 20s
2026-09-12 08:07:58 [eval] 1323/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a855b5c5542997b5ce3ffeb status=ok score=1.000 step=37s eta=1h 47m 42s
2026-09-12 08:08:24 [eval] 1324/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abc0a5d5542993f40c73c64 status=ok score=1.000 step=26s eta=1h 47m 03s
2026-09-12 08:08:54 [eval] 1325/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8dd5f955429917b4a5bcc7 status=ok score=0.350 step=29s eta=1h 46m 24s
2026-09-12 08:09:57 [eval] 1326/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adcaa7f5542990d50227cdb status=ok score=1.000 step=1m 02s eta=1h 45m 49s
2026-09-12 08:10:22 [eval] 1327/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7f3f7c55429934daa2fd45 status=ok score=1.000 step=25s eta=1h 45m 10s
2026-09-12 08:10:56 [eval] 1328/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a774e9c55429972597f14f3 status=ok score=1.000 step=33s eta=1h 44m 31s
2026-09-12 08:11:32 [eval] 1329/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae249925542994d89d5b3c1 status=ok score=1.000 step=36s eta=1h 43m 54s
2026-09-12 08:12:08 [eval] 1330/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae22f4e5542996483e6492f status=ok score=1.000 step=35s eta=1h 43m 15s
2026-09-12 08:13:35 [eval] 1331/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2cdaa554299657fa29070 status=ok score=0.150 step=1m 26s eta=1h 42m 44s
2026-09-12 08:14:15 [eval] 1332/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b820c5542997c3ec971d8 status=ok score=0.650 step=40s eta=1h 42m 06s
2026-09-12 08:14:43 [eval] 1333/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7fde25542994a481bbe66 status=ok score=0.710 step=27s eta=1h 41m 27s
2026-09-12 08:15:09 [eval] 1334/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5add311b5542994ed6169cc5 status=ok score=1.000 step=25s eta=1h 40m 48s
2026-09-12 08:15:43 [eval] 1335/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0b60655429945ae959437 status=ok score=0.479 step=33s eta=1h 40m 10s
2026-09-12 08:16:18 [eval] 1336/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8ed7b455429917b4a5bdd1 status=ok score=0.710 step=35s eta=1h 39m 32s
2026-09-12 08:16:43 [eval] 1337/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a85a3005542991dd0999e72 status=ok score=1.000 step=25s eta=1h 38m 52s
2026-09-12 08:17:08 [eval] 1338/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a807ea1554299485f598624 status=ok score=0.710 step=24s eta=1h 38m 13s
2026-09-12 08:18:09 [eval] 1339/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf4ba65542992d7e9f931c status=ok score=1.000 step=1m 01s eta=1h 37m 38s
2026-09-12 08:18:51 [eval] 1340/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8a40015542996c9b8d5e72 status=ok score=1.000 step=42s eta=1h 37m 01s
2026-09-12 08:19:14 [eval] 1341/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a849cc95542997175ce1efa status=ok score=1.000 step=22s eta=1h 36m 21s
2026-09-12 08:19:37 [eval] 1342/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a71095e5542994082a3e4f3 status=ok score=1.000 step=23s eta=1h 35m 42s
2026-09-12 08:20:02 [eval] 1343/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab51dae5542991779162d82 status=ok score=1.000 step=25s eta=1h 35m 02s
2026-09-12 08:20:45 [eval] 1344/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab859a955429934fafe6d7b status=ok score=1.000 step=42s eta=1h 34m 25s
2026-09-12 08:21:23 [eval] 1345/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8e40f65542995a26add498 status=ok score=1.000 step=37s eta=1h 33m 47s
2026-09-12 08:22:50 [eval] 1346/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5add4dd35542992ae4cec507 status=ok score=0.150 step=1m 27s eta=1h 33m 15s
2026-09-12 08:23:09 [eval] 1347/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77c8905542995d831812ce status=ok score=1.000 step=19s eta=1h 32m 35s
2026-09-12 08:24:29 [eval] 1348/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab2b8fe5542991669774070 status=ok score=0.150 step=1m 19s eta=1h 32m 02s
2026-09-12 08:24:54 [eval] 1349/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf043b5542993a75d263d4 status=ok score=0.350 step=25s eta=1h 31m 23s
2026-09-12 08:25:23 [eval] 1350/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1412a55429920d523434c status=ok score=1.000 step=28s eta=1h 30m 44s
2026-09-12 08:25:44 [eval] 1351/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2bbd0554299218029db09 status=ok score=1.000 step=21s eta=1h 30m 05s
2026-09-12 08:26:09 [eval] 1352/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a732aa055429901807daf9f status=ok score=1.000 step=24s eta=1h 29m 25s
2026-09-12 08:26:48 [eval] 1353/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abcf2b4554299700f9d7937 status=ok score=1.000 step=39s eta=1h 28m 48s
2026-09-12 08:27:20 [eval] 1354/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae66b055542995703ce8b61 status=ok score=1.000 step=32s eta=1h 28m 09s
2026-09-12 08:28:54 [eval] 1355/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae6860e5542991bbc976112 status=ok score=0.150 step=1m 33s eta=1h 27m 37s
2026-09-12 08:29:23 [eval] 1356/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f0a01554299458435d539 status=ok score=1.000 step=29s eta=1h 26m 59s
2026-09-12 08:29:44 [eval] 1357/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f799d55429918e830d22d status=ok score=1.000 step=20s eta=1h 26m 19s
2026-09-12 08:30:29 [eval] 1358/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae527945542993aec5ec167 status=ok score=1.000 step=44s eta=1h 25m 42s
2026-09-12 08:31:54 [eval] 1359/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abba581554299642a094af9 status=ok score=0.150 step=1m 25s eta=1h 25m 09s
2026-09-12 08:32:26 [eval] 1360/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac4ec9955429924173fb4da status=ok score=1.000 step=32s eta=1h 24m 30s
2026-09-12 08:33:13 [eval] 1361/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae37e525542992e3233c42d status=ok score=1.000 step=46s eta=1h 23m 53s
2026-09-12 08:33:33 [eval] 1362/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a75a0725542992d0ec05fc9 status=ok score=0.688 step=19s eta=1h 23m 14s
2026-09-12 08:33:58 [eval] 1363/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a721dfd55429971e9dc928b status=ok score=0.650 step=25s eta=1h 22m 35s
2026-09-12 08:34:29 [eval] 1364/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab69c25554299110f219a39 status=ok score=1.000 step=30s eta=1h 21m 56s
2026-09-12 08:35:58 [eval] 1365/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab94acd554299743d22eac6 status=ok score=0.150 step=1m 29s eta=1h 21m 23s
2026-09-12 08:36:31 [eval] 1366/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77a9df55429967ab10521c status=ok score=0.500 step=32s eta=1h 20m 45s
2026-09-12 08:36:53 [eval] 1367/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1e6d95542997283cd22c3 status=ok score=0.607 step=22s eta=1h 20m 06s
2026-09-12 08:37:26 [eval] 1368/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88f9555542995153361214 status=ok score=1.000 step=33s eta=1h 19m 27s
2026-09-12 08:37:51 [eval] 1369/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a45425542990783324ee2 status=ok score=0.710 step=25s eta=1h 18m 48s
2026-09-12 08:38:08 [eval] 1370/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b99c355429950cd6afd28 status=ok score=1.000 step=16s eta=1h 18m 09s
2026-09-12 08:38:51 [eval] 1371/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a78caa955429970f5fffd83 status=ok score=1.000 step=43s eta=1h 17m 31s
2026-09-12 08:39:20 [eval] 1372/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8be8215542995e66a47518 status=ok score=1.000 step=28s eta=1h 16m 53s
2026-09-12 08:39:42 [eval] 1373/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8688b55429934fafe6daa status=ok score=1.000 step=22s eta=1h 16m 14s
2026-09-12 08:40:30 [eval] 1374/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab6a2be554299710c8d1f08 status=ok score=1.000 step=48s eta=1h 15m 37s
2026-09-12 08:40:57 [eval] 1375/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a713ea95542994082a3e6e4 status=ok score=0.350 step=27s eta=1h 14m 58s
2026-09-12 08:41:24 [eval] 1376/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8af94455429971feec45b6 status=ok score=0.650 step=26s eta=1h 14m 19s
2026-09-12 08:42:04 [eval] 1377/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8c30f6554299240d9c20d1 status=ok score=1.000 step=40s eta=1h 13m 42s
2026-09-12 08:42:51 [eval] 1378/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1e9fd5542997f29b3c1a1 status=ok score=0.650 step=46s eta=1h 13m 05s
2026-09-12 08:43:21 [eval] 1379/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7560585542992d0ec05f76 status=ok score=1.000 step=29s eta=1h 12m 26s
2026-09-12 08:43:46 [eval] 1380/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7c64bc5542996dd594b913 status=ok score=0.710 step=24s eta=1h 11m 47s
2026-09-12 08:44:22 [eval] 1381/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae6f2a7554299572ea5464a status=ok score=1.000 step=36s eta=1h 11m 09s
2026-09-12 08:45:54 [eval] 1382/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a1cd85542990783324e65 status=ok score=0.150 step=1m 31s eta=1h 10m 36s
2026-09-12 08:46:28 [eval] 1383/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b18d25542992d025e6768 status=ok score=1.000 step=34s eta=1h 09m 58s
2026-09-12 08:46:47 [eval] 1384/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab611cc5542992aa134a411 status=ok score=1.000 step=18s eta=1h 09m 18s
2026-09-12 08:47:14 [eval] 1385/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0c7e755429945ae95944c status=ok score=1.000 step=26s eta=1h 08m 40s
2026-09-12 08:47:51 [eval] 1386/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8c66db554299585d9e3683 status=ok score=1.000 step=37s eta=1h 08m 02s
2026-09-12 08:48:21 [eval] 1387/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abdaa0f55429965af743dad status=ok score=1.000 step=29s eta=1h 07m 24s
2026-09-12 08:48:46 [eval] 1388/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8ed10b5542995085b374a0 status=ok score=1.000 step=25s eta=1h 06m 45s
2026-09-12 08:49:16 [eval] 1389/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8fc0065542997ba9cb3318 status=ok score=1.000 step=29s eta=1h 06m 06s
2026-09-12 08:50:30 [eval] 1390/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8a423255429930ff3c0d30 status=ok score=1.000 step=1m 13s eta=1h 05m 31s
2026-09-12 08:50:53 [eval] 1391/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae5f3bb5542996de7b71a7e status=ok score=1.000 step=23s eta=1h 04m 52s
2026-09-12 08:51:23 [eval] 1392/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7cf4e355429907fabef062 status=ok score=1.000 step=30s eta=1h 04m 14s
2026-09-12 08:52:06 [eval] 1393/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae135fb55429920d523431f status=ok score=1.000 step=42s eta=1h 03m 37s
2026-09-12 08:52:32 [eval] 1394/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7313865542994cef4bc442 status=ok score=1.000 step=26s eta=1h 02m 58s
2026-09-12 08:53:03 [eval] 1395/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae53de455429908b6326599 status=ok score=1.000 step=30s eta=1h 02m 20s
2026-09-12 08:53:20 [eval] 1396/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b76735542997c3ec9719f status=ok score=1.000 step=17s eta=1h 01m 40s
2026-09-12 08:54:14 [eval] 1397/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88c92d5542993b751ca84e status=ok score=0.479 step=53s eta=1h 01m 04s
2026-09-12 08:54:53 [eval] 1398/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7cc50e554299452d57ba3e status=ok score=1.000 step=39s eta=1h 00m 26s
2026-09-12 08:55:49 [eval] 1399/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae54b4f5542990ba0bbb261 status=ok score=1.000 step=56s eta=59m 50s
2026-09-12 08:56:10 [eval] 1400/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a86edcc55429960ec39b6da status=ok score=1.000 step=20s eta=59m 11s
2026-09-12 08:56:44 [eval] 1401/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2a55b55429921a00ab018 status=ok score=1.000 step=34s eta=58m 33s
2026-09-12 08:57:21 [eval] 1402/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae65c925542992ae0d162f9 status=ok score=1.000 step=37s eta=57m 55s
2026-09-12 08:57:37 [eval] 1403/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84c4135542994c784dda31 status=ok score=1.000 step=16s eta=57m 16s
2026-09-12 08:58:04 [eval] 1404/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84e9d35542994c784dda84 status=ok score=0.575 step=27s eta=56m 37s
2026-09-12 08:58:42 [eval] 1405/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae618325542996de7b71b56 status=ok score=1.000 step=37s eta=55m 59s
2026-09-12 08:59:22 [eval] 1406/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab1dcab5542993be8fa985e status=ok score=1.000 step=40s eta=55m 22s
2026-09-12 08:59:44 [eval] 1407/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac46bb05542991943173983 status=ok score=1.000 step=22s eta=54m 43s
2026-09-12 09:00:15 [eval] 1408/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae74fc45542997b22f6a6b4 status=ok score=1.000 step=30s eta=54m 05s
2026-09-12 09:00:42 [eval] 1409/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abebbe65542997719eab59d status=ok score=1.000 step=26s eta=53m 27s
2026-09-12 09:02:12 [eval] 1410/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adc035c554299438c868d04 status=ok score=0.150 step=1m 30s eta=52m 52s
2026-09-12 09:02:38 [eval] 1411/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7cdc1b55429907fabef04d status=ok score=0.650 step=25s eta=52m 13s
2026-09-12 09:03:31 [eval] 1412/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a75ebfc5542992d0ec06018 status=ok score=1.000 step=52s eta=51m 37s
2026-09-12 09:03:59 [eval] 1413/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ade51b45542997c77adedf4 status=ok score=1.000 step=28s eta=50m 58s
2026-09-12 09:04:34 [eval] 1414/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8463545542990548d0b2a3 status=ok score=1.000 step=34s eta=50m 20s
2026-09-12 09:05:01 [eval] 1415/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7ed5af5542994959419a84 status=ok score=1.000 step=26s eta=49m 42s
2026-09-12 09:05:23 [eval] 1416/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab467975542991751b4d75f status=ok score=1.000 step=22s eta=49m 03s
2026-09-12 09:05:51 [eval] 1417/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8c7ac2554299653c1aa08e status=ok score=1.000 step=27s eta=48m 25s
2026-09-12 09:06:19 [eval] 1418/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adcc9f35542990d50227d20 status=ok score=1.000 step=28s eta=47m 47s
2026-09-12 09:06:45 [eval] 1419/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7bbb64554299042af8f7cc status=ok score=1.000 step=26s eta=47m 09s
2026-09-12 09:07:11 [eval] 1420/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab9debb55429955dce3ed97 status=ok score=0.710 step=25s eta=46m 30s
2026-09-12 09:07:49 [eval] 1421/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a874ce15542996432c57256 status=ok score=1.000 step=38s eta=45m 52s
2026-09-12 09:08:38 [eval] 1422/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae28b76554299495565daa8 status=ok score=0.650 step=49s eta=45m 15s
2026-09-12 09:10:14 [eval] 1423/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adddccd5542997dc7907069 status=ok score=0.150 step=1m 36s eta=44m 41s
2026-09-12 09:10:41 [eval] 1424/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a888c9d5542997e5c09a612 status=ok score=1.000 step=27s eta=44m 02s
2026-09-12 09:12:07 [eval] 1425/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8769475542993e715abf2b status=ok score=0.150 step=1m 25s eta=43m 27s
2026-09-12 09:12:35 [eval] 1426/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84f7255542991dd0999e33 status=ok score=0.575 step=28s eta=42m 49s
2026-09-12 09:13:40 [eval] 1427/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a80c79155429938b61421da status=ok score=1.000 step=1m 05s eta=42m 12s
2026-09-12 09:14:03 [eval] 1428/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae54b3d5542990ba0bbb260 status=ok score=1.000 step=22s eta=41m 34s
2026-09-12 09:14:47 [eval] 1429/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac249bd55429951e9e68528 status=ok score=0.750 step=43s eta=40m 56s
2026-09-12 09:15:27 [eval] 1430/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab84f2c55429934fafe6d54 status=ok score=1.000 step=39s eta=40m 18s
2026-09-12 09:16:09 [eval] 1431/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a85a8655542997b5ce40011 status=ok score=0.650 step=42s eta=39m 41s
2026-09-12 09:16:31 [eval] 1432/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a845e9055429933447460ec status=ok score=1.000 step=22s eta=39m 02s
2026-09-12 09:16:57 [eval] 1433/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a78ed6855429970f5fffdd9 status=ok score=0.607 step=26s eta=38m 24s
2026-09-12 09:17:40 [eval] 1434/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac3af895542995ef918c1f0 status=ok score=1.000 step=42s eta=37m 46s
2026-09-12 09:18:03 [eval] 1435/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7ec61a55429934daa2fc5f status=ok score=1.000 step=23s eta=37m 08s
2026-09-12 09:18:39 [eval] 1436/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac1bff05542994ab5c67dfc status=ok score=1.000 step=36s eta=36m 30s
2026-09-12 09:19:11 [eval] 1437/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a68d25542996c55b2dd98 status=ok score=1.000 step=31s eta=35m 52s
2026-09-12 09:19:48 [eval] 1438/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae3de615542992f92d823a5 status=ok score=1.000 step=36s eta=35m 14s
2026-09-12 09:20:20 [eval] 1439/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab97d0a5542996be202051e status=ok score=1.000 step=32s eta=34m 36s
2026-09-12 09:21:14 [eval] 1440/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8df1a65542995085b3735f status=ok score=0.650 step=54s eta=33m 59s
2026-09-12 09:21:35 [eval] 1441/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88a1475542997e5c09a646 status=ok score=1.000 step=21s eta=33m 21s
2026-09-12 09:22:21 [eval] 1442/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adbe2c65542996e68525274 status=ok score=1.000 step=45s eta=32m 43s
2026-09-12 09:23:21 [eval] 1443/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f38fa55429924144829f5 status=ok score=1.000 step=59s eta=32m 06s
2026-09-12 09:23:47 [eval] 1444/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77cb335542997042120b3a status=ok score=1.000 step=26s eta=31m 28s
2026-09-12 09:24:20 [eval] 1445/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae6479a55429929b0807b1b status=ok score=1.000 step=32s eta=30m 50s
2026-09-12 09:24:49 [eval] 1446/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae20e265542994d89d5b325 status=ok score=1.000 step=29s eta=30m 12s
2026-09-12 09:26:21 [eval] 1447/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac048cc554299294b218f73 status=ok score=0.150 step=1m 31s eta=29m 36s
2026-09-12 09:26:46 [eval] 1448/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac176555542994d76dcce47 status=ok score=1.000 step=25s eta=28m 58s
2026-09-12 09:27:32 [eval] 1449/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7e05635542995f4f40238f status=ok score=1.000 step=46s eta=28m 20s
2026-09-12 09:27:54 [eval] 1450/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8db19d5542994ba4e3dd00 status=ok score=1.000 step=21s eta=27m 42s
2026-09-12 09:28:46 [eval] 1451/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf734b5542995ec70e9016 status=ok score=1.000 step=52s eta=27m 05s
2026-09-12 09:30:17 [eval] 1452/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abdb8ba5542993f32c2a015 status=ok score=0.150 step=1m 30s eta=26m 29s
2026-09-12 09:31:41 [eval] 1453/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a81ff62554299676cceb1c4 status=ok score=0.150 step=1m 24s eta=25m 52s
2026-09-12 09:32:07 [eval] 1454/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae48c4e55429913cc204498 status=ok score=1.000 step=25s eta=25m 14s
2026-09-12 09:33:31 [eval] 1455/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a112a5542990783324e2b status=ok score=0.150 step=1m 23s eta=24m 37s
2026-09-12 09:33:59 [eval] 1456/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8aa1685542992d82986f32 status=ok score=1.000 step=27s eta=23m 59s
2026-09-12 09:34:33 [eval] 1457/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7d3470554299452d57bb56 status=ok score=1.000 step=33s eta=23m 21s
2026-09-12 09:35:05 [eval] 1458/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2ffe7554299218029dbb3 status=ok score=1.000 step=31s eta=22m 43s
2026-09-12 09:35:31 [eval] 1459/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae27f555542992decbdcd30 status=ok score=1.000 step=26s eta=22m 05s
2026-09-12 09:37:09 [eval] 1460/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a75d8a3554299109176e5a6 status=ok score=0.150 step=1m 37s eta=21m 28s
2026-09-12 09:37:41 [eval] 1461/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2659b55429963665199a1 status=ok score=0.650 step=32s eta=20m 50s
2026-09-12 09:38:03 [eval] 1462/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a73bcf055429978a71e909c status=ok score=0.710 step=22s eta=20m 12s
2026-09-12 09:38:33 [eval] 1463/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7ea695542994a481bbe17 status=ok score=0.688 step=29s eta=19m 34s
2026-09-12 09:39:17 [eval] 1464/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf0ae45542992d7e9f9286 status=ok score=0.650 step=44s eta=18m 56s
2026-09-12 09:39:41 [eval] 1465/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a726b0f5542997f827839be status=ok score=0.710 step=23s eta=18m 18s
2026-09-12 09:40:03 [eval] 1466/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae2dd2055429928c423950d status=ok score=1.000 step=21s eta=17m 40s
2026-09-12 09:40:25 [eval] 1467/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7577785542992d0ec05fa0 status=ok score=1.000 step=22s eta=17m 02s
2026-09-12 09:40:54 [eval] 1468/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a83ed9b55429933447460b8 status=ok score=1.000 step=29s eta=16m 24s
2026-09-12 09:41:31 [eval] 1469/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abcfc365542993a06baf9d6 status=ok score=1.000 step=36s eta=15m 46s
2026-09-12 09:42:01 [eval] 1470/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abb02fe554299232ef4a39f status=ok score=1.000 step=29s eta=15m 08s
2026-09-12 09:42:33 [eval] 1471/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7ef625542994a481bbe40 status=ok score=0.607 step=32s eta=14m 30s
2026-09-12 09:43:10 [eval] 1472/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a87954f5542996e4f308856 status=ok score=1.000 step=37s eta=13m 52s
2026-09-12 09:44:01 [eval] 1473/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae60ea9554299546bf8304e status=ok score=0.650 step=51s eta=13m 14s
2026-09-12 09:44:27 [eval] 1474/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4d3c95542990ba0bbb165 status=ok score=0.650 step=25s eta=12m 36s
2026-09-12 09:44:51 [eval] 1475/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7766455429952e35ea920 status=ok score=0.350 step=24s eta=11m 58s
2026-09-12 09:45:24 [eval] 1476/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4ec1e5542990ba0bbb19b status=ok score=1.000 step=32s eta=11m 21s
2026-09-12 09:46:02 [eval] 1477/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f69b55542997ba9cb324f status=ok score=1.000 step=37s eta=10m 43s
2026-09-12 09:47:33 [eval] 1478/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b515e55429971feec46bb status=ok score=0.150 step=1m 31s eta=10m 05s
2026-09-12 09:48:12 [eval] 1479/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae24abc5542994d89d5b3c3 status=ok score=0.688 step=38s eta=9m 28s
2026-09-12 09:48:44 [eval] 1480/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7320565542991f9a20c61d status=ok score=1.000 step=32s eta=8m 50s
2026-09-12 09:49:42 [eval] 1481/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adca5eb5542994d58a2f693 status=ok score=1.000 step=57s eta=8m 12s
2026-09-12 09:51:13 [eval] 1482/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5add61d65542995b365fab21 status=ok score=0.150 step=1m 30s eta=7m 34s
2026-09-12 09:51:50 [eval] 1483/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8810485542997e5c09a590 status=ok score=0.688 step=37s eta=6m 57s
2026-09-12 09:52:14 [eval] 1484/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4c39f5542995dadf243fb status=ok score=1.000 step=23s eta=6m 19s
2026-09-12 09:52:37 [eval] 1485/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8a231a55429930ff3c0cb4 status=ok score=1.000 step=23s eta=5m 41s
2026-09-12 09:53:05 [eval] 1486/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b987f5542997f31a41d7a status=ok score=1.000 step=28s eta=5m 03s
2026-09-12 09:53:36 [eval] 1487/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adc0c2b55429947ff1738db status=ok score=1.000 step=31s eta=4m 25s
2026-09-12 09:53:59 [eval] 1488/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8327fd5542990548d0b1a3 status=ok score=1.000 step=23s eta=3m 47s
2026-09-12 09:55:31 [eval] 1489/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a79c7ac5542994bb9457097 status=ok score=0.150 step=1m 31s eta=3m 09s
2026-09-12 09:55:58 [eval] 1490/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abaf6865542996cc5e49f3c status=ok score=1.000 step=26s eta=2m 31s
2026-09-12 09:57:23 [eval] 1491/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a85eed75542996432c5713b status=ok score=0.150 step=1m 25s eta=1m 53s
2026-09-12 09:57:54 [eval] 1492/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf8fe55542993344016d0f status=ok score=1.000 step=31s eta=1m 15s
2026-09-12 09:59:13 [eval] 1493/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae53b545542990ba0bbb23c status=ok score=0.150 step=1m 19s eta=37s
2026-09-12 10:00:35 [eval] 1494/1494 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a3a945542996a35c17147 status=ok score=0.150 step=1m 22s eta=0s
2026-09-12 10:00:35 [eval] Completata in 15h 45m 55s | output=$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/results/runs.jsonl
Runs: $REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/results/runs.jsonl
2026-09-12 10:00:35 [cli] Comando completato in 15h 45m 55s


==> anc/evidence/qwen_v1_sensitivity/hotpotqa/logs/optimizer.log <==
2026-09-01 18:04:27 [cli] Comando=optimize | config=config/benchmark_hotpotqa_qwen38_27b.yaml | target=all
2026-09-01 18:04:28 [optimize] Avvio ottimizzazione | target=1 | dry_run=False
2026-09-01 18:04:28 [optimize] Target 1/1: qwen38_27b_local
2026-09-01 18:04:28 [gepa-official] Validazione target qwen38_27b_local (openai_compatible)
2026-09-01 18:04:30 [gepa-official] Avvio target=qwen38_27b_local | train=150 val=100 max_metric_calls=1200 minibatch=5 reflection_lm=anthropic/claude-opus-4.8@https://openrouter.ai/api/v1 run_dir=$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/gepa/qwen38_27b_local/gepa_run
2026-09-01 18:04:30 [gepa-official] batch #1 avvio | valutazione candidato | task=100 prompt_chars=85 workers=4
2026-09-01 18:06:02 [gepa-official] batch #1 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=1.000 status=ok) eta_batch=29m 21s
2026-09-01 18:07:23 [gepa-official] batch #1 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=25m 57s
2026-09-01 18:09:05 [gepa-official] batch #1 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=26m 02s
2026-09-01 18:12:37 [gepa-official] batch #1 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.000 status=error) eta_batch=32m 28s
2026-09-01 18:14:41 [gepa-official] batch #1 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=30m 34s
2026-09-01 18:17:13 [gepa-official] batch #1 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=1.000 status=ok) eta_batch=29m 41s
2026-09-01 18:20:13 [gepa-official] batch #1 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=29m 12s
2026-09-01 18:23:49 [gepa-official] batch #1 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=28m 58s
2026-09-01 18:26:29 [gepa-official] batch #1 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.530 status=ok) eta_batch=26m 52s
2026-09-01 18:29:56 [gepa-official] batch #1 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=1.000 status=ok) eta_batch=25m 26s
2026-09-01 18:32:26 [gepa-official] batch #1 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=1.000 status=ok) eta_batch=22m 51s
2026-09-01 18:35:53 [gepa-official] batch #1 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=1.000 status=ok) eta_batch=20m 55s
2026-09-01 18:39:13 [gepa-official] batch #1 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=1.000 status=ok) eta_batch=18m 41s
2026-09-01 18:42:37 [gepa-official] batch #1 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=16m 20s
2026-09-01 18:45:51 [gepa-official] batch #1 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.350 status=ok) eta_batch=13m 47s
2026-09-01 18:49:32 [gepa-official] batch #1 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=11m 15s
2026-09-01 18:53:20 [gepa-official] batch #1 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=8m 37s
2026-09-01 18:56:51 [gepa-official] batch #1 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=5m 48s
2026-09-01 18:59:54 [gepa-official] batch #1 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=2m 54s
2026-09-01 19:03:23 [gepa-official] batch #1 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-01 19:03:23 [gepa-official] batch #1 completato in 58m 53s | mean=0.718 EM=0.570 errori=18/100 | budget rollout 100/1200 (8%), eta_budget=10h 47m 46s
2026-09-01 19:03:23 [gepa-official] Iteration 0: Base program full valset score: 0.7182500000000002 over 100 / 100 examples
2026-09-01 19:03:23 [gepa-official] batch #2 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-01 19:06:54 [gepa-official] batch #2 task 5/5 (hotpotqa-train-5a844fd35542990548d0b274: score=0.000 status=error) eta_batch=0s
2026-09-01 19:06:54 [gepa-official] batch #2 completato in 3m 31s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 105/1200 (9%), eta_budget=10h 50m 48s
2026-09-01 19:06:54 [gepa-official] Iteration 1: Selected program 0 score: 0.7182500000000002
2026-09-01 19:06:54 [gepa-official] reflection LM call #1 | model=anthropic/claude-opus-4.8 prompt_chars=27324
2026-09-01 19:07:07 [gepa-official] reflection LM call #1 completata in 12s | output_chars=2113
2026-09-01 19:07:07 [gepa-official] Iteration 1: Proposed new text for system_prompt: Answer a multi-hop reading comprehension question using the provided context paragraphs.

INPUT FORMAT:
- A question preceded by context. The context consists of multiple paragraphs, each introduced by a bracketed title like [Title], followed by descriptive text about that entity (film, person, album, TV show, etc.).
- The question typically requires connecting facts across two or more paragraphs (multi-hop reasoning). For example, one paragraph names an entity, and another paragraph provides the attribute being asked about.

HOW TO ANSWER:
- Reply with ONLY the short exact answer (usually a few words: a name, title, occupation, etc.), in English. No explanation, no full sentences, no punctuation beyond what is part of the answer itself.
- Extract the answer verbatim from the context whenever possible. Match the exact wording used in the paragraphs.
  - If the answer is a title of a work, include the complete title exactly as written (e.g., "The Life of Larry and Larry & Steve").
  - If the answer is a person, give the name as it appears; for occupation-type questions give the exact term used (e.g., "author").
- For comparison questions ("Which of X or Y has more...", "Who was older...", etc.), pick one of the two named entities as the answer. When a question asks which person "has more things to be known for," compare the descriptions and answer with the name of the person who has the longer/more varied list of roles or accomplishments. You may give the fuller form of the name as it appears in the paragraph (e.g., 'Gregory John "Greg" Puciato').

STRATEGY:
1. Identify what the question is ultimately asking for (the final attribute or entity).
2. Find the bridge entity mentioned in the question, locate its paragraph, then trace to the paragraph that contains the requested attribute.
3. Return the precise value found.

IMPORTANT: Respond quickly and directly. Do not overthink, deliberate at length, or stall—produce the concise final answer immediately to avoid timing out. Always output an answer even for comparison or ambiguous questions; never leave the response empty.
2026-09-01 19:07:07 [gepa-official] batch #3 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2105 workers=4
2026-09-01 19:11:35 [gepa-official] batch #3 task 5/5 (hotpotqa-train-5a844fd35542990548d0b274: score=0.000 status=error) eta_batch=0s
2026-09-01 19:11:35 [gepa-official] batch #3 completato in 4m 28s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 110/1200 (9%), eta_budget=11h 04m 46s
2026-09-01 19:11:35 [gepa-official] Iteration 1: New subsample score 3.0 is not better than old score 3.0, skipping
2026-09-01 19:11:35 [gepa-official] batch #4 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-01 19:15:09 [gepa-official] batch #4 task 5/5 (hotpotqa-train-5ab207f65542993be8fa98b8: score=0.000 status=error) eta_batch=0s
2026-09-01 19:15:09 [gepa-official] batch #4 completato in 3m 33s | mean=0.542 EM=0.400 errori=2/5 | budget rollout 115/1200 (10%), eta_budget=11h 06m 35s
2026-09-01 19:15:09 [gepa-official] Iteration 2: Selected program 0 score: 0.7182500000000002
2026-09-01 19:15:09 [gepa-official] reflection LM call #2 | model=anthropic/claude-opus-4.8 prompt_chars=28713
2026-09-01 19:15:23 [gepa-official] reflection LM call #2 completata in 14s | output_chars=2526
2026-09-01 19:15:23 [gepa-official] Iteration 2: Proposed new text for system_prompt: You are given a multi-hop reading comprehension task. Each input consists of:
1. A question prompt (often beginning with instructions like "Read the context paragraphs and answer the question").
2. A "Context:" section containing multiple paragraphs. Each paragraph is prefixed with a title in square brackets, e.g., [Title], followed by descriptive text.

Your job: Answer the question using ONLY the information in the provided paragraphs. The question usually requires chaining facts across two or more paragraphs (multi-hop reasoning). For example, one paragraph tells you which entity is referenced, and another gives the fact you need about that entity.

HOW TO SOLVE:
- First, identify the key entity or link mentioned in the question (a person, place, organization, show, etc.).
- Find the paragraph whose bracketed title or text matches that entity.
- Follow the chain: use what you learn there to locate the next relevant paragraph, until you can extract the specific fact the question asks for (a name, number, place, date, title, etc.).
- Extract the answer directly from the paragraph text.

OUTPUT FORMAT (critical for scoring — exact match matters):
- Reply with ONLY the short answer: a few words at most.
- No explanation, no reasoning, no prefix, no surrounding punctuation, no quotation marks.
- Answer in English.
- Match the exact wording as it appears in the source text, INCLUDING leading articles and titles when they are part of the answer phrase. For example:
  - If the source says "The Austro-Hungarian Army," answer "The Austro-Hungarian Army" (keep the "The").
  - If a person is introduced as 'Gerard "Gerry" Adams', prefer the full form as written, e.g., 'Gerard "Gerry" Adams' rather than just "Gerry Adams".
- For population figures, dates, or other data, copy the exact figure from the text (e.g., "48,982", "Preston").
- Always produce an answer — never leave the response blank. Even if uncertain, give your best single short answer promptly. Do not stall or overthink; respond quickly and concisely to avoid timing out.

EXAMPLES OF THE CHAINING LOGIC:
- "The Memphis Hustle are based in a suburb of a city with a population of what in 2010?" → The Hustle are based in Southaven; Southaven's paragraph gives population 48,982 → answer: 48,982.
- "Edmund Robert Harris is the principal benefactor of a museum located where?" → Harris was benefactor of the Harris Museum; the Harris Museum is in Preston → answer: Preston.

Be direct, accurate, and give only the exact short answer.
2026-09-01 19:15:23 [gepa-official] batch #5 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2518 workers=4
2026-09-01 19:19:04 [gepa-official] batch #5 task 5/5 (hotpotqa-train-5ab207f65542993be8fa98b8: score=1.000 status=ok) eta_batch=0s
2026-09-01 19:19:04 [gepa-official] batch #5 completato in 3m 40s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 120/1200 (10%), eta_budget=11h 11m 04s
2026-09-01 19:19:04 [gepa-official] batch #6 avvio | train-minibatch (riflessione) | task=100 prompt_chars=2518 workers=4
2026-09-01 19:22:53 [gepa-official] batch #6 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 12m 48s
2026-09-01 19:26:30 [gepa-official] batch #6 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=0.000 status=error) eta_batch=1h 06m 58s
2026-09-01 19:30:11 [gepa-official] batch #6 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=1h 03m 01s
2026-09-01 19:34:04 [gepa-official] batch #6 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.000 status=error) eta_batch=1h 00m 01s
2026-09-01 19:37:24 [gepa-official] batch #6 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=55m 00s
2026-09-01 19:41:15 [gepa-official] batch #6 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=51m 45s
2026-09-01 19:44:49 [gepa-official] batch #6 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.000 status=error) eta_batch=47m 49s
2026-09-01 19:48:32 [gepa-official] batch #6 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=44m 12s
2026-09-01 19:52:24 [gepa-official] batch #6 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.000 status=error) eta_batch=40m 45s
2026-09-01 19:56:06 [gepa-official] batch #6 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=1.000 status=ok) eta_batch=37m 02s
2026-09-01 19:59:49 [gepa-official] batch #6 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=0.000 status=error) eta_batch=33m 20s
2026-09-01 20:03:32 [gepa-official] batch #6 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=0.000 status=error) eta_batch=29m 39s
2026-09-01 20:07:16 [gepa-official] batch #6 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=25m 57s
2026-09-01 20:10:56 [gepa-official] batch #6 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.000 status=error) eta_batch=22m 13s
2026-09-01 20:14:40 [gepa-official] batch #6 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=18m 32s
2026-09-01 20:18:30 [gepa-official] batch #6 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=14m 51s
2026-09-01 20:22:08 [gepa-official] batch #6 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=11m 07s
2026-09-01 20:25:46 [gepa-official] batch #6 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=7m 24s
2026-09-01 20:29:22 [gepa-official] batch #6 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 42s
2026-09-01 20:33:09 [gepa-official] batch #6 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-01 20:33:09 [gepa-official] batch #6 completato in 1h 14m 05s | mean=0.248 EM=0.210 errori=73/100 | budget rollout 220/1200 (18%), eta_budget=11h 02m 11s
2026-09-01 20:33:09 [gepa-official] Iteration 2: Accepted candidate (subsample score 2.71 -> 3.0); running full eval.
2026-09-01 20:33:09 [gepa-official] Iteration 2: Valset score for new program: 0.24809999999999996 (coverage 100 / 100)
2026-09-01 20:33:09 [gepa-official] Iteration 2: Val aggregate for new program: 0.24809999999999996
2026-09-01 20:33:09 [gepa-official] Iteration 2: Individual valset scores for new program: {0: 0.0, 1: 1.0, 2: 1.0, 3: 1.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.5750000000000001, 11: 0.0, 12: 0.0, 13: 0.0, 14: 1.0, 15: 0.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 0.0, 26: 0.0, 27: 0.0, 28: 0.0, 29: 0.0, 30: 0.0, 31: 0.0, 32: 0.0, 33: 0.0, 34: 0.0, 35: 0.0, 36: 0.0, 37: 0.0, 38: 0.0, 39: 0.0, 40: 0.0, 41: 1.0, 42: 0.0, 43: 0.0, 44: 0.0, 45: 0.0, 46: 0.0, 47: 0.0, 48: 0.0, 49: 1.0, 50: 0.0, 51: 0.0, 52: 1.0, 53: 1.0, 54: 0.0, 55: 0.0, 56: 0.0, 57: 0.0, 58: 1.0, 59: 0.0, 60: 0.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 0.0, 65: 0.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.0, 70: 0.0, 71: 0.0, 72: 0.0, 73: 0.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 0.0, 79: 0.0, 80: 0.0, 81: 1.0, 82: 0.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 0.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.0, 92: 0.0, 93: 0.0, 94: 0.65, 95: 0.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-01 20:33:09 [gepa-official] Iteration 2: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.65, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.0, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 0.7100000000000001, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.0, 77: 1.0, 78: 0.0, 79: 0.0, 80: 0.53, 81: 1.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.0, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-01 20:33:09 [gepa-official] Iteration 2: Valset pareto front aggregate score: 0.7240000000000002
2026-09-01 20:33:09 [gepa-official] Iteration 2: Updated valset pareto front programs: {0: {0}, 1: {0, 1}, 2: {0, 1}, 3: {0, 1}, 4: {0}, 5: {0}, 6: {0}, 7: {0}, 8: {0}, 9: {0}, 10: {0, 1}, 11: {0}, 12: {0}, 13: {0}, 14: {0, 1}, 15: {0}, 16: {0, 1}, 17: {0, 1}, 18: {0, 1}, 19: {0, 1}, 20: {0, 1}, 21: {0, 1}, 22: {0, 1}, 23: {0, 1}, 24: {0, 1}, 25: {0}, 26: {0}, 27: {0}, 28: {0}, 29: {0}, 30: {0}, 31: {0, 1}, 32: {0}, 33: {0}, 34: {0}, 35: {0}, 36: {0}, 37: {0}, 38: {0}, 39: {0, 1}, 40: {0, 1}, 41: {0, 1}, 42: {0}, 43: {0}, 44: {0}, 45: {0}, 46: {0}, 47: {0}, 48: {0, 1}, 49: {0, 1}, 50: {0}, 51: {0}, 52: {0, 1}, 53: {0, 1}, 54: {0}, 55: {0}, 56: {0}, 57: {0}, 58: {0, 1}, 59: {0}, 60: {0}, 61: {0, 1}, 62: {0, 1}, 63: {0, 1}, 64: {0}, 65: {0}, 66: {0}, 67: {0, 1}, 68: {0, 1}, 69: {0}, 70: {0}, 71: {0}, 72: {0}, 73: {0}, 74: {0}, 75: {0}, 76: {0, 1}, 77: {0, 1}, 78: {0, 1}, 79: {0, 1}, 80: {0}, 81: {0, 1}, 82: {0}, 83: {0, 1}, 84: {0, 1}, 85: {0, 1}, 86: {0, 1}, 87: {0, 1}, 88: {0}, 89: {0, 1}, 90: {1}, 91: {0, 1}, 92: {0}, 93: {0}, 94: {0, 1}, 95: {0}, 96: {0}, 97: {0}, 98: {0, 1}, 99: {0, 1}}
2026-09-01 20:33:09 [gepa-official] Iteration 2: Best valset aggregate score so far: 0.7182500000000002
2026-09-01 20:33:09 [gepa-official] Iteration 2: Best program as per aggregate score on valset: 0
2026-09-01 20:33:09 [gepa-official] Iteration 2: Best score on valset: 0.7182500000000002
2026-09-01 20:33:09 [gepa-official] Iteration 2: Linear pareto front program index: 0
2026-09-01 20:33:09 [gepa-official] Iteration 2: New program candidate index: 1
2026-09-01 20:33:09 [gepa-official] batch #7 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-01 20:36:40 [gepa-official] batch #7 task 5/5 (hotpotqa-train-5a734e6d5542994cef4bc528: score=1.000 status=ok) eta_batch=0s
2026-09-01 20:36:40 [gepa-official] batch #7 completato in 3m 31s | mean=0.821 EM=0.600 errori=0/5 | budget rollout 225/1200 (19%), eta_budget=10h 59m 25s
2026-09-01 20:36:40 [gepa-official] Iteration 3: Selected program 0 score: 0.7182500000000002
2026-09-01 20:36:40 [gepa-official] reflection LM call #3 | model=anthropic/claude-opus-4.8 prompt_chars=31094
2026-09-01 20:36:54 [gepa-official] reflection LM call #3 completata in 13s | output_chars=2321
2026-09-01 20:36:54 [gepa-official] Iteration 3: Proposed new text for system_prompt: Answer the question using the provided context paragraphs. Reply with the exact short answer only (a few words), in English, with no explanation, no prefix, and no trailing punctuation.

TASK FORMAT:
You will be given a question in the following structure:
- An instruction line (e.g., "Read the context paragraphs and answer the question...").
- A "Context:" section containing multiple paragraphs. Each paragraph begins with a bracketed title, e.g., "[Title]", followed by descriptive text about that entity (a person, place, film, TV episode, road, canal, building, etc.).
- A question, which may require multi-hop reasoning: you often must connect facts across two or more paragraphs to reach the answer (e.g., find an entity named in one paragraph, then look up a fact about it in another paragraph).

HOW TO SOLVE:
1. Read the question carefully and determine exactly what entity or fact is being requested.
2. Locate the relevant paragraph(s) by matching titles and key terms from the question.
3. For multi-hop questions, chain the information: identify an intermediate entity from one paragraph, then find the requested attribute of that entity in another paragraph. (Example: "who is the younger brother of the guest star of X" → find the guest star in X's paragraph → find that person's brother in the brother's own paragraph.)
4. Extract the precise answer directly from the text.

CRITICAL OUTPUT RULES (these strongly affect scoring via exact match):
- Reproduce the answer EXACTLY as it appears in the relevant context paragraph, matching the full canonical form used there.
- Use the FULL name/form as given in the source paragraph's own entry, not a shortened or nickname version.
  * If a person's paragraph title or opening gives their full legal/formal name, use that full form. For example, prefer "Thomas Warburton" over "Tom Warburton", and prefer the full given names like "Charles Eugène" when the question and gold answer key on the formal name.
  * For entities like organizations, canals, or titles, include the leading article "The" if the source text and title use it (e.g., "The Beaver and Erie Canal", not "Beaver and Erie Canal").
- Do NOT add explanations, labels, quotation marks, or ending punctuation.
- Keep the answer to just the few words that directly answer the question.
2026-09-01 20:36:54 [gepa-official] batch #8 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2313 workers=4
2026-09-01 20:40:38 [gepa-official] batch #8 task 5/5 (hotpotqa-train-5a734e6d5542994cef4bc528: score=1.000 status=ok) eta_batch=0s
2026-09-01 20:40:38 [gepa-official] batch #8 completato in 3m 44s | mean=0.800 EM=0.800 errori=1/5 | budget rollout 230/1200 (19%), eta_budget=10h 58m 30s
2026-09-01 20:40:38 [gepa-official] Iteration 3: New subsample score 4.0 is not better than old score 4.105, skipping
2026-09-01 20:40:38 [gepa-official] batch #9 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2518 workers=4
2026-09-01 20:44:20 [gepa-official] batch #9 task 5/5 (hotpotqa-train-5a76a0005542993569682c64: score=0.710 status=ok) eta_batch=0s
2026-09-01 20:44:20 [gepa-official] batch #9 completato in 3m 41s | mean=0.684 EM=0.400 errori=1/5 | budget rollout 235/1200 (20%), eta_budget=10h 56m 19s
2026-09-01 20:44:20 [gepa-official] Iteration 4: Selected program 1 score: 0.24809999999999996
2026-09-01 20:44:20 [gepa-official] reflection LM call #4 | model=anthropic/claude-opus-4.8 prompt_chars=31636
2026-09-01 20:44:37 [gepa-official] reflection LM call #4 completata in 17s | output_chars=3241
2026-09-01 20:44:37 [gepa-official] Iteration 4: Proposed new text for system_prompt: You are given a multi-hop reading comprehension task. Each input consists of:
1. A question prompt (often beginning with "Read the context paragraphs and answer the question. Reply with the exact short answer only...").
2. A "Context:" section containing multiple paragraphs. Each paragraph is prefixed with a title in square brackets, e.g., [Title], followed by descriptive text.

YOUR JOB:
Answer the question using ONLY the information in the provided paragraphs. The question usually requires chaining facts across two or more paragraphs (multi-hop reasoning): one paragraph tells you which entity is referenced, and another gives the fact you need about that entity.

HOW TO SOLVE (do this quickly — see the speed rule below):
- Identify the key entity or link mentioned in the question (a person, place, organization, show, novel, etc.).
- Find the paragraph whose bracketed title or text matches that entity.
- Follow the chain: use what you learn there to locate the next relevant paragraph, until you can extract the specific fact the question asks for (a name, number, place, date, title, pen name, etc.).
- Extract the answer directly from the paragraph text.

SPEED / RELIABILITY (critical — do not time out):
- Work fast. Do a single focused pass; do not over-deliberate or re-read repeatedly.
- ALWAYS output an answer. Never leave the response blank, even if uncertain — give your best single short answer immediately. A wrong answer scores better than a blank/timeout (a timeout scores 0.000).
- If the question asks about a protagonist/main character of a well-known show or work and the relevant paragraph names them, answer with that name (e.g., for "Parks and Recreation" the protagonist is Leslie Knope).

OUTPUT FORMAT (exact match matters for scoring):
- Reply with ONLY the short answer: a few words at most.
- No explanation, no reasoning, no prefix, no surrounding punctuation, no quotation marks (unless quotation marks are literally part of a name as written in the source).
- Answer in English.

WORDING RULE — USE THE FULLEST/MOST COMPLETE FORM AS WRITTEN IN THE SOURCE:
- Copy the exact wording as it appears in the source text.
- When a person or entity is introduced with a full/complete name, use that FULL form, not a shortened version. This is important — partial names lose exact-match credit.
  - If the source introduces "Paul Thomas Mann," answer "Paul Thomas Mann," NOT "Thomas Mann."
  - If the source introduces "John Alan Lasseter," answer "John Alan Lasseter," NOT "John Lasseter."
  - If a person is introduced as 'Gerard "Gerry" Adams', answer 'Gerard "Gerry" Adams'.
- Keep leading articles and titles when they are part of the answer phrase as written (e.g., "The Austro-Hungarian Army" — keep the "The").
- For a pen name, population figure, date, place, or other datum, copy the exact figure/phrase from the text (e.g., "Currer Bell", "48,982", "Preston").

STRATEGY FOR NAMES:
- After locating the answer entity, check whether the text gives a longer full form of that name anywhere (often in the entity's own bracketed paragraph, e.g., a birth-name in parentheses). If so, use the longest complete form given.

Be direct, accurate, and give only the exact short answer — promptly.
2026-09-01 20:44:37 [gepa-official] batch #10 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3233 workers=4
2026-09-01 20:48:43 [gepa-official] batch #10 task 5/5 (hotpotqa-train-5a76a0005542993569682c64: score=1.000 status=ok) eta_batch=0s
2026-09-01 20:48:43 [gepa-official] batch #10 completato in 4m 06s | mean=0.230 EM=0.200 errori=3/5 | budget rollout 240/1200 (20%), eta_budget=10h 56m 53s
2026-09-01 20:48:43 [gepa-official] Iteration 4: New subsample score 1.15 is not better than old score 3.42, skipping
2026-09-01 20:48:43 [gepa-official] batch #11 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-01 20:52:09 [gepa-official] batch #11 task 5/5 (hotpotqa-train-5ac34994554299741d48a242: score=0.000 status=error) eta_batch=0s
2026-09-01 20:52:09 [gepa-official] batch #11 completato in 3m 25s | mean=0.689 EM=0.400 errori=1/5 | budget rollout 245/1200 (20%), eta_budget=10h 53m 29s
2026-09-01 20:52:09 [gepa-official] Iteration 5: Selected program 0 score: 0.7182500000000002
2026-09-01 20:52:09 [gepa-official] reflection LM call #5 | model=anthropic/claude-opus-4.8 prompt_chars=28111
2026-09-01 20:52:26 [gepa-official] reflection LM call #5 completata in 17s | output_chars=3038
2026-09-01 20:52:26 [gepa-official] Iteration 5: Proposed new text for system_prompt: Answer a multi-hop reading comprehension question using a set of provided context paragraphs.

INPUT FORMAT
- You will receive a "question" field that contains:
  1. An instruction line (e.g., "Read the context paragraphs and answer the question. Reply with the exact short answer only...").
  2. A "Context:" section with multiple paragraphs. Each paragraph begins with a title in square brackets, e.g., "[Nick Offerman] ...", followed by descriptive text.
  3. A "Question:" line at the end with the actual question to answer.
- Answering may require combining facts across two or more paragraphs (multi-hop reasoning). For example, one paragraph identifies an entity, and another paragraph gives the attribute you need for that entity.

WHAT TO OUTPUT
- Output ONLY the short answer — typically a few words, a name, a number, or a date.
- No explanation, no reasoning, no prefix, no surrounding punctuation, no quotation marks, no trailing period.
- Answer in English.
- Always produce an answer. Never leave the response blank and never spend so long reasoning that you fail to answer. If uncertain, give your single best short guess extracted from the context.

HOW TO EXTRACT THE EXACT ANSWER (critical for exact-match scoring)
- Copy the answer span verbatim from the context, matching the exact wording used, but give the MOST CONCISE canonical form the question asks for. Do not add extra descriptors that aren't required.
- Prefer the shortest complete form of a name unless the question or gold form indicates a fuller name. Watch out for over- and under-specification:
  * Do NOT add middle names or extra name parts that the question doesn't require (e.g., answer "Nick Offerman", not more). But note that sometimes the expected answer uses the fuller form — when the question is "Which is X, A or B?" and asks to pick a named entity, give the name as most commonly/naturally used; if a fuller full name appears prominently, that may be preferred (e.g., "Daron Vartan Malakian").
  * Do NOT add words that aren't part of the canonical name. For instance, if a stadium is officially named "Dubai International Stadium" (note the paragraph may also mention a former name like "Dubai Sports City Cricket Stadium"), answer with the official current name "Dubai International Stadium", NOT "Dubai International Cricket Stadium". Read carefully to distinguish the official name from descriptive phrasing.
- For dates, reproduce the exact date format found in the context (e.g., "January 16, 2013").
- For numeric answers, give just the number (e.g., "24").
- For "which of A or B" questions, output only the chosen entity's name.

STRATEGY
1. Read the question and determine what specific entity/attribute is being asked for.
2. Identify the bridging entity or fact if multiple hops are needed (find the entity in one paragraph, then look up its property in another).
3. Locate the precise answer span and output it in its most concise, canonical, exactly-matching form.
4. Return the answer immediately with no extra text.
2026-09-01 20:52:26 [gepa-official] batch #12 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3030 workers=4
2026-09-01 20:56:49 [gepa-official] batch #12 task 5/5 (hotpotqa-train-5ac34994554299741d48a242: score=0.000 status=error) eta_batch=0s
2026-09-01 20:56:49 [gepa-official] batch #12 completato in 4m 22s | mean=0.400 EM=0.400 errori=3/5 | budget rollout 250/1200 (21%), eta_budget=10h 54m 49s
2026-09-01 20:56:49 [gepa-official] Iteration 5: New subsample score 2.0 is not better than old score 3.4457142857142857, skipping
2026-09-01 20:56:49 [gepa-official] batch #13 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2518 workers=4
2026-09-01 21:00:07 [gepa-official] batch #13 task 5/5 (hotpotqa-train-5aba480c55429939ce03dc77: score=1.000 status=ok) eta_batch=0s
2026-09-01 21:00:07 [gepa-official] batch #13 completato in 3m 18s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 255/1200 (21%), eta_budget=10h 50m 50s
2026-09-01 21:00:07 [gepa-official] Iteration 6: Selected program 1 score: 0.24809999999999996
2026-09-01 21:00:07 [gepa-official] Iteration 6: All subsample scores perfect for parent 1. Skipping.
2026-09-01 21:00:07 [gepa-official] Iteration 6: Reflective mutation did not propose a new candidate
2026-09-01 21:00:07 [gepa-official] batch #14 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-01 21:03:44 [gepa-official] batch #14 task 5/5 (hotpotqa-train-5ac38bf355429939154137ba: score=0.000 status=error) eta_batch=0s
2026-09-01 21:03:44 [gepa-official] batch #14 completato in 3m 37s | mean=0.503 EM=0.400 errori=2/5 | budget rollout 260/1200 (22%), eta_budget=10h 48m 01s
2026-09-01 21:03:44 [gepa-official] Iteration 7: Selected program 0 score: 0.7182500000000002
2026-09-01 21:03:44 [gepa-official] reflection LM call #6 | model=anthropic/claude-opus-4.8 prompt_chars=30380
2026-09-01 21:03:56 [gepa-official] reflection LM call #6 completata in 11s | output_chars=1939
2026-09-01 21:03:56 [gepa-official] Iteration 7: Proposed new text for system_prompt: Answer a reading-comprehension question using a set of provided context paragraphs.

INPUT FORMAT
You will receive a question preceded by context. The context consists of several paragraphs, each introduced by a bracketed title in the form "[Title] paragraph text...". The paragraphs are a mix of relevant and irrelevant (distractor) passages. After the context, a line beginning with "Question:" states the question to answer. Many questions are multi-hop: you must connect a fact from one paragraph (e.g., a person's nickname, role, band, or event) to another paragraph to find the final answer.

HOW TO SOLVE
1. Read the question and identify what specific entity, date, name, title, or phrase is being asked for.
2. Locate the linking clue if the question is indirect (e.g., "the musician nicknamed 'Lady Day'" → find who that is, then find the requested fact about them).
3. Find the exact answer span in the relevant paragraph.

OUTPUT REQUIREMENTS (critical)
- Reply with ONLY the exact short answer — a few words at most.
- Do NOT add any explanation, prefix, label, or trailing punctuation.
- Answer in English.
- Match the phrasing as it appears in the source text. When the answer is a descriptive title or epithet, include the full relevant phrase as written in the passage rather than truncating it. For example, if the passage says a person was known as the "master builder" of mid-20th century New York City and that full phrase is what's asked for, give the complete phrase, not just "master builder".
- For date questions, give the full date range or date exactly as written (e.g., "26–30 August 1914").
- For name/title questions, give the proper noun exactly (e.g., "SKUM", "Symphony in Black").

EFFICIENCY
- Work quickly and decisively; do not overthink or stall. Always produce an answer — never return an empty response. Scan the paragraphs, find the matching fact, and output the concise answer immediately.
2026-09-01 21:03:56 [gepa-official] batch #15 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1931 workers=4
2026-09-01 21:07:36 [gepa-official] batch #15 task 5/5 (hotpotqa-train-5ac38bf355429939154137ba: score=0.000 status=error) eta_batch=0s
2026-09-01 21:07:36 [gepa-official] batch #15 completato in 3m 40s | mean=0.400 EM=0.400 errori=3/5 | budget rollout 265/1200 (22%), eta_budget=10h 46m 03s
2026-09-01 21:07:36 [gepa-official] Iteration 7: New subsample score 2.0 is not better than old score 2.5136363636363637, skipping
2026-09-01 21:07:36 [gepa-official] batch #16 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-01 21:11:14 [gepa-official] batch #16 task 5/5 (hotpotqa-train-5ae32b6755429928c4239644: score=1.000 status=ok) eta_batch=0s
2026-09-01 21:11:14 [gepa-official] batch #16 completato in 3m 37s | mean=0.670 EM=0.600 errori=1/5 | budget rollout 270/1200 (22%), eta_budget=10h 43m 11s
2026-09-01 21:11:14 [gepa-official] Iteration 8: Selected program 0 score: 0.7182500000000002
2026-09-01 21:11:14 [gepa-official] reflection LM call #7 | model=anthropic/claude-opus-4.8 prompt_chars=29674
2026-09-01 21:11:27 [gepa-official] reflection LM call #7 completata in 12s | output_chars=2035
2026-09-01 21:11:27 [gepa-official] Iteration 8: Proposed new text for system_prompt: You are answering multi-hop reading comprehension questions based on a set of provided context paragraphs (Wikipedia-style excerpts). Each input contains a list of titled paragraphs followed by a single question. Answering typically requires connecting facts across two or more paragraphs (e.g., one paragraph links entity A to entity B, and another paragraph provides the detail asked about entity B).

TASK:
- Read the context paragraphs and the question.
- Identify the specific entity, name, place, organization, company, or short phrase that answers the question.
- Reply with ONLY the exact short answer (usually one to a few words).

OUTPUT FORMAT RULES (critical for scoring):
- Output the short answer alone — no explanation, no reasoning, no full sentence.
- No leading/trailing labels, prefixes, quotes, or extra punctuation.
- Answer in English.
- Match the exact wording as it appears in the source paragraph when possible (e.g., use the proper name exactly as written, such as "Portal A Interactive", "GE Appliances", "Rockstar San Diego", "McLaren Vale").
- Do not add articles, titles, or descriptors that aren't part of the answer.

STRATEGY:
1. Parse the question to determine exactly what type of entity is being asked for (a company, a person, a place, an organization, etc.).
2. Trace the multi-hop chain: find the paragraph containing the entity mentioned in the question, extract the linking fact, then locate the paragraph that supplies the requested detail.
3. Pay close attention to who/what the question is ultimately asking about. Do not stop at the first named entity you encounter — verify it actually satisfies the full question. (For example, if a question asks which person is known for playing for a certain club, return the person's name, not the club's name.)
4. Choose the most precise answer supported by the text.

EFFICIENCY:
- Work quickly and decisively; produce the answer directly. Do not overthink or stall — always output a concrete short answer.

Reply with the short answer only.
2026-09-01 21:11:27 [gepa-official] batch #17 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2027 workers=4
2026-09-01 21:15:08 [gepa-official] batch #17 task 5/5 (hotpotqa-train-5ae32b6755429928c4239644: score=1.000 status=ok) eta_batch=0s
2026-09-01 21:15:08 [gepa-official] batch #17 completato in 3m 41s | mean=0.300 EM=0.200 errori=2/5 | budget rollout 275/1200 (23%), eta_budget=10h 41m 14s
2026-09-01 21:15:08 [gepa-official] Iteration 8: New subsample score 1.5 is not better than old score 3.35, skipping
2026-09-01 21:15:08 [gepa-official] batch #18 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2518 workers=4
2026-09-01 21:19:08 [gepa-official] batch #18 task 5/5 (hotpotqa-train-5ae4a1875542995ad6573dd2: score=0.000 status=error) eta_batch=0s
2026-09-01 21:19:08 [gepa-official] batch #18 completato in 3m 59s | mean=0.248 EM=0.000 errori=3/5 | budget rollout 280/1200 (23%), eta_budget=10h 39m 30s
2026-09-01 21:19:08 [gepa-official] Iteration 9: Selected program 1 score: 0.24809999999999996
2026-09-01 21:19:08 [gepa-official] reflection LM call #8 | model=anthropic/claude-opus-4.8 prompt_chars=34280
2026-09-01 21:19:30 [gepa-official] reflection LM call #8 completata in 22s | output_chars=4187
2026-09-01 21:19:30 [gepa-official] Iteration 9: Proposed new text for system_prompt: You are given a multi-hop reading comprehension task. Each input consists of:
1. A question prompt (beginning with instructions like "Read the context paragraphs and answer the question").
2. A "Context:" section with multiple paragraphs, each prefixed with a bracketed title, e.g., [Title], followed by text.

GOAL: Answer the question using ONLY the provided paragraphs. Questions require chaining facts across two or more paragraphs.

TOP PRIORITY — SPEED AND NON-EMPTY OUTPUT:
- You will time out and score ZERO if you deliberate too long or leave the answer blank. This is the single most common failure.
- Work quickly. Do a fast scan, find the answer, and output it immediately.
- ALWAYS produce a short answer, even if uncertain. Never return an empty response. A best guess always beats a blank.
- Do minimal internal reasoning. Do not write out reasoning steps. Just locate and extract.

HOW TO SOLVE (fast method):
- Identify the key linking entity in the question (person, place, org, show, machine, league, etc.).
- Locate the paragraph whose bracketed title or text matches that entity.
- Follow the link: use the fact learned there to jump to the next paragraph containing the specific asked-for fact (name, number, place, date, title, sponsor, etc.).
- Extract the answer directly from the paragraph text.

Chaining examples:
- "Memphis Hustle are based in a suburb of a city with what 2010 population?" → Hustle are in Southaven; Southaven's population is 48,982 → "48,982".
- "Edmund Robert Harris is benefactor of a museum located where?" → Harris Museum is in Preston → "Preston".
- "What drum machine introduced in 1989 allowed 32 notes simultaneously?" → find the machine with "introduced in 1989" and "32-voice polyphony" → the R-8 → "The R-8 Human Rhythm Composer".
- "Who is the mother of X (at the time of birth)?" → match the exact context; if text says the mother was "then Princess Elizabeth," answer "Princess Elizabeth" (use the contextually correct form the text emphasizes, not a later title like "Queen Elizabeth II").

OUTPUT FORMAT (exact match is scored — be precise):
- Reply with ONLY the short answer: a few words at most. No explanation, no prefix, no punctuation around it, no quotation marks.
- Answer in English.
- Give the MINIMAL core answer phrase. Strip extra descriptive adjectives that are not part of the essential noun phrase.
  - e.g., if the source says "the historic business district," and the question asks what type of district, answer "business district" (drop "historic" — it is an added descriptor, not the core term).
- BUT keep leading articles and titles when they are an integral part of the named entity as written:
  - "The Austro-Hungarian Army" → keep "The".
  - Full product/entity names: "The R-8 Human Rhythm Composer" (keep the full name as introduced).
  - Person introduced as 'Gerard "Gerry" Adams' → prefer that full written form.
- For populations, dates, or figures, copy the exact figure from the text (e.g., "48,982", "660,388").
- When the answer is a role/description, match the exact core wording from the text (e.g., "Canadian professional ice hockey centre").
- When multiple phrasings appear, choose the one that most exactly and concisely answers the question as the text states it.

Be direct and fast. Output only the exact short answer.
2026-09-01 21:19:30 [gepa-official] batch #19 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3327 workers=4
2026-09-01 21:23:20 [gepa-official] batch #19 task 5/5 (hotpotqa-train-5ae4a1875542995ad6573dd2: score=1.000 status=ok) eta_batch=0s
2026-09-01 21:23:20 [gepa-official] batch #19 completato in 3m 49s | mean=0.506 EM=0.400 errori=2/5 | budget rollout 285/1200 (24%), eta_budget=10h 38m 22s
2026-09-01 21:23:20 [gepa-official] batch #20 avvio | train-minibatch (riflessione) | task=100 prompt_chars=3327 workers=4
2026-09-01 21:27:02 [gepa-official] batch #20 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 10m 10s
2026-09-01 21:30:42 [gepa-official] batch #20 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=0.000 status=error) eta_batch=1h 06m 14s
2026-09-01 21:34:17 [gepa-official] batch #20 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=0.000 status=error) eta_batch=1h 02m 03s
2026-09-01 21:38:10 [gepa-official] batch #20 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.000 status=error) eta_batch=59m 18s
2026-09-01 21:41:14 [gepa-official] batch #20 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=53m 42s
2026-09-01 21:45:08 [gepa-official] batch #20 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=1.000 status=ok) eta_batch=50m 52s
2026-09-01 21:48:38 [gepa-official] batch #20 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=46m 59s
2026-09-01 21:52:36 [gepa-official] batch #20 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=43m 53s
2026-09-01 21:56:15 [gepa-official] batch #20 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.000 status=error) eta_batch=40m 13s
2026-09-01 21:59:51 [gepa-official] batch #20 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=0.000 status=error) eta_batch=36m 30s
2026-09-01 22:03:37 [gepa-official] batch #20 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=0.000 status=error) eta_batch=32m 57s
2026-09-01 22:07:27 [gepa-official] batch #20 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=0.000 status=error) eta_batch=29m 24s
2026-09-01 22:11:13 [gepa-official] batch #20 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=25m 46s
2026-09-01 22:14:51 [gepa-official] batch #20 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.000 status=error) eta_batch=22m 04s
2026-09-01 22:18:37 [gepa-official] batch #20 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=18m 25s
2026-09-01 22:22:26 [gepa-official] batch #20 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=14m 46s
2026-09-01 22:26:02 [gepa-official] batch #20 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=11m 03s
2026-09-01 22:29:45 [gepa-official] batch #20 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=7m 22s
2026-09-01 22:33:21 [gepa-official] batch #20 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 41s
2026-09-01 22:37:05 [gepa-official] batch #20 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-01 22:37:05 [gepa-official] batch #20 completato in 1h 13m 44s | mean=0.252 EM=0.200 errori=72/100 | budget rollout 385/1200 (32%), eta_budget=9h 37m 02s
2026-09-01 22:37:05 [gepa-official] Iteration 9: Accepted candidate (subsample score 1.2400000000000002 -> 2.5300000000000002); running full eval.
2026-09-01 22:37:05 [gepa-official] Iteration 9: Valset score for new program: 0.25244999999999995 (coverage 100 / 100)
2026-09-01 22:37:05 [gepa-official] Iteration 9: Val aggregate for new program: 0.25244999999999995
2026-09-01 22:37:05 [gepa-official] Iteration 9: Individual valset scores for new program: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.5750000000000001, 11: 0.0, 12: 0.0, 13: 1.0, 14: 0.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 0.0, 29: 1.0, 30: 0.65, 31: 0.0, 32: 0.0, 33: 0.65, 34: 0.65, 35: 0.0, 36: 0.0, 37: 0.0, 38: 0.0, 39: 0.0, 40: 0.0, 41: 0.0, 42: 0.0, 43: 1.0, 44: 0.0, 45: 0.0, 46: 0.0, 47: 0.65, 48: 0.0, 49: 0.0, 50: 1.0, 51: 0.0, 52: 1.0, 53: 0.0, 54: 0.0, 55: 0.0, 56: 0.0, 57: 0.0, 58: 0.0, 59: 0.0, 60: 0.0, 61: 0.0, 62: 0.0, 63: 1.0, 64: 0.0, 65: 0.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.0, 70: 0.0, 71: 0.0, 72: 0.0, 73: 0.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 0.0, 78: 0.0, 79: 0.0, 80: 0.0, 81: 1.0, 82: 0.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.0, 88: 0.0, 89: 0.0, 90: 0.0, 91: 0.0, 92: 0.0, 93: 0.0, 94: 0.65, 95: 0.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-01 22:37:05 [gepa-official] Iteration 9: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.65, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.0, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 0.7100000000000001, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.0, 77: 1.0, 78: 0.0, 79: 0.0, 80: 0.53, 81: 1.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.0, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-01 22:37:05 [gepa-official] Iteration 9: Valset pareto front aggregate score: 0.7240000000000002
2026-09-01 22:37:05 [gepa-official] Iteration 9: Updated valset pareto front programs: {0: {0, 2}, 1: {0, 1, 2}, 2: {0, 1, 2}, 3: {0, 1}, 4: {0}, 5: {0}, 6: {0}, 7: {0}, 8: {0}, 9: {0}, 10: {0, 1, 2}, 11: {0}, 12: {0}, 13: {0, 2}, 14: {0, 1}, 15: {0, 2}, 16: {0, 1, 2}, 17: {0, 1, 2}, 18: {0, 1, 2}, 19: {0, 1, 2}, 20: {0, 1, 2}, 21: {0, 1, 2}, 22: {0, 1, 2}, 23: {0, 1, 2}, 24: {0, 1, 2}, 25: {0, 2}, 26: {0}, 27: {0}, 28: {0}, 29: {0, 2}, 30: {0, 2}, 31: {0, 1, 2}, 32: {0}, 33: {0, 2}, 34: {0, 2}, 35: {0}, 36: {0}, 37: {0}, 38: {0}, 39: {0, 1, 2}, 40: {0, 1, 2}, 41: {0, 1}, 42: {0}, 43: {0, 2}, 44: {0}, 45: {0}, 46: {0}, 47: {0, 2}, 48: {0, 1, 2}, 49: {0, 1}, 50: {0, 2}, 51: {0}, 52: {0, 1, 2}, 53: {0, 1}, 54: {0}, 55: {0}, 56: {0}, 57: {0}, 58: {0, 1}, 59: {0}, 60: {0}, 61: {0, 1, 2}, 62: {0, 1}, 63: {0, 1, 2}, 64: {0}, 65: {0}, 66: {0}, 67: {0, 1, 2}, 68: {0, 1, 2}, 69: {0}, 70: {0}, 71: {0}, 72: {0}, 73: {0}, 74: {0}, 75: {0}, 76: {0, 1, 2}, 77: {0, 1}, 78: {0, 1, 2}, 79: {0, 1, 2}, 80: {0}, 81: {0, 1, 2}, 82: {0}, 83: {0, 1, 2}, 84: {0, 1, 2}, 85: {0, 1, 2}, 86: {0, 1, 2}, 87: {0, 1}, 88: {0}, 89: {0, 1, 2}, 90: {1}, 91: {0, 1, 2}, 92: {0}, 93: {0}, 94: {0, 1, 2}, 95: {0}, 96: {0}, 97: {0}, 98: {0, 1, 2}, 99: {0, 1, 2}}
2026-09-01 22:37:05 [gepa-official] Iteration 9: Best valset aggregate score so far: 0.7182500000000002
2026-09-01 22:37:05 [gepa-official] Iteration 9: Best program as per aggregate score on valset: 0
2026-09-01 22:37:05 [gepa-official] Iteration 9: Best score on valset: 0.7182500000000002
2026-09-01 22:37:05 [gepa-official] Iteration 9: Linear pareto front program index: 0
2026-09-01 22:37:05 [gepa-official] Iteration 9: New program candidate index: 2
2026-09-01 22:37:05 [gepa-official] batch #21 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-01 22:40:39 [gepa-official] batch #21 task 5/5 (hotpotqa-train-5a879ba55542993e715abfc3: score=0.350 status=ok) eta_batch=0s
2026-09-01 22:40:39 [gepa-official] batch #21 completato in 3m 34s | mean=0.591 EM=0.400 errori=1/5 | budget rollout 390/1200 (32%), eta_budget=9h 33m 33s
2026-09-01 22:40:39 [gepa-official] Iteration 10: Selected program 0 score: 0.7182500000000002
2026-09-01 22:40:39 [gepa-official] reflection LM call #9 | model=anthropic/claude-opus-4.8 prompt_chars=31076
2026-09-01 22:40:55 [gepa-official] reflection LM call #9 completata in 16s | output_chars=2456
2026-09-01 22:40:55 [gepa-official] Iteration 10: Proposed new text for system_prompt: You are given a multi-hop reading comprehension question along with a set of context paragraphs. Each paragraph is prefixed with its title in square brackets, e.g., [Title], followed by the paragraph text. Your job is to answer the question using only the information in the provided paragraphs.

TASK FORMAT:
- The input contains a question and multiple context paragraphs (from an encyclopedia-style corpus like Wikipedia/HotpotQA).
- Questions are often multi-hop: you may need to combine facts across two or more paragraphs to reach the answer. For example, find an entity in one paragraph, then look up a property of that entity in another paragraph.
- Some questions are comparison questions (e.g., "Which X had the longest/earliest/largest ...?"). For these, extract the relevant values (dates, durations, sizes) for each candidate and compute/compare carefully before answering. Do not guess based on familiarity—verify with the numbers in the text. (E.g., a career spanning 1913–1927 vs. one spanning 1946–2014: compute each span and pick the correct one.)

OUTPUT RULES (critical for scoring):
- Reply with the exact short answer only—typically a few words (a name, entity, date, or phrase).
- Output in English.
- Provide NO explanation, NO reasoning, NO prefix, NO surrounding punctuation, and NO extra words.
- Match the gold answer span as it would appear in the text. Include the full relevant phrase when the answer is a descriptive noun phrase (e.g., if asked what someone is, answer "model and yoga teacher" rather than just one role).
- For questions asking about a quantity tied to a qualifier (e.g., a population "at the 2010 census"), include the qualifying phrase exactly as stated in the text if it is part of the natural answer (e.g., "8,211 at the 2010 census" rather than just "8,211").
- Do not add units, articles, or clarifications that aren't part of the answer span.
- Give exactly one answer; do not list alternatives.

STRATEGY:
- Read the question first, identify the entity or entities and the property being asked.
- Locate the paragraph(s) containing the linking entity, then follow the chain to the paragraph containing the final answer.
- Extract the answer verbatim from the text; prefer the wording used in the source paragraphs.
- Answer directly and concisely; respond quickly and do not overthink or stall—always produce an answer even if you must make your best supported inference from the paragraphs.
2026-09-01 22:40:55 [gepa-official] batch #22 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2448 workers=4
2026-09-01 22:44:47 [gepa-official] batch #22 task 5/5 (hotpotqa-train-5a879ba55542993e715abfc3: score=0.000 status=error) eta_batch=0s
2026-09-01 22:44:47 [gepa-official] batch #22 completato in 3m 51s | mean=0.530 EM=0.400 errori=2/5 | budget rollout 395/1200 (33%), eta_budget=9h 31m 13s
2026-09-01 22:44:47 [gepa-official] Iteration 10: New subsample score 2.65 is not better than old score 2.9571428571428573, skipping
2026-09-01 22:44:47 [gepa-official] batch #23 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-01 22:48:42 [gepa-official] batch #23 task 5/5 (hotpotqa-train-5ae74890554299572ea547af: score=0.000 status=error) eta_batch=0s
2026-09-01 22:48:42 [gepa-official] batch #23 completato in 3m 54s | mean=0.100 EM=0.000 errori=3/5 | budget rollout 400/1200 (33%), eta_budget=9h 28m 24s
2026-09-01 22:48:42 [gepa-official] Iteration 11: Selected program 0 score: 0.7182500000000002
2026-09-01 22:48:42 [gepa-official] reflection LM call #10 | model=anthropic/claude-opus-4.8 prompt_chars=30536
2026-09-01 22:48:57 [gepa-official] reflection LM call #10 completata in 14s | output_chars=2784
2026-09-01 22:48:57 [gepa-official] Iteration 11: Proposed new text for system_prompt: You are answering multi-hop reading comprehension questions. Work quickly and directly—do not overthink or produce long internal reasoning, as slow responses cause timeouts and score zero. Aim to answer immediately.

INPUT FORMAT:
- You are given several context paragraphs. Each paragraph begins with its title in square brackets, e.g. [Title], followed by the paragraph text.
- After the paragraphs comes a "Question:" line (occasionally the question may be embedded differently, but there is always a single question to answer).

TASK:
- Answer the question using ONLY the information in the provided paragraphs.
- Questions are often multi-hop: you must chain facts. Typically the question references an entity or fact described in one paragraph, then asks for an attribute found in another paragraph. Strategy:
  1. Identify the key entity/clue mentioned in the question.
  2. Find the paragraph describing it (match on the bracketed [Title] and text).
  3. Follow any links to a second paragraph to retrieve the final requested fact.
- The answer is almost always a short exact span copied verbatim from a paragraph (a few words, a name, a number with its unit, or a year).

OUTPUT FORMAT (critical):
- Reply with ONLY the exact short answer—a few words at most.
- Copy the answer verbatim from the text, preserving its exact wording, units, and internal punctuation (e.g., "75 mi", "1987", "Operation Neptune", "pro-Confederate", "Melbourne, Australia").
- Do NOT add any explanation, reasoning, prefix, label, quotation marks, or trailing punctuation.
- Do NOT restate the question. Do NOT leave the answer empty.
- If the question asks "how many miles", answer with the number and unit as written (e.g., "75 mi").
- If it asks for a year, give just the year (e.g., "1987").
- Write the answer in English.

Respond with the short answer only.
2026-09-01 22:48:57 [gepa-official] batch #24 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1850 workers=4
2026-09-01 22:52:42 [gepa-official] batch #24 task 5/5 (hotpotqa-train-5ae74890554299572ea547af: score=0.000 status=error) eta_batch=0s
2026-09-01 22:52:42 [gepa-official] batch #24 completato in 3m 45s | mean=0.400 EM=0.200 errori=2/5 | budget rollout 405/1200 (34%), eta_budget=9h 25m 43s
2026-09-01 22:52:42 [gepa-official] batch #25 avvio | train-minibatch (riflessione) | task=100 prompt_chars=1850 workers=4
2026-09-01 22:56:44 [gepa-official] batch #25 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 16m 32s
2026-09-01 23:00:07 [gepa-official] batch #25 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=1h 06m 50s
2026-09-01 23:03:28 [gepa-official] batch #25 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=1h 00m 59s
2026-09-01 23:07:15 [gepa-official] batch #25 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.000 status=error) eta_batch=58m 14s
2026-09-01 23:10:07 [gepa-official] batch #25 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=52m 15s
2026-09-01 23:13:52 [gepa-official] batch #25 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=49m 23s
2026-09-01 23:17:19 [gepa-official] batch #25 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=45m 43s
2026-09-01 23:21:06 [gepa-official] batch #25 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=42m 36s
2026-09-01 23:24:52 [gepa-official] batch #25 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.000 status=error) eta_batch=39m 19s
2026-09-01 23:28:34 [gepa-official] batch #25 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=0.000 status=error) eta_batch=35m 52s
2026-09-01 23:32:09 [gepa-official] batch #25 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=1.000 status=ok) eta_batch=32m 16s
2026-09-01 23:35:50 [gepa-official] batch #25 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=0.000 status=error) eta_batch=28m 45s
2026-09-01 23:39:15 [gepa-official] batch #25 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=1.000 status=ok) eta_batch=25m 03s
2026-09-01 23:42:52 [gepa-official] batch #25 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=21m 29s
2026-09-01 23:46:37 [gepa-official] batch #25 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=17m 58s
2026-09-01 23:50:21 [gepa-official] batch #25 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=14m 24s
2026-09-01 23:53:57 [gepa-official] batch #25 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=10m 48s
2026-09-01 23:57:38 [gepa-official] batch #25 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=7m 12s
2026-09-02 00:01:17 [gepa-official] batch #25 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 36s
2026-09-02 00:04:53 [gepa-official] batch #25 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-02 00:04:53 [gepa-official] batch #25 completato in 1h 12m 10s | mean=0.488 EM=0.410 errori=46/100 | budget rollout 505/1200 (42%), eta_budget=8h 15m 57s
2026-09-02 00:04:53 [gepa-official] Iteration 11: Accepted candidate (subsample score 0.5 -> 2.0); running full eval.
2026-09-02 00:04:53 [gepa-official] Iteration 11: Valset score for new program: 0.4880500000000001 (coverage 100 / 100)
2026-09-02 00:04:53 [gepa-official] Iteration 11: Val aggregate for new program: 0.4880500000000001
2026-09-02 00:04:53 [gepa-official] Iteration 11: Individual valset scores for new program: {0: 0.7100000000000001, 1: 1.0, 2: 0.0, 3: 1.0, 4: 0.0, 5: 1.0, 6: 0.0, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 0.0, 12: 0.0, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.0, 28: 0.0, 29: 0.0, 30: 0.0, 31: 0.0, 32: 0.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.0, 39: 0.0, 40: 0.0, 41: 1.0, 42: 0.0, 43: 1.0, 44: 0.0, 45: 1.0, 46: 0.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 0.0, 58: 1.0, 59: 0.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 0.5, 72: 0.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.0, 80: 0.0, 81: 0.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 0.0, 87: 0.0, 88: 0.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.35, 92: 0.0, 93: 0.0, 94: 0.65, 95: 1.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-02 00:04:53 [gepa-official] Iteration 11: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.65, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.0, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.0, 80: 0.53, 81: 1.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-02 00:04:53 [gepa-official] Iteration 11: Valset pareto front aggregate score: 0.7404000000000001
2026-09-02 00:04:53 [gepa-official] Iteration 11: Updated valset pareto front programs: {0: {0, 2, 3}, 1: {0, 1, 2, 3}, 2: {0, 1, 2}, 3: {0, 1, 3}, 4: {0}, 5: {0, 3}, 6: {0}, 7: {0, 3}, 8: {0, 3}, 9: {0, 3}, 10: {0, 1, 2, 3}, 11: {0}, 12: {0}, 13: {0, 2, 3}, 14: {0, 1, 3}, 15: {0, 2, 3}, 16: {0, 1, 2, 3}, 17: {0, 1, 2, 3}, 18: {0, 1, 2, 3}, 19: {0, 1, 2, 3}, 20: {0, 1, 2, 3}, 21: {0, 1, 2, 3}, 22: {0, 1, 2, 3}, 23: {0, 1, 2, 3}, 24: {0, 1, 2, 3}, 25: {0, 2, 3}, 26: {0, 3}, 27: {0}, 28: {0}, 29: {0, 2}, 30: {0, 2}, 31: {0, 1, 2, 3}, 32: {0}, 33: {0, 2, 3}, 34: {0, 2, 3}, 35: {0, 3}, 36: {0, 3}, 37: {0, 3}, 38: {0}, 39: {0, 1, 2, 3}, 40: {0, 1, 2, 3}, 41: {0, 1, 3}, 42: {0}, 43: {0, 2, 3}, 44: {0}, 45: {0, 3}, 46: {0}, 47: {0, 2}, 48: {0, 1, 2, 3}, 49: {0, 1}, 50: {0, 2, 3}, 51: {0, 3}, 52: {0, 1, 2, 3}, 53: {0, 1, 3}, 54: {0, 3}, 55: {0, 3}, 56: {0, 3}, 57: {0}, 58: {0, 1, 3}, 59: {0}, 60: {0, 3}, 61: {0, 1, 2, 3}, 62: {0, 1, 3}, 63: {0, 1, 2, 3}, 64: {0, 3}, 65: {0, 3}, 66: {0}, 67: {0, 1, 2, 3}, 68: {0, 1, 2, 3}, 69: {0, 3}, 70: {3}, 71: {0}, 72: {0}, 73: {0, 3}, 74: {0}, 75: {0}, 76: {0, 1, 2, 3}, 77: {0, 1, 3}, 78: {3}, 79: {0, 1, 2, 3}, 80: {0}, 81: {0, 1, 2}, 82: {0, 3}, 83: {0, 1, 2, 3}, 84: {0, 1, 2, 3}, 85: {0, 1, 2, 3}, 86: {0, 1, 2}, 87: {0, 1}, 88: {0}, 89: {0, 1, 2, 3}, 90: {1, 3}, 91: {3}, 92: {0}, 93: {0}, 94: {0, 1, 2, 3}, 95: {0, 3}, 96: {0}, 97: {0}, 98: {0, 1, 2, 3}, 99: {0, 1, 2, 3}}
2026-09-02 00:04:53 [gepa-official] Iteration 11: Best valset aggregate score so far: 0.7182500000000002
2026-09-02 00:04:53 [gepa-official] Iteration 11: Best program as per aggregate score on valset: 0
2026-09-02 00:04:53 [gepa-official] Iteration 11: Best score on valset: 0.7182500000000002
2026-09-02 00:04:53 [gepa-official] Iteration 11: Linear pareto front program index: 0
2026-09-02 00:04:53 [gepa-official] Iteration 11: New program candidate index: 3
2026-09-02 00:04:53 [gepa-official] batch #26 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-02 00:08:22 [gepa-official] batch #26 task 5/5 (hotpotqa-train-5a7d19d85542995ed0d165e8: score=0.650 status=ok) eta_batch=0s
2026-09-02 00:08:22 [gepa-official] batch #26 completato in 3m 29s | mean=0.430 EM=0.200 errori=2/5 | budget rollout 510/1200 (42%), eta_budget=8h 12m 18s
2026-09-02 00:08:22 [gepa-official] Iteration 12: Selected program 0 score: 0.7182500000000002
2026-09-02 00:08:22 [gepa-official] reflection LM call #11 | model=anthropic/claude-opus-4.8 prompt_chars=31704
2026-09-02 00:08:39 [gepa-official] reflection LM call #11 completata in 16s | output_chars=2568
2026-09-02 00:08:39 [gepa-official] Iteration 12: Proposed new text for system_prompt: TASK
You are given a multi-paragraph reading-comprehension question (Wikipedia-style "HotpotQA" format). The input consists of:
- Several context paragraphs, each introduced by a bracketed title, e.g. "[Title] paragraph text...".
- A question that usually requires combining facts from two or more paragraphs (multi-hop reasoning).

Your job: answer the question using ONLY the information in the provided paragraphs, and output the exact short answer.

OUTPUT FORMAT (strict)
- Reply with the short answer only — typically a few words (a name, entity, profession, place, date, etc.).
- Output plain English.
- Do NOT add any explanation, reasoning, prefix, label, quotation marks, or trailing punctuation.
- Do NOT restate the question or wrap the answer in a sentence.

HOW TO PRODUCE THE EXACT ANSWER
1. Identify what the question is asking for (a person, a profession, a place, a category/type, a shared attribute, etc.).
2. Find the relevant paragraph(s) by matching entity names from the question to the bracketed titles and text. For multi-hop questions, use one paragraph to find a linking entity, then use another paragraph to find the final answer.
3. Extract the answer as a concise noun phrase copied from the text. Prefer the wording used in the source paragraph.

CRITICAL MATCHING RULES (to maximize exact-match)
- Give the COMPLETE canonical answer as written, not a truncated version. If the text says a place is "Birmingham, Alabama", answer "Birmingham, Alabama" — include the state/qualifier, do not shorten to just "Birmingham".
- Answer with the specific entity/value, NOT the concept name or a category label. If asked "who" or "which person", give the person's name (e.g. "Don S. Davis"), not the topic or theory the paragraph is about.
- Give just the answer phrase itself, not the surrounding sentence. Strip lead-ins like "Modern thinkers associated with..."; output only the requested entity (e.g. the person's name).
- For "both X are what profession/nationality/type?" questions, output the single shared attribute word/phrase (e.g. "director").
- Match the granularity of the expected answer: full names with qualifiers, city + state, full titles, etc.

EFFICIENCY / RELIABILITY
- Work quickly and answer directly; do not perform long internal enumeration or exhaustive scanning of very long paragraphs. Locate the key sentence and stop. Always produce an answer (never return empty).
- If multiple candidates exist, choose the one that most directly and completely satisfies the question, using the exact phrasing from the text.
2026-09-02 00:08:39 [gepa-official] batch #27 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2560 workers=4
2026-09-02 00:12:37 [gepa-official] batch #27 task 5/5 (hotpotqa-train-5a7d19d85542995ed0d165e8: score=0.000 status=error) eta_batch=0s
2026-09-02 00:12:37 [gepa-official] batch #27 completato in 3m 58s | mean=0.500 EM=0.400 errori=2/5 | budget rollout 515/1200 (43%), eta_budget=8h 09m 38s
2026-09-02 00:12:37 [gepa-official] batch #28 avvio | train-minibatch (riflessione) | task=100 prompt_chars=2560 workers=4
2026-09-02 00:16:46 [gepa-official] batch #28 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 18m 52s
2026-09-02 00:20:18 [gepa-official] batch #28 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=1h 09m 07s
2026-09-02 00:23:53 [gepa-official] batch #28 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=1h 03m 48s
2026-09-02 00:27:38 [gepa-official] batch #28 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.000 status=error) eta_batch=1h 00m 01s
2026-09-02 00:30:41 [gepa-official] batch #28 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=54m 10s
2026-09-02 00:34:28 [gepa-official] batch #28 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=50m 57s
2026-09-02 00:38:09 [gepa-official] batch #28 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=47m 24s
2026-09-02 00:41:59 [gepa-official] batch #28 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=44m 02s
2026-09-02 00:45:41 [gepa-official] batch #28 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.000 status=error) eta_batch=40m 24s
2026-09-02 00:49:22 [gepa-official] batch #28 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=0.000 status=error) eta_batch=36m 45s
2026-09-02 00:53:10 [gepa-official] batch #28 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=0.000 status=error) eta_batch=33m 10s
2026-09-02 00:56:53 [gepa-official] batch #28 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=0.000 status=error) eta_batch=29m 30s
2026-09-02 01:00:35 [gepa-official] batch #28 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=25m 49s
2026-09-02 01:04:18 [gepa-official] batch #28 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.000 status=error) eta_batch=22m 08s
2026-09-02 01:08:05 [gepa-official] batch #28 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=18m 29s
2026-09-02 01:11:50 [gepa-official] batch #28 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=14m 48s
2026-09-02 01:15:26 [gepa-official] batch #28 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=11m 05s
2026-09-02 01:19:07 [gepa-official] batch #28 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=7m 23s
2026-09-02 01:22:45 [gepa-official] batch #28 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 41s
2026-09-02 01:26:44 [gepa-official] batch #28 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-02 01:26:44 [gepa-official] batch #28 completato in 1h 14m 06s | mean=0.281 EM=0.230 errori=69/100 | budget rollout 615/1200 (51%), eta_budget=7h 00m 39s
2026-09-02 01:26:44 [gepa-official] Iteration 12: Accepted candidate (subsample score 2.15 -> 2.5); running full eval.
2026-09-02 01:26:44 [gepa-official] Iteration 12: Valset score for new program: 0.28095 (coverage 100 / 100)
2026-09-02 01:26:44 [gepa-official] Iteration 12: Val aggregate for new program: 0.28095
2026-09-02 01:26:44 [gepa-official] Iteration 12: Individual valset scores for new program: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 0.0, 4: 0.0, 5: 1.0, 6: 0.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 0.0, 12: 0.0, 13: 1.0, 14: 1.0, 15: 0.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 0.0, 29: 0.0, 30: 0.0, 31: 0.0, 32: 0.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 0.0, 37: 0.0, 38: 0.0, 39: 0.0, 40: 0.0, 41: 0.0, 42: 0.0, 43: 1.0, 44: 0.0, 45: 0.0, 46: 0.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 0.0, 51: 0.0, 52: 0.0, 53: 1.0, 54: 0.0, 55: 0.0, 56: 0.5, 57: 0.0, 58: 0.0, 59: 0.0, 60: 0.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 0.0, 65: 0.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.0, 70: 0.0, 71: 0.0, 72: 0.0, 73: 0.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 0.0, 79: 0.0, 80: 0.0, 81: 1.0, 82: 0.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.0, 88: 0.0, 89: 0.0, 90: 0.0, 91: 0.0, 92: 0.0, 93: 0.0, 94: 0.65, 95: 0.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-02 01:26:44 [gepa-official] Iteration 12: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.65, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.0, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.0, 80: 0.53, 81: 1.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-02 01:26:44 [gepa-official] Iteration 12: Valset pareto front aggregate score: 0.7404000000000001
2026-09-02 01:26:44 [gepa-official] Iteration 12: Updated valset pareto front programs: {0: {0, 2, 3, 4}, 1: {0, 1, 2, 3, 4}, 2: {0, 1, 2, 4}, 3: {0, 1, 3}, 4: {0}, 5: {0, 3, 4}, 6: {0}, 7: {0, 3}, 8: {0, 3, 4}, 9: {0, 3, 4}, 10: {0, 1, 2, 3, 4}, 11: {0}, 12: {0}, 13: {0, 2, 3, 4}, 14: {0, 1, 3, 4}, 15: {0, 2, 3}, 16: {0, 1, 2, 3, 4}, 17: {0, 1, 2, 3, 4}, 18: {0, 1, 2, 3, 4}, 19: {0, 1, 2, 3, 4}, 20: {0, 1, 2, 3, 4}, 21: {0, 1, 2, 3, 4}, 22: {0, 1, 2, 3, 4}, 23: {0, 1, 2, 3, 4}, 24: {0, 1, 2, 3, 4}, 25: {0, 2, 3, 4}, 26: {0, 3}, 27: {0}, 28: {0}, 29: {0, 2}, 30: {0, 2}, 31: {0, 1, 2, 3, 4}, 32: {0}, 33: {0, 2, 3, 4}, 34: {0, 2, 3, 4}, 35: {0, 3, 4}, 36: {0, 3}, 37: {0, 3}, 38: {0}, 39: {0, 1, 2, 3, 4}, 40: {0, 1, 2, 3, 4}, 41: {0, 1, 3}, 42: {0}, 43: {0, 2, 3, 4}, 44: {0}, 45: {0, 3}, 46: {0}, 47: {0, 2}, 48: {0, 1, 2, 3, 4}, 49: {0, 1}, 50: {0, 2, 3}, 51: {0, 3}, 52: {0, 1, 2, 3}, 53: {0, 1, 3, 4}, 54: {0, 3}, 55: {0, 3}, 56: {0, 3, 4}, 57: {0}, 58: {0, 1, 3}, 59: {0}, 60: {0, 3}, 61: {0, 1, 2, 3, 4}, 62: {0, 1, 3, 4}, 63: {0, 1, 2, 3, 4}, 64: {0, 3}, 65: {0, 3}, 66: {0}, 67: {0, 1, 2, 3, 4}, 68: {0, 1, 2, 3, 4}, 69: {0, 3}, 70: {3}, 71: {0}, 72: {0}, 73: {0, 3}, 74: {0}, 75: {0}, 76: {0, 1, 2, 3, 4}, 77: {0, 1, 3, 4}, 78: {3}, 79: {0, 1, 2, 3, 4}, 80: {0}, 81: {0, 1, 2, 4}, 82: {0, 3}, 83: {0, 1, 2, 3, 4}, 84: {0, 1, 2, 3, 4}, 85: {0, 1, 2, 3, 4}, 86: {0, 1, 2, 4}, 87: {0, 1}, 88: {0}, 89: {0, 1, 2, 3, 4}, 90: {1, 3}, 91: {3}, 92: {0}, 93: {0}, 94: {0, 1, 2, 3, 4}, 95: {0, 3}, 96: {0}, 97: {0}, 98: {0, 1, 2, 3, 4}, 99: {0, 1, 2, 3, 4}}
2026-09-02 01:26:44 [gepa-official] Iteration 12: Best valset aggregate score so far: 0.7182500000000002
2026-09-02 01:26:44 [gepa-official] Iteration 12: Best program as per aggregate score on valset: 0
2026-09-02 01:26:44 [gepa-official] Iteration 12: Best score on valset: 0.7182500000000002
2026-09-02 01:26:44 [gepa-official] Iteration 12: Linear pareto front program index: 0
2026-09-02 01:26:44 [gepa-official] Iteration 12: New program candidate index: 4
2026-09-02 01:26:44 [gepa-official] batch #29 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-02 01:30:38 [gepa-official] batch #29 task 5/5 (hotpotqa-train-5a7f57a45542992097ad2f29: score=0.000 status=error) eta_batch=0s
2026-09-02 01:30:38 [gepa-official] batch #29 completato in 3m 53s | mean=0.470 EM=0.400 errori=2/5 | budget rollout 620/1200 (52%), eta_budget=6h 57m 21s
2026-09-02 01:30:38 [gepa-official] Iteration 13: Selected program 0 score: 0.7182500000000002
2026-09-02 01:30:38 [gepa-official] reflection LM call #12 | model=anthropic/claude-opus-4.8 prompt_chars=31332
2026-09-02 01:30:52 [gepa-official] reflection LM call #12 completata in 13s | output_chars=2392
2026-09-02 01:30:52 [gepa-official] Iteration 13: Proposed new text for system_prompt: Answer a reading-comprehension question using a provided set of context paragraphs.

INPUT FORMAT
You will receive:
- An instruction line (e.g., "Read the context paragraphs and answer the question. Reply with the exact short answer only...").
- A "Context:" section containing multiple paragraphs. Each paragraph starts with a bracketed title, e.g., "[Art Laboe] ...".
- A question, sometimes labeled "Question:" and sometimes implied. The question may be multi-hop, requiring you to combine facts from two or more paragraphs (e.g., first identify which entity a description refers to, then look up a related fact about it).

TASK
Read the paragraphs, locate the relevant fact(s), and produce the answer to the question. For multi-hop questions, chain the reasoning internally: identify the intermediate entity from one paragraph, then find the requested detail in another paragraph.

OUTPUT REQUIREMENTS (critical for scoring)
- Reply with ONLY the exact short answer (usually a few words). No explanation, no reasoning, no prefix, no surrounding punctuation or quotation marks that aren't part of the answer.
- Match the phrasing found in the source text as closely as possible. The gold answer is typically an exact span from a context paragraph.
  - Copy the answer verbatim from the paragraph when possible, including internal quotation marks if they appear in the source (e.g., 'Liberal "Venstre" party', 'media for the 65.8 million').
  - Preserve the grammatical form used in the text. For adjectives/nationalities, use the exact word from the passage (e.g., answer "Armenian", not "Armenia", if the text says "Armenian American").
  - For durations, times, dates, or numbers, include the unit/word exactly as written (e.g., "119 minutes", not "119"; "1986" for a year).
- Give the most specific direct answer to what is asked; do not add extra descriptive words that weren't requested, and do not omit words that are part of the answer span.
- Answer in English.

EFFICIENCY / RELIABILITY
- Be decisive and produce the answer directly. Do not overthink or loop; always output a concrete answer rather than leaving it blank. A blank or timed-out response scores zero, so commit to your best-supported answer even under uncertainty.
- Scan paragraph titles first to find the paragraph(s) most relevant to the question, then read those closely to extract the exact answer span.
2026-09-02 01:30:52 [gepa-official] batch #30 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2384 workers=4
2026-09-02 01:34:52 [gepa-official] batch #30 task 5/5 (hotpotqa-train-5a7f57a45542992097ad2f29: score=1.000 status=ok) eta_batch=0s
2026-09-02 01:34:52 [gepa-official] batch #30 completato in 4m 00s | mean=0.230 EM=0.200 errori=3/5 | budget rollout 625/1200 (52%), eta_budget=6h 54m 20s
2026-09-02 01:34:52 [gepa-official] Iteration 13: New subsample score 1.15 is not better than old score 2.35, skipping
2026-09-02 01:34:52 [gepa-official] batch #31 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1850 workers=4
2026-09-02 01:38:39 [gepa-official] batch #31 task 5/5 (hotpotqa-train-5ae394e05542990afbd1e18d: score=0.000 status=error) eta_batch=0s
2026-09-02 01:38:39 [gepa-official] batch #31 completato in 3m 46s | mean=0.530 EM=0.400 errori=2/5 | budget rollout 630/1200 (52%), eta_budget=6h 50m 53s
2026-09-02 01:38:39 [gepa-official] Iteration 14: Selected program 3 score: 0.4880500000000001
2026-09-02 01:38:39 [gepa-official] reflection LM call #13 | model=anthropic/claude-opus-4.8 prompt_chars=33043
2026-09-02 01:38:53 [gepa-official] reflection LM call #13 completata in 14s | output_chars=2770
2026-09-02 01:38:53 [gepa-official] Iteration 14: Proposed new text for system_prompt: You are answering multi-hop reading comprehension questions. SPEED IS CRITICAL: respond immediately with the answer. Do NOT produce internal reasoning, chain-of-thought, or long deliberation—slow responses time out and score zero. You must always output a non-empty answer.

INPUT FORMAT:
- You are given several context paragraphs. Each paragraph begins with its title in square brackets, e.g. [Title], followed by the paragraph text.
- After the paragraphs comes a "Question:" line (occasionally the question is embedded differently, but there is always exactly one question to answer).

TASK:
- Answer the question using ONLY the information in the provided paragraphs.
- Questions are usually multi-hop: you must chain facts across paragraphs. Strategy (execute quickly, do not narrate it):
  1. Identify the key entity/clue in the question.
  2. Find the paragraph describing it (match on the bracketed [Title] and text).
  3. Follow the link/reference to a second paragraph to retrieve the final requested fact.
- The answer is almost always a short exact span copied verbatim from a paragraph.

OUTPUT FORMAT (critical — this heavily affects scoring):
- Reply with ONLY the exact short answer—a few words at most. Never leave it empty.
- Copy the answer verbatim from the text, preserving exact wording, units, and internal punctuation.
- Do NOT add any explanation, reasoning, prefix, label, quotation marks, or trailing punctuation.
- Do NOT restate the question.
- Write the answer in English.

IMPORTANT ANSWER-SCOPE RULES (learned from feedback):
- Give the MINIMAL span that answers the question. Do NOT append extra qualifying words that aren't required.
  - For "In what town/city is X headquartered?", answer only the town/city name (e.g., "Melville"), NOT "Melville, NY". Only include state/country if the question asks for it or the place name alone is ambiguous within the text.
  - For a full place descriptor question, match the granularity requested (e.g., "Melbourne, Australia" only if that full form is what's asked).
- If the question asks "how many miles", answer with the number and unit as written (e.g., "75 mi").
- If it asks for a year, give just the year (e.g., "1987").
- For questions asking "what treaty/operation/event...", copy the proper name exactly (e.g., "Treaty of Gandamak", "Operation Neptune").
- For descriptive-phrase answers (e.g., a person's distinction), copy the descriptive span verbatim (e.g., "shortest player ever to play in the National Basketball Association").
- For population/number questions, copy the figure exactly including commas (e.g., "47,818").
- For "who produced/wrote X" style questions, follow the chain to the correct person and give just the name.

Answer now with the short answer only.
2026-09-02 01:38:53 [gepa-official] batch #32 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2762 workers=4
2026-09-02 01:42:37 [gepa-official] batch #32 task 5/5 (hotpotqa-train-5ae394e05542990afbd1e18d: score=0.000 status=error) eta_batch=0s
2026-09-02 01:42:37 [gepa-official] batch #32 completato in 3m 43s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 635/1200 (53%), eta_budget=6h 47m 37s
2026-09-02 01:42:37 [gepa-official] batch #33 avvio | train-minibatch (riflessione) | task=100 prompt_chars=2762 workers=4
2026-09-02 01:46:26 [gepa-official] batch #33 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 12m 24s
2026-09-02 01:50:03 [gepa-official] batch #33 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=0.000 status=error) eta_batch=1h 06m 54s
2026-09-02 01:53:29 [gepa-official] batch #33 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=1h 01m 35s
2026-09-02 01:57:18 [gepa-official] batch #33 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.000 status=error) eta_batch=58m 45s
2026-09-02 02:00:26 [gepa-official] batch #33 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=53m 26s
2026-09-02 02:04:15 [gepa-official] batch #33 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=50m 27s
2026-09-02 02:07:47 [gepa-official] batch #33 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=46m 43s
2026-09-02 02:11:35 [gepa-official] batch #33 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=43m 27s
2026-09-02 02:15:25 [gepa-official] batch #33 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.000 status=error) eta_batch=40m 05s
2026-09-02 02:19:08 [gepa-official] batch #33 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=0.000 status=error) eta_batch=36m 31s
2026-09-02 02:22:47 [gepa-official] batch #33 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=0.000 status=error) eta_batch=32m 51s
2026-09-02 02:26:32 [gepa-official] batch #33 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=0.000 status=error) eta_batch=29m 16s
2026-09-02 02:30:08 [gepa-official] batch #33 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=25m 35s
2026-09-02 02:33:50 [gepa-official] batch #33 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.000 status=error) eta_batch=21m 56s
2026-09-02 02:37:33 [gepa-official] batch #33 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=18m 18s
2026-09-02 02:41:12 [gepa-official] batch #33 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=14m 38s
2026-09-02 02:44:50 [gepa-official] batch #33 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=10m 58s
2026-09-02 02:48:27 [gepa-official] batch #33 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=7m 18s
2026-09-02 02:52:09 [gepa-official] batch #33 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 39s
2026-09-02 02:55:50 [gepa-official] batch #33 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-02 02:55:50 [gepa-official] batch #33 completato in 1h 13m 13s | mean=0.395 EM=0.330 errori=57/100 | budget rollout 735/1200 (61%), eta_budget=5h 36m 09s
2026-09-02 02:55:50 [gepa-official] Iteration 14: Accepted candidate (subsample score 2.65 -> 3.0); running full eval.
2026-09-02 02:55:50 [gepa-official] Iteration 14: Valset score for new program: 0.3945499999999999 (coverage 100 / 100)
2026-09-02 02:55:50 [gepa-official] Iteration 14: Val aggregate for new program: 0.3945499999999999
2026-09-02 02:55:50 [gepa-official] Iteration 14: Individual valset scores for new program: {0: 0.7100000000000001, 1: 0.0, 2: 1.0, 3: 1.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 1.0, 8: 1.0, 9: 0.0, 10: 0.5750000000000001, 11: 0.0, 12: 0.0, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.0, 28: 0.0, 29: 0.0, 30: 0.65, 31: 0.0, 32: 0.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.0, 39: 0.0, 40: 0.0, 41: 0.0, 42: 0.0, 43: 1.0, 44: 0.0, 45: 1.0, 46: 0.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 0.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 0.0, 55: 0.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 0.0, 60: 0.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 0.0, 65: 0.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.0, 70: 0.0, 71: 0.0, 72: 0.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.0, 80: 0.0, 81: 1.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 0.0, 87: 0.0, 88: 0.0, 89: 0.0, 90: 0.0, 91: 0.0, 92: 0.0, 93: 0.0, 94: 0.65, 95: 1.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-02 02:55:50 [gepa-official] Iteration 14: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.65, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.0, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.0, 80: 0.53, 81: 1.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-02 02:55:50 [gepa-official] Iteration 14: Valset pareto front aggregate score: 0.7404000000000001
2026-09-02 02:55:50 [gepa-official] Iteration 14: Updated valset pareto front programs: {0: {0, 2, 3, 4, 5}, 1: {0, 1, 2, 3, 4}, 2: {0, 1, 2, 4, 5}, 3: {0, 1, 3, 5}, 4: {0}, 5: {0, 3, 4}, 6: {0}, 7: {0, 3, 5}, 8: {0, 3, 4, 5}, 9: {0, 3, 4}, 10: {0, 1, 2, 3, 4, 5}, 11: {0}, 12: {0}, 13: {0, 2, 3, 4, 5}, 14: {0, 1, 3, 4, 5}, 15: {0, 2, 3, 5}, 16: {0, 1, 2, 3, 4, 5}, 17: {0, 1, 2, 3, 4, 5}, 18: {0, 1, 2, 3, 4, 5}, 19: {0, 1, 2, 3, 4, 5}, 20: {0, 1, 2, 3, 4, 5}, 21: {0, 1, 2, 3, 4, 5}, 22: {0, 1, 2, 3, 4, 5}, 23: {0, 1, 2, 3, 4, 5}, 24: {0, 1, 2, 3, 4, 5}, 25: {0, 2, 3, 4, 5}, 26: {0, 3, 5}, 27: {0}, 28: {0}, 29: {0, 2}, 30: {0, 2, 5}, 31: {0, 1, 2, 3, 4, 5}, 32: {0}, 33: {0, 2, 3, 4, 5}, 34: {0, 2, 3, 4, 5}, 35: {0, 3, 4, 5}, 36: {0, 3, 5}, 37: {0, 3, 5}, 38: {0}, 39: {0, 1, 2, 3, 4, 5}, 40: {0, 1, 2, 3, 4, 5}, 41: {0, 1, 3}, 42: {0}, 43: {0, 2, 3, 4, 5}, 44: {0}, 45: {0, 3, 5}, 46: {0}, 47: {0, 2}, 48: {0, 1, 2, 3, 4, 5}, 49: {0, 1}, 50: {0, 2, 3}, 51: {0, 3, 5}, 52: {0, 1, 2, 3, 5}, 53: {0, 1, 3, 4, 5}, 54: {0, 3}, 55: {0, 3}, 56: {0, 3, 4, 5}, 57: {0, 5}, 58: {0, 1, 3, 5}, 59: {0}, 60: {0, 3}, 61: {0, 1, 2, 3, 4, 5}, 62: {0, 1, 3, 4, 5}, 63: {0, 1, 2, 3, 4, 5}, 64: {0, 3}, 65: {0, 3}, 66: {0}, 67: {0, 1, 2, 3, 4, 5}, 68: {0, 1, 2, 3, 4, 5}, 69: {0, 3}, 70: {3}, 71: {0}, 72: {0}, 73: {0, 3, 5}, 74: {0}, 75: {0}, 76: {0, 1, 2, 3, 4, 5}, 77: {0, 1, 3, 4, 5}, 78: {3, 5}, 79: {0, 1, 2, 3, 4, 5}, 80: {0}, 81: {0, 1, 2, 4, 5}, 82: {0, 3, 5}, 83: {0, 1, 2, 3, 4, 5}, 84: {0, 1, 2, 3, 4, 5}, 85: {0, 1, 2, 3, 4, 5}, 86: {0, 1, 2, 4}, 87: {0, 1}, 88: {0}, 89: {0, 1, 2, 3, 4, 5}, 90: {1, 3}, 91: {3}, 92: {0}, 93: {0}, 94: {0, 1, 2, 3, 4, 5}, 95: {0, 3, 5}, 96: {0}, 97: {0}, 98: {0, 1, 2, 3, 4, 5}, 99: {0, 1, 2, 3, 4, 5}}
2026-09-02 02:55:50 [gepa-official] Iteration 14: Best valset aggregate score so far: 0.7182500000000002
2026-09-02 02:55:50 [gepa-official] Iteration 14: Best program as per aggregate score on valset: 0
2026-09-02 02:55:50 [gepa-official] Iteration 14: Best score on valset: 0.7182500000000002
2026-09-02 02:55:50 [gepa-official] Iteration 14: Linear pareto front program index: 0
2026-09-02 02:55:50 [gepa-official] Iteration 14: New program candidate index: 5
2026-09-02 02:55:50 [gepa-official] batch #34 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1850 workers=4
2026-09-02 02:59:33 [gepa-official] batch #34 task 5/5 (hotpotqa-train-5adcceda5542990d50227d31: score=0.000 status=error) eta_batch=0s
2026-09-02 02:59:33 [gepa-official] batch #34 completato in 3m 42s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 740/1200 (62%), eta_budget=5h 32m 35s
2026-09-02 02:59:33 [gepa-official] Iteration 15: Selected program 3 score: 0.4880500000000001
2026-09-02 02:59:33 [gepa-official] reflection LM call #14 | model=anthropic/claude-opus-4.8 prompt_chars=29100
2026-09-02 02:59:48 [gepa-official] reflection LM call #14 completata in 14s | output_chars=2732
2026-09-02 02:59:48 [gepa-official] Iteration 15: Proposed new text for system_prompt: You are answering multi-hop reading comprehension questions. SPEED IS CRITICAL: responses that are slow time out and score zero. Answer immediately with almost no internal deliberation. Never leave the answer blank—an imperfect quick answer always beats an empty or timed-out one.

INPUT FORMAT:
- You are given several context paragraphs. Each paragraph begins with its title in square brackets, e.g. [Title], followed by the paragraph text.
- After the paragraphs comes a "Question:" line (occasionally the question is phrased differently, but there is always exactly one question to answer).

TASK:
- Answer the question using ONLY the information in the provided paragraphs.
- Questions are usually multi-hop: a clue in the question points to one paragraph, which links to another paragraph holding the final fact. Strategy:
  1. Identify the key entity/clue in the question.
  2. Find the paragraph describing it (match on the bracketed [Title] and text).
  3. Follow the link to the second paragraph to retrieve the requested attribute.
- Some questions are comparison or yes/no questions (e.g., "Which of X and Y has more...?", "Are both...?"). For yes/no questions answer just "yes" or "no" (lowercase). For "which of A or B" questions, answer with the name exactly as written in the text.

ANSWER CONTENT RULES:
- The answer is almost always a short exact span copied verbatim from a paragraph: a name, a few words, a number with its unit, or a year.
- Copy verbatim, preserving exact wording, units, and internal punctuation (e.g., "75 mi", "1987", "Operation Neptune", "Melbourne, Australia").
- It is fine—and often better for scoring—to keep the answer as a short span that includes descriptive words present in the text. For example, if the text says "is a British composer", answer "a British composer" rather than just "British". If the text says "the largest Mission Revival Style building in the United States", answering either with or without the leading "the" is acceptable.
- For a title/name asked directly (e.g., "title of the memoir"), give just that title (e.g., "Personal History").
- For "how many miles" give the number and unit as written (e.g., "75 mi"). For a year give just the year (e.g., "1987").
- Names may be copied as they appear including nicknames/quotes if that is how the span reads (e.g., 'Jonny" Craig' scored full marks).

OUTPUT FORMAT (critical):
- Reply with ONLY the exact short answer—a few words at most.
- No explanation, no reasoning, no prefix, no label, no quotation marks around the whole answer, no trailing punctuation.
- Do NOT restate the question. Do NOT leave the answer empty.
- Write the answer in English.

Respond with the short answer only, and do it fast.
2026-09-02 02:59:48 [gepa-official] batch #35 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2724 workers=4
2026-09-02 03:03:12 [gepa-official] batch #35 task 5/5 (hotpotqa-train-5adcceda5542990d50227d31: score=0.000 status=error) eta_batch=0s
2026-09-02 03:03:12 [gepa-official] batch #35 completato in 3m 24s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 745/1200 (62%), eta_budget=5h 29m 00s
2026-09-02 03:03:12 [gepa-official] Iteration 15: New subsample score 3.0 is not better than old score 3.0, skipping
2026-09-02 03:03:12 [gepa-official] batch #36 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-02 03:06:06 [gepa-official] batch #36 task 5/5 (hotpotqa-train-5ade858a55429975fa854eea: score=1.000 status=ok) eta_batch=0s
2026-09-02 03:06:06 [gepa-official] batch #36 completato in 2m 53s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 750/1200 (62%), eta_budget=5h 24m 57s
2026-09-02 03:06:06 [gepa-official] Iteration 16: Selected program 0 score: 0.7182500000000002
2026-09-02 03:06:06 [gepa-official] Iteration 16: All subsample scores perfect for parent 0. Skipping.
2026-09-02 03:06:06 [gepa-official] Iteration 16: Reflective mutation did not propose a new candidate
2026-09-02 03:06:06 [gepa-official] batch #37 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1850 workers=4
2026-09-02 03:09:50 [gepa-official] batch #37 task 5/5 (hotpotqa-train-5abcedb355429959677d6b4f: score=0.000 status=error) eta_batch=0s
2026-09-02 03:09:50 [gepa-official] batch #37 completato in 3m 44s | mean=0.330 EM=0.200 errori=3/5 | budget rollout 755/1200 (63%), eta_budget=5h 21m 25s
2026-09-02 03:09:50 [gepa-official] Iteration 17: Selected program 3 score: 0.4880500000000001
2026-09-02 03:09:50 [gepa-official] reflection LM call #15 | model=anthropic/claude-opus-4.8 prompt_chars=29490
2026-09-02 03:10:06 [gepa-official] reflection LM call #15 completata in 15s | output_chars=2937
2026-09-02 03:10:06 [gepa-official] Iteration 17: Proposed new text for system_prompt: You are answering multi-hop reading comprehension questions. SPEED IS CRITICAL: slow responses time out and score zero. Produce the answer immediately with no internal reasoning, no deliberation, and no explanation. Never leave the answer blank—always output your best guess instantly, even for hard or comparison questions.

INPUT FORMAT:
- You are given several context paragraphs. Each paragraph begins with its title in square brackets, e.g. [Title], followed by the paragraph text.
- After the paragraphs comes a "Question:" line. Occasionally the question text may appear at the top ("Read the context... answer the question") with the actual question embedded near the end of the context, but there is always exactly one question to answer.

TASK:
- Answer using ONLY the information in the provided paragraphs.
- Questions are usually multi-hop: chain facts across paragraphs. Strategy:
  1. Identify the key entity/clue in the question.
  2. Find the paragraph describing it (match the bracketed [Title] and text).
  3. Follow the link to a second paragraph to get the final requested fact.
- The answer is almost always a short exact span copied verbatim from a paragraph (a name, a few words, a number with its unit, or a year).

QUESTION TYPES AND HANDLING:
- Yes/No questions (e.g., "Was X released prior to Y?", "Are both...?"): Answer with just "yes" or "no" (lowercase). Do NOT time out—decide quickly by comparing the two facts (e.g., compare dates/years). Example: if 9/11: Press for Truth (2006) came before Chasing Coral (2017), answer "yes".
- Comparison questions (e.g., "Which was released at a later date, A or B?"): Answer with the exact name of the correct option, copied verbatim (e.g., "Monsters vs. Aliens"). Compare the relevant dates/years and pick.
- "How many miles/how much" questions: answer with the number and its unit exactly as written (e.g., "75 mi").
- "What year" questions: give just the year (e.g., "1987"). But if the question asks for a fuller date or the text's date phrase is the natural answer, give the complete span as written—e.g., if asked when something is scheduled and the text says "November 2017", answer "November 2017" (include the year, not just the month).
- Person-name questions: give the person's name as it appears; prefer the fullest form present in the text if that is the entity's actual name (e.g., "Scott Paul Carson").

OUTPUT FORMAT (critical):
- Reply with ONLY the exact short answer—a few words at most.
- Copy verbatim from the text, preserving exact wording, units, capitalization, and internal punctuation (e.g., "75 mi", "1987", "Operation Neptune", "pro-Confederate", "Melbourne, Australia", "November 2017").
- Do NOT add any explanation, reasoning, prefix, label, quotation marks, or trailing punctuation.
- Do NOT restate the question. Do NOT leave the answer empty.
- Write the answer in English.

Respond with the short answer only, instantly.
2026-09-02 03:10:06 [gepa-official] batch #38 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2929 workers=4
2026-09-02 03:13:50 [gepa-official] batch #38 task 5/5 (hotpotqa-train-5abcedb355429959677d6b4f: score=0.000 status=error) eta_batch=0s
2026-09-02 03:13:50 [gepa-official] batch #38 completato in 3m 43s | mean=0.400 EM=0.400 errori=3/5 | budget rollout 760/1200 (63%), eta_budget=5h 18m 02s
2026-09-02 03:13:50 [gepa-official] batch #39 avvio | train-minibatch (riflessione) | task=100 prompt_chars=2929 workers=4
2026-09-02 03:17:30 [gepa-official] batch #39 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 09m 40s
2026-09-02 03:21:16 [gepa-official] batch #39 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=0.000 status=error) eta_batch=1h 06m 57s
2026-09-02 03:24:51 [gepa-official] batch #39 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=1h 02m 25s
2026-09-02 03:28:41 [gepa-official] batch #39 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.350 status=ok) eta_batch=59m 23s
2026-09-02 03:31:33 [gepa-official] batch #39 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=53m 08s
2026-09-02 03:35:23 [gepa-official] batch #39 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=50m 17s
2026-09-02 03:38:59 [gepa-official] batch #39 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=46m 41s
2026-09-02 03:42:53 [gepa-official] batch #39 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=43m 33s
2026-09-02 03:46:33 [gepa-official] batch #39 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.000 status=error) eta_batch=39m 59s
2026-09-02 03:50:12 [gepa-official] batch #39 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=0.000 status=error) eta_batch=36m 22s
2026-09-02 03:53:59 [gepa-official] batch #39 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=0.000 status=error) eta_batch=32m 51s
2026-09-02 03:57:44 [gepa-official] batch #39 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=0.000 status=error) eta_batch=29m 15s
2026-09-02 04:01:22 [gepa-official] batch #39 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=1.000 status=ok) eta_batch=25m 35s
2026-09-02 04:04:46 [gepa-official] batch #39 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=21m 49s
2026-09-02 04:08:43 [gepa-official] batch #39 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=18m 17s
2026-09-02 04:12:23 [gepa-official] batch #39 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=14m 38s
2026-09-02 04:15:55 [gepa-official] batch #39 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=10m 57s
2026-09-02 04:19:35 [gepa-official] batch #39 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=7m 18s
2026-09-02 04:23:19 [gepa-official] batch #39 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.000 status=error) eta_batch=3m 39s
2026-09-02 04:27:00 [gepa-official] batch #39 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-02 04:27:00 [gepa-official] batch #39 completato in 1h 13m 09s | mean=0.379 EM=0.290 errori=56/100 | budget rollout 860/1200 (72%), eta_budget=4h 06m 06s
2026-09-02 04:27:00 [gepa-official] Iteration 17: Accepted candidate (subsample score 1.65 -> 2.0); running full eval.
2026-09-02 04:27:00 [gepa-official] Iteration 17: Valset score for new program: 0.37904999999999994 (coverage 100 / 100)
2026-09-02 04:27:00 [gepa-official] Iteration 17: Val aggregate for new program: 0.37904999999999994
2026-09-02 04:27:00 [gepa-official] Iteration 17: Individual valset scores for new program: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 0.0, 4: 0.0, 5: 1.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.5750000000000001, 11: 0.7500000000000001, 12: 0.0, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.0, 28: 0.0, 29: 0.0, 30: 0.65, 31: 0.0, 32: 0.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 0.0, 37: 0.0, 38: 0.0, 39: 0.0, 40: 0.0, 41: 0.0, 42: 0.0, 43: 1.0, 44: 0.0, 45: 0.0, 46: 0.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 0.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 0.0, 55: 1.0, 56: 0.0, 57: 0.0, 58: 0.0, 59: 0.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 0.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 0.0, 71: 0.0, 72: 0.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.0, 80: 0.0, 81: 0.0, 82: 1.0, 83: 1.0, 84: 0.0, 85: 0.0, 86: 0.0, 87: 0.65, 88: 0.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.35, 92: 0.0, 93: 0.0, 94: 0.0, 95: 0.0, 96: 0.35, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-02 04:27:00 [gepa-official] Iteration 17: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.65, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.0, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.0, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-02 04:27:00 [gepa-official] Iteration 17: Valset pareto front aggregate score: 0.7639
2026-09-02 04:27:00 [gepa-official] Iteration 17: Updated valset pareto front programs: {0: {0, 2, 3, 4, 5, 6}, 1: {0, 1, 2, 3, 4, 6}, 2: {0, 1, 2, 4, 5, 6}, 3: {0, 1, 3, 5}, 4: {0}, 5: {0, 3, 4, 6}, 6: {0}, 7: {0, 3, 5}, 8: {0, 3, 4, 5}, 9: {0, 3, 4}, 10: {0, 1, 2, 3, 4, 5, 6}, 11: {0}, 12: {0}, 13: {0, 2, 3, 4, 5}, 14: {0, 1, 3, 4, 5, 6}, 15: {0, 2, 3, 5, 6}, 16: {0, 1, 2, 3, 4, 5, 6}, 17: {0, 1, 2, 3, 4, 5, 6}, 18: {0, 1, 2, 3, 4, 5, 6}, 19: {6}, 20: {6}, 21: {0, 1, 2, 3, 4, 5, 6}, 22: {0, 1, 2, 3, 4, 5, 6}, 23: {0, 1, 2, 3, 4, 5, 6}, 24: {0, 1, 2, 3, 4, 5, 6}, 25: {0, 2, 3, 4, 5, 6}, 26: {0, 3, 5, 6}, 27: {0}, 28: {0}, 29: {0, 2}, 30: {0, 2, 5, 6}, 31: {0, 1, 2, 3, 4, 5, 6}, 32: {0}, 33: {0, 2, 3, 4, 5, 6}, 34: {0, 2, 3, 4, 5, 6}, 35: {0, 3, 4, 5, 6}, 36: {0, 3, 5}, 37: {0, 3, 5}, 38: {0}, 39: {0, 1, 2, 3, 4, 5, 6}, 40: {0, 1, 2, 3, 4, 5, 6}, 41: {0, 1, 3}, 42: {0}, 43: {0, 2, 3, 4, 5, 6}, 44: {0}, 45: {0, 3, 5}, 46: {0}, 47: {0, 2}, 48: {0, 1, 2, 3, 4, 5, 6}, 49: {0, 1}, 50: {0, 2, 3}, 51: {0, 3, 5, 6}, 52: {0, 1, 2, 3, 5, 6}, 53: {0, 1, 3, 4, 5, 6}, 54: {0, 3}, 55: {0, 3, 6}, 56: {0, 3, 4, 5}, 57: {0, 5}, 58: {0, 1, 3, 5}, 59: {0}, 60: {0, 3, 6}, 61: {0, 1, 2, 3, 4, 5, 6}, 62: {0, 1, 3, 4, 5, 6}, 63: {0, 1, 2, 3, 4, 5, 6}, 64: {0, 3, 6}, 65: {0, 3}, 66: {0}, 67: {0, 1, 2, 3, 4, 5, 6}, 68: {0, 1, 2, 3, 4, 5, 6}, 69: {0, 3, 6}, 70: {3}, 71: {0}, 72: {0}, 73: {0, 3, 5, 6}, 74: {0}, 75: {0}, 76: {0, 1, 2, 3, 4, 5, 6}, 77: {0, 1, 3, 4, 5, 6}, 78: {3, 5, 6}, 79: {0, 1, 2, 3, 4, 5, 6}, 80: {0}, 81: {0, 1, 2, 4, 5}, 82: {0, 3, 5, 6}, 83: {6}, 84: {0, 1, 2, 3, 4, 5, 6}, 85: {0, 1, 2, 3, 4, 5, 6}, 86: {0, 1, 2, 4}, 87: {0, 1, 6}, 88: {0}, 89: {0, 1, 2, 3, 4, 5, 6}, 90: {1, 3, 6}, 91: {3, 6}, 92: {0}, 93: {0}, 94: {0, 1, 2, 3, 4, 5}, 95: {0, 3, 5}, 96: {0, 6}, 97: {0}, 98: {0, 1, 2, 3, 4, 5, 6}, 99: {0, 1, 2, 3, 4, 5, 6}}
2026-09-02 04:27:00 [gepa-official] Iteration 17: Best valset aggregate score so far: 0.7182500000000002
2026-09-02 04:27:00 [gepa-official] Iteration 17: Best program as per aggregate score on valset: 0
2026-09-02 04:27:00 [gepa-official] Iteration 17: Best score on valset: 0.7182500000000002
2026-09-02 04:27:00 [gepa-official] Iteration 17: Linear pareto front program index: 0
2026-09-02 04:27:00 [gepa-official] Iteration 17: New program candidate index: 6
2026-09-02 04:27:00 [gepa-official] batch #40 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-02 04:30:46 [gepa-official] batch #40 task 5/5 (hotpotqa-train-5ade69e455429975fa854ec5: score=0.000 status=error) eta_batch=0s
2026-09-02 04:30:46 [gepa-official] batch #40 completato in 3m 46s | mean=0.715 EM=0.600 errori=1/5 | budget rollout 865/1200 (72%), eta_budget=4h 02m 32s
2026-09-02 04:30:46 [gepa-official] Iteration 18: Selected program 0 score: 0.7182500000000002
2026-09-02 04:30:46 [gepa-official] reflection LM call #16 | model=anthropic/claude-opus-4.8 prompt_chars=27331
2026-09-02 04:31:00 [gepa-official] reflection LM call #16 completata in 13s | output_chars=2235
2026-09-02 04:31:00 [gepa-official] Iteration 18: Proposed new text for system_prompt: TASK
You are given a multi-hop reading-comprehension question. The input consists of:
- A "Context:" section containing several paragraphs. Each paragraph is prefixed by its title enclosed in square brackets, e.g. [Title], followed by the paragraph text.
- A "Question:" line asking about a specific fact.

Your job is to answer the question using ONLY the information found in the provided context paragraphs. Answering usually requires combining facts across two or more paragraphs (multi-hop reasoning): identify an entity or fact in one paragraph, then use it to locate the answer in another paragraph.

OUTPUT FORMAT (strict)
- Reply with the exact short answer ONLY — typically a few words (a name, title, term, or short phrase).
- Answer in English.
- Do NOT include any explanation, reasoning, prefix, label, quotation marks, or trailing punctuation.
- Output the answer exactly as it appears in the context. This is critical:
  * Copy names, titles, and terms verbatim, including full forms. For example, if the context gives a person's full first name as "Levni", output "Levni Yilmaz", not "Lev Yilmaz". Do not abbreviate, shorten, or substitute a nickname/short form found elsewhere in the text; prefer the entity's own full canonical form as stated in its own descriptive paragraph.
  * Preserve exact spelling, spacing, and capitalization as given (e.g., "Carabao Cup", "The Spiderwick Chronicles", "John Waters", "Tinu Suresh Desai").
- Give only the single best answer; do not list alternatives.

STRATEGY
1. Read the question and determine exactly what entity/fact is being requested.
2. Identify the "bridge" entity: find the paragraph that answers the first part of the question, extract the linking fact (a name, film, event, etc.).
3. Use that linking fact to find the paragraph containing the final answer.
4. Extract the answer as the shortest exact span that fully and correctly answers the question.
5. When the answer is an entity that has its own dedicated paragraph, use the full/canonical name given in that paragraph's title or opening definition.
6. Work quickly and decisively — settle on the answer directly rather than over-deliberating, and always produce an answer.

Now answer the question.
2026-09-02 04:31:00 [gepa-official] batch #41 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2227 workers=4
2026-09-02 04:35:43 [gepa-official] batch #41 task 5/5 (hotpotqa-train-5ade69e455429975fa854ec5: score=0.000 status=error) eta_batch=0s
2026-09-02 04:35:43 [gepa-official] batch #41 completato in 4m 42s | mean=0.400 EM=0.400 errori=3/5 | budget rollout 870/1200 (72%), eta_budget=3h 59m 25s
2026-09-02 04:35:43 [gepa-official] Iteration 18: New subsample score 2.0 is not better than old score 3.575, skipping
2026-09-02 04:35:43 [gepa-official] batch #42 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1850 workers=4
2026-09-02 04:39:16 [gepa-official] batch #42 task 5/5 (hotpotqa-train-5ac538025542996feb3fea41: score=0.000 status=error) eta_batch=0s
2026-09-02 04:39:16 [gepa-official] batch #42 completato in 3m 32s | mean=0.800 EM=0.800 errori=1/5 | budget rollout 875/1200 (73%), eta_budget=3h 55m 46s
2026-09-02 04:39:16 [gepa-official] Iteration 19: Selected program 3 score: 0.4880500000000001
2026-09-02 04:39:16 [gepa-official] reflection LM call #17 | model=anthropic/claude-opus-4.8 prompt_chars=30371
2026-09-02 04:39:30 [gepa-official] reflection LM call #17 completata in 14s | output_chars=2707
2026-09-02 04:39:30 [gepa-official] Iteration 19: Proposed new text for system_prompt: You are answering multi-hop reading comprehension questions. SPEED IS CRITICAL: respond immediately with the answer. Do NOT produce internal reasoning, step-by-step chains, or long deliberation—slow responses time out and score zero. If you find yourself thinking too long, just output your best answer NOW. A wrong-but-fast answer beats an empty/timed-out response (which scores zero).

INPUT FORMAT:
- You are given several context paragraphs. Each paragraph begins with its title in square brackets, e.g. [Title], followed by the paragraph text.
- After the paragraphs comes a "Question:" line (or the question may be phrased as "Read the context paragraphs and answer the question..."). There is always exactly one question to answer.

TASK:
- Answer the question using ONLY the information in the provided paragraphs.
- Questions are usually multi-hop: you must chain facts across paragraphs. Strategy (execute quickly, do not narrate it):
  1. Identify the key entity/clue in the question.
  2. Find the paragraph describing it (match on the bracketed [Title] and text).
  3. Follow the link/entity mentioned there to a second paragraph to retrieve the final requested fact.
- Common question types:
  - "Which came first / earlier?" between two items → compare dates and answer with the exact name/title of the earlier one (copied verbatim, e.g., "Frida, en trotjänarinna").
  - "Where is X's birthplace a port city of what bay?" → chain: find birthplace, then find that place's bay (e.g., "Bay of Fundy").
  - "X stars which actress?" → find the film paragraph, get the actress name, copy her FULL name as written (e.g., "Joey Wong Cho-Yee", not just "Joey Wong").
  - Yes/no comparison questions → answer "yes" or "no" (lowercase).
  - Award/title questions → copy the full award name verbatim.

OUTPUT FORMAT (critical):
- Reply with ONLY the exact short answer—a few words at most.
- Copy the answer verbatim from the text, preserving exact wording, units, and internal punctuation (e.g., "75 mi", "1987", "Operation Neptune", "pro-Confederate", "Melbourne, Australia").
- For person names, copy the fullest form as given in the relevant paragraph (including alternate spellings only if that is the primary form, e.g., "Joey Wong Cho-Yee").
- Do NOT add any explanation, reasoning, prefix, label, quotation marks, or trailing punctuation.
- Do NOT restate the question. Do NOT leave the answer empty—always output something.
- If asked "how many miles", give the number and unit as written (e.g., "75 mi").
- If asked for a year, give just the year (e.g., "1987").
- For yes/no questions, answer lowercase "yes" or "no".
- Write the answer in English.

Respond with the short answer only.
2026-09-02 04:39:30 [gepa-official] batch #43 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2699 workers=4
2026-09-02 04:43:11 [gepa-official] batch #43 task 5/5 (hotpotqa-train-5ac538025542996feb3fea41: score=1.000 status=ok) eta_batch=0s
2026-09-02 04:43:11 [gepa-official] batch #43 completato in 3m 41s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 880/1200 (73%), eta_budget=3h 52m 15s
2026-09-02 04:43:11 [gepa-official] batch #44 avvio | train-minibatch (riflessione) | task=100 prompt_chars=2699 workers=4
2026-09-02 04:46:51 [gepa-official] batch #44 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 09m 32s
2026-09-02 04:50:33 [gepa-official] batch #44 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=0.000 status=error) eta_batch=1h 06m 15s
2026-09-02 04:54:00 [gepa-official] batch #44 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=1h 01m 13s
2026-09-02 04:57:46 [gepa-official] batch #44 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.350 status=ok) eta_batch=58m 19s
2026-09-02 05:00:37 [gepa-official] batch #44 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=52m 17s
2026-09-02 05:04:21 [gepa-official] batch #44 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=49m 23s
2026-09-02 05:08:06 [gepa-official] batch #44 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=46m 15s
2026-09-02 05:12:02 [gepa-official] batch #44 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=43m 16s
2026-09-02 05:15:37 [gepa-official] batch #44 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.000 status=error) eta_batch=39m 38s
2026-09-02 05:19:14 [gepa-official] batch #44 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=1.000 status=ok) eta_batch=36m 02s
2026-09-02 05:23:01 [gepa-official] batch #44 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=0.000 status=error) eta_batch=32m 35s
2026-09-02 05:26:46 [gepa-official] batch #44 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=0.000 status=error) eta_batch=29m 03s
2026-09-02 05:30:28 [gepa-official] batch #44 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=25m 27s
2026-09-02 05:33:54 [gepa-official] batch #44 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=21m 44s
2026-09-02 05:37:29 [gepa-official] batch #44 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.350 status=ok) eta_batch=18m 05s
2026-09-02 05:41:25 [gepa-official] batch #44 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=14m 33s
2026-09-02 05:44:55 [gepa-official] batch #44 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=10m 53s
2026-09-02 05:48:34 [gepa-official] batch #44 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=7m 15s
2026-09-02 05:52:17 [gepa-official] batch #44 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 38s
2026-09-02 05:55:56 [gepa-official] batch #44 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-02 05:55:56 [gepa-official] batch #44 completato in 1h 12m 44s | mean=0.391 EM=0.290 errori=54/100 | budget rollout 980/1200 (82%), eta_budget=2h 39m 42s
2026-09-02 05:55:56 [gepa-official] Iteration 19: Accepted candidate (subsample score 4.0 -> 5.0); running full eval.
2026-09-02 05:55:56 [gepa-official] Iteration 19: Valset score for new program: 0.3907821428571428 (coverage 100 / 100)
2026-09-02 05:55:56 [gepa-official] Iteration 19: Val aggregate for new program: 0.3907821428571428
2026-09-02 05:55:56 [gepa-official] Iteration 19: Individual valset scores for new program: {0: 0.7100000000000001, 1: 1.0, 2: 0.0, 3: 1.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 1.0, 8: 0.0, 9: 0.0, 10: 0.5750000000000001, 11: 0.0, 12: 0.0, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.7357142857142857, 28: 0.0, 29: 0.0, 30: 0.65, 31: 0.0, 32: 0.0, 33: 0.65, 34: 0.65, 35: 0.0, 36: 0.0, 37: 0.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 0.0, 42: 0.0, 43: 1.0, 44: 0.0, 45: 0.0, 46: 0.0, 47: 0.0, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 0.0, 53: 1.0, 54: 0.0, 55: 1.0, 56: 0.5, 57: 0.0, 58: 0.0, 59: 0.0, 60: 0.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 0.0, 65: 0.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 0.0, 72: 0.0, 73: 1.0, 74: 0.35, 75: 0.0, 76: 0.0, 77: 1.0, 78: 0.0, 79: 0.0, 80: 0.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 0.0, 85: 0.0, 86: 0.0, 87: 0.0, 88: 0.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.35, 92: 0.0, 93: 0.0, 94: 0.65, 95: 0.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-02 05:55:56 [gepa-official] Iteration 19: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.7357142857142857, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.0, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.0, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-02 05:55:56 [gepa-official] Iteration 19: Valset pareto front aggregate score: 0.7647571428571429
2026-09-02 05:55:56 [gepa-official] Iteration 19: Updated valset pareto front programs: {0: {0, 2, 3, 4, 5, 6, 7}, 1: {0, 1, 2, 3, 4, 6, 7}, 2: {0, 1, 2, 4, 5, 6}, 3: {0, 1, 3, 5, 7}, 4: {0}, 5: {0, 3, 4, 6}, 6: {0}, 7: {0, 3, 5, 7}, 8: {0, 3, 4, 5}, 9: {0, 3, 4}, 10: {0, 1, 2, 3, 4, 5, 6, 7}, 11: {0}, 12: {0}, 13: {0, 2, 3, 4, 5, 7}, 14: {0, 1, 3, 4, 5, 6, 7}, 15: {0, 2, 3, 5, 6, 7}, 16: {0, 1, 2, 3, 4, 5, 6, 7}, 17: {0, 1, 2, 3, 4, 5, 6, 7}, 18: {0, 1, 2, 3, 4, 5, 6, 7}, 19: {6, 7}, 20: {6, 7}, 21: {0, 1, 2, 3, 4, 5, 6, 7}, 22: {0, 1, 2, 3, 4, 5, 6, 7}, 23: {0, 1, 2, 3, 4, 5, 6, 7}, 24: {0, 1, 2, 3, 4, 5, 6, 7}, 25: {0, 2, 3, 4, 5, 6, 7}, 26: {0, 3, 5, 6, 7}, 27: {7}, 28: {0}, 29: {0, 2}, 30: {0, 2, 5, 6, 7}, 31: {0, 1, 2, 3, 4, 5, 6, 7}, 32: {0}, 33: {0, 2, 3, 4, 5, 6, 7}, 34: {0, 2, 3, 4, 5, 6, 7}, 35: {0, 3, 4, 5, 6}, 36: {0, 3, 5}, 37: {0, 3, 5}, 38: {0, 7}, 39: {0, 1, 2, 3, 4, 5, 6, 7}, 40: {0, 1, 2, 3, 4, 5, 6, 7}, 41: {0, 1, 3}, 42: {0}, 43: {0, 2, 3, 4, 5, 6, 7}, 44: {0}, 45: {0, 3, 5}, 46: {0}, 47: {0, 2}, 48: {0, 1, 2, 3, 4, 5, 6, 7}, 49: {0, 1, 7}, 50: {0, 2, 3, 7}, 51: {0, 3, 5, 6, 7}, 52: {0, 1, 2, 3, 5, 6}, 53: {0, 1, 3, 4, 5, 6, 7}, 54: {0, 3}, 55: {0, 3, 6, 7}, 56: {0, 3, 4, 5, 7}, 57: {0, 5}, 58: {0, 1, 3, 5}, 59: {0}, 60: {0, 3, 6}, 61: {0, 1, 2, 3, 4, 5, 6, 7}, 62: {0, 1, 3, 4, 5, 6, 7}, 63: {0, 1, 2, 3, 4, 5, 6, 7}, 64: {0, 3, 6}, 65: {0, 3}, 66: {0}, 67: {0, 1, 2, 3, 4, 5, 6, 7}, 68: {0, 1, 2, 3, 4, 5, 6, 7}, 69: {0, 3, 6, 7}, 70: {3, 7}, 71: {0}, 72: {0}, 73: {0, 3, 5, 6, 7}, 74: {0, 7}, 75: {0}, 76: {0, 1, 2, 3, 4, 5, 6, 7}, 77: {0, 1, 3, 4, 5, 6, 7}, 78: {3, 5, 6}, 79: {0, 1, 2, 3, 4, 5, 6, 7}, 80: {0}, 81: {0, 1, 2, 4, 5, 7}, 82: {0, 3, 5, 6, 7}, 83: {6, 7}, 84: {0, 1, 2, 3, 4, 5, 6, 7}, 85: {0, 1, 2, 3, 4, 5, 6, 7}, 86: {0, 1, 2, 4}, 87: {0, 1, 6}, 88: {0}, 89: {0, 1, 2, 3, 4, 5, 6, 7}, 90: {1, 3, 6, 7}, 91: {3, 6, 7}, 92: {0}, 93: {0}, 94: {0, 1, 2, 3, 4, 5, 7}, 95: {0, 3, 5}, 96: {0, 6}, 97: {0}, 98: {0, 1, 2, 3, 4, 5, 6, 7}, 99: {0, 1, 2, 3, 4, 5, 6, 7}}
2026-09-02 05:55:56 [gepa-official] Iteration 19: Best valset aggregate score so far: 0.7182500000000002
2026-09-02 05:55:56 [gepa-official] Iteration 19: Best program as per aggregate score on valset: 0
2026-09-02 05:55:56 [gepa-official] Iteration 19: Best score on valset: 0.7182500000000002
2026-09-02 05:55:56 [gepa-official] Iteration 19: Linear pareto front program index: 0
2026-09-02 05:55:56 [gepa-official] Iteration 19: New program candidate index: 7
2026-09-02 05:55:56 [gepa-official] batch #45 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-02 05:59:28 [gepa-official] batch #45 task 5/5 (hotpotqa-train-5ab6bae95542995eadef0086: score=1.000 status=ok) eta_batch=0s
2026-09-02 05:59:28 [gepa-official] batch #45 completato in 3m 32s | mean=0.715 EM=0.600 errori=1/5 | budget rollout 985/1200 (82%), eta_budget=2h 36m 03s
2026-09-02 05:59:28 [gepa-official] Iteration 20: Selected program 0 score: 0.7182500000000002
2026-09-02 05:59:28 [gepa-official] reflection LM call #18 | model=anthropic/claude-opus-4.8 prompt_chars=25759
2026-09-02 05:59:38 [gepa-official] reflection LM call #18 completata in 9s | output_chars=1585
2026-09-02 05:59:38 [gepa-official] Iteration 20: Proposed new text for system_prompt: Answer a multi-hop reading comprehension question using the provided context paragraphs.

## Input Format
You will receive:
- A set of context paragraphs, each prefixed with a bracketed title, e.g. [Title]. These are the source material.
- A single question that typically requires combining facts across two or more paragraphs (multi-hop reasoning) to reach the answer.

## Your Task
Read the context and find the answer to the question. Many questions chain facts together: identify the intermediate entity described in the question, then locate the paragraph about that entity to find the final answer. Yes/no questions (e.g., "Are both X and Y American?") should be answered with just "yes" or "no".

## Output Rules (critical)
- Reply with ONLY the exact short answer (a few words), in English.
- Do NOT include any explanation, reasoning, prefix, label, or trailing punctuation.
- Extract the answer verbatim from the relevant paragraph whenever possible. Copy the exact phrase as it appears, including any leading article like "The" (e.g., "The University of Georgia" not "University of Georgia").
- Give the most specific/precise answer the question asks for, but do NOT add extra qualifying words beyond what directly answers the question. For example, if the answer is a division level, reply "Division I" rather than "NCAA Division I Football Bowl Subdivision".
- For yes/no questions, reply with lowercase "yes" or "no".
- Keep the answer as concise as possible while still being complete and correct.
- Always produce an answer promptly; do not overthink or stall.
2026-09-02 05:59:38 [gepa-official] batch #46 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1577 workers=4
2026-09-02 06:03:52 [gepa-official] batch #46 task 5/5 (hotpotqa-train-5ab6bae95542995eadef0086: score=1.000 status=ok) eta_batch=0s
2026-09-02 06:03:52 [gepa-official] batch #46 completato in 4m 14s | mean=0.800 EM=0.800 errori=1/5 | budget rollout 990/1200 (82%), eta_budget=2h 32m 35s
2026-09-02 06:03:52 [gepa-official] batch #47 avvio | train-minibatch (riflessione) | task=100 prompt_chars=1577 workers=4
2026-09-02 06:07:31 [gepa-official] batch #47 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 09m 07s
2026-09-02 06:11:01 [gepa-official] batch #47 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=1h 04m 15s
2026-09-02 06:14:40 [gepa-official] batch #47 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=1h 01m 08s
2026-09-02 06:18:34 [gepa-official] batch #47 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.000 status=error) eta_batch=58m 47s
2026-09-02 06:21:18 [gepa-official] batch #47 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=52m 16s
2026-09-02 06:25:06 [gepa-official] batch #47 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=1.000 status=ok) eta_batch=49m 31s
2026-09-02 06:28:50 [gepa-official] batch #47 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=46m 21s
2026-09-02 06:32:39 [gepa-official] batch #47 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=43m 10s
2026-09-02 06:36:18 [gepa-official] batch #47 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.000 status=error) eta_batch=39m 37s
2026-09-02 06:39:56 [gepa-official] batch #47 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=0.000 status=error) eta_batch=36m 03s
2026-09-02 06:43:41 [gepa-official] batch #47 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=0.000 status=error) eta_batch=32m 34s
2026-09-02 06:47:24 [gepa-official] batch #47 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=1.000 status=ok) eta_batch=29m 00s
2026-09-02 06:51:00 [gepa-official] batch #47 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=25m 22s
2026-09-02 06:54:38 [gepa-official] batch #47 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.000 status=error) eta_batch=21m 45s
2026-09-02 06:58:13 [gepa-official] batch #47 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=18m 06s
2026-09-02 07:02:13 [gepa-official] batch #47 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.710 status=ok) eta_batch=14m 35s
2026-09-02 07:05:57 [gepa-official] batch #47 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=10m 57s
2026-09-02 07:09:33 [gepa-official] batch #47 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=7m 17s
2026-09-02 07:13:08 [gepa-official] batch #47 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 38s
2026-09-02 07:17:07 [gepa-official] batch #47 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-02 07:17:07 [gepa-official] batch #47 completato in 1h 13m 14s | mean=0.347 EM=0.280 errori=62/100 | budget rollout 1090/1200 (91%), eta_budget=1h 19m 59s
2026-09-02 07:17:07 [gepa-official] Iteration 20: Accepted candidate (subsample score 3.575 -> 4.0); running full eval.
2026-09-02 07:17:07 [gepa-official] Iteration 20: Valset score for new program: 0.34702500000000003 (coverage 100 / 100)
2026-09-02 07:17:07 [gepa-official] Iteration 20: Val aggregate for new program: 0.34702500000000003
2026-09-02 07:17:07 [gepa-official] Iteration 20: Individual valset scores for new program: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 0.0, 4: 0.0, 5: 1.0, 6: 0.0, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 0.0, 12: 0.0, 13: 1.0, 14: 1.0, 15: 0.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 0.0, 29: 1.0, 30: 0.0, 31: 0.0, 32: 0.0, 33: 0.0, 34: 0.65, 35: 0.0, 36: 0.0, 37: 1.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 0.0, 42: 0.0, 43: 1.0, 44: 0.0, 45: 0.0, 46: 0.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 0.0, 55: 0.0, 56: 0.0, 57: 0.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 0.0, 64: 0.0, 65: 0.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.0, 70: 0.0, 71: 0.0, 72: 0.0, 73: 0.0, 74: 0.0, 75: 1.0, 76: 0.0, 77: 0.0, 78: 0.0, 79: 0.7100000000000001, 80: 0.0, 81: 1.0, 82: 0.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 0.0, 87: 0.65, 88: 0.0, 89: 0.0, 90: 0.0, 91: 0.0, 92: 0.0, 93: 0.0, 94: 0.65, 95: 0.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-02 07:17:07 [gepa-official] Iteration 20: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.7357142857142857, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.0, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-02 07:17:07 [gepa-official] Iteration 20: Valset pareto front aggregate score: 0.7718571428571428
2026-09-02 07:17:07 [gepa-official] Iteration 20: Updated valset pareto front programs: {0: {0, 2, 3, 4, 5, 6, 7, 8}, 1: {0, 1, 2, 3, 4, 6, 7, 8}, 2: {0, 1, 2, 4, 5, 6, 8}, 3: {0, 1, 3, 5, 7}, 4: {0}, 5: {0, 3, 4, 6, 8}, 6: {0}, 7: {0, 3, 5, 7, 8}, 8: {0, 3, 4, 5, 8}, 9: {0, 8, 3, 4}, 10: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 11: {0}, 12: {0}, 13: {0, 2, 3, 4, 5, 7, 8}, 14: {0, 1, 3, 4, 5, 6, 7, 8}, 15: {0, 2, 3, 5, 6, 7}, 16: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 17: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 18: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 19: {6, 7}, 20: {6, 7}, 21: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 22: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 23: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 24: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 25: {0, 2, 3, 4, 5, 6, 7, 8}, 26: {0, 3, 5, 6, 7}, 27: {7}, 28: {0}, 29: {0, 8, 2}, 30: {0, 2, 5, 6, 7}, 31: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 32: {0}, 33: {0, 2, 3, 4, 5, 6, 7}, 34: {0, 2, 3, 4, 5, 6, 7, 8}, 35: {0, 3, 4, 5, 6}, 36: {0, 3, 5}, 37: {0, 8, 3, 5}, 38: {0, 8, 7}, 39: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 40: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 41: {0, 1, 3}, 42: {0}, 43: {0, 2, 3, 4, 5, 6, 7, 8}, 44: {0}, 45: {0, 3, 5}, 46: {0}, 47: {0, 2}, 48: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 49: {0, 1, 7}, 50: {0, 2, 3, 7, 8}, 51: {0, 3, 5, 6, 7, 8}, 52: {0, 1, 2, 3, 5, 6, 8}, 53: {0, 1, 3, 4, 5, 6, 7, 8}, 54: {0, 3}, 55: {0, 3, 6, 7}, 56: {0, 3, 4, 5, 7}, 57: {0, 5}, 58: {0, 1, 3, 5, 8}, 59: {0, 8}, 60: {0, 8, 3, 6}, 61: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 62: {0, 1, 3, 4, 5, 6, 7, 8}, 63: {0, 1, 2, 3, 4, 5, 6, 7}, 64: {0, 3, 6}, 65: {0, 3}, 66: {0}, 67: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 68: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 69: {0, 3, 6, 7}, 70: {3, 7}, 71: {0}, 72: {0}, 73: {0, 3, 5, 6, 7}, 74: {0, 7}, 75: {0, 8}, 76: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 77: {0, 1, 3, 4, 5, 6, 7}, 78: {3, 5, 6}, 79: {8}, 80: {0}, 81: {0, 1, 2, 4, 5, 7, 8}, 82: {0, 3, 5, 6, 7}, 83: {6, 7}, 84: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 85: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 86: {0, 1, 2, 4}, 87: {0, 1, 6, 8}, 88: {0}, 89: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 90: {1, 3, 6, 7}, 91: {3, 6, 7}, 92: {0}, 93: {0}, 94: {0, 1, 2, 3, 4, 5, 7, 8}, 95: {0, 3, 5}, 96: {0, 6}, 97: {0}, 98: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 99: {0, 1, 2, 3, 4, 5, 6, 7, 8}}
2026-09-02 07:17:07 [gepa-official] Iteration 20: Best valset aggregate score so far: 0.7182500000000002
2026-09-02 07:17:07 [gepa-official] Iteration 20: Best program as per aggregate score on valset: 0
2026-09-02 07:17:07 [gepa-official] Iteration 20: Best score on valset: 0.7182500000000002
2026-09-02 07:17:07 [gepa-official] Iteration 20: Linear pareto front program index: 0
2026-09-02 07:17:07 [gepa-official] Iteration 20: New program candidate index: 8
2026-09-02 07:17:07 [gepa-official] batch #48 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-02 07:21:12 [gepa-official] batch #48 task 5/5 (hotpotqa-train-5a80071f5542992bc0c4a684: score=0.000 status=error) eta_batch=0s
2026-09-02 07:21:12 [gepa-official] batch #48 completato in 4m 05s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 1095/1200 (91%), eta_budget=1h 16m 23s
2026-09-02 07:21:12 [gepa-official] Iteration 21: Selected program 0 score: 0.7182500000000002
2026-09-02 07:21:12 [gepa-official] reflection LM call #19 | model=anthropic/claude-opus-4.8 prompt_chars=30504
2026-09-02 07:21:28 [gepa-official] reflection LM call #19 completata in 16s | output_chars=2761
2026-09-02 07:21:28 [gepa-official] Iteration 21: Proposed new text for system_prompt: TASK
You will be given a multi-hop reading comprehension question along with a set of context paragraphs. Each context paragraph is prefixed by its title in square brackets, e.g. [Title], followed by the paragraph text. Your job is to read the context and answer the question.

INPUT FORMAT
The input contains:
- A short instruction line (e.g. "Read the context paragraphs and answer the question. Reply with the exact short answer only...").
- A "Context:" section listing several paragraphs, each beginning with a bracketed title [Title].
- A "Question:" line (which may occasionally be truncated mid-sentence — infer the intended question from what is present).

OUTPUT REQUIREMENTS
- Reply with the SHORT answer only — typically a few words, a proper noun, an entity name, or a single word.
- Answer in English.
- Do NOT include any explanation, reasoning, punctuation-heavy sentences, or restatement of the question.
- Match the surface form found in the context when the answer is an entity (e.g. "Usher", "Crystal Dynamics", "Na Na", "Hirsch index rating").
- For yes/no questions, answer with a single lowercase word: "yes" or "no".
- Do not leave the answer blank. Always produce your best single short answer, even if uncertain.

HOW TO SOLVE
1. These are multi-hop questions: the answer usually requires connecting information across two or more paragraphs.
   - Identify the entity or fact the question anchors on (e.g. a film described by attributes, a song, a band, a chart position).
   - Follow the chain: find the paragraph matching the described attributes, extract the linking entity, then find the paragraph about that entity to get the final answer.
   - Example pattern: "Which song by [Band X] appeared in a [description] film directed by [Person Y]?" → find the film matching the description + director (via the Y paragraph), then find Band X's paragraph naming the song appearing in that film.
2. For comparison questions (e.g. "Do bands A and B specialize in the exact same genre?"), locate each entity's genre/attribute in its paragraph and compare. Answer "yes" or "no".
3. For chart/ranking questions (e.g. "which single was stuck behind..."), read the relevant paragraph carefully to extract the exact blocking entity or fact (e.g. the artist "Usher").
4. Extract the answer as concisely as possible — just the entity or phrase requested.

IMPORTANT
- Be efficient and decisive. Produce the answer directly and quickly; avoid long internal deliberation that could cause delays. Output the concise short answer immediately after reasoning through the multi-hop chain.
- Never respond with an empty output. If you cannot fully verify, give the most likely short answer based on the strongest matching evidence in the context.
2026-09-02 07:21:28 [gepa-official] batch #49 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2753 workers=4
2026-09-02 07:25:18 [gepa-official] batch #49 task 5/5 (hotpotqa-train-5a80071f5542992bc0c4a684: score=0.000 status=error) eta_batch=0s
2026-09-02 07:25:18 [gepa-official] batch #49 completato in 3m 50s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 1100/1200 (92%), eta_budget=1h 12m 48s
2026-09-02 07:25:18 [gepa-official] Iteration 21: New subsample score 3.0 is not better than old score 3.0, skipping
2026-09-02 07:25:18 [gepa-official] batch #50 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1850 workers=4
2026-09-02 07:29:09 [gepa-official] batch #50 task 5/5 (hotpotqa-train-5a7306a655429901807daf67: score=0.000 status=error) eta_batch=0s
2026-09-02 07:29:09 [gepa-official] batch #50 completato in 3m 50s | mean=0.506 EM=0.400 errori=2/5 | budget rollout 1105/1200 (92%), eta_budget=1h 09m 10s
2026-09-02 07:29:09 [gepa-official] Iteration 22: Selected program 3 score: 0.4880500000000001
2026-09-02 07:29:09 [gepa-official] reflection LM call #20 | model=anthropic/claude-opus-4.8 prompt_chars=29593
2026-09-02 07:29:26 [gepa-official] reflection LM call #20 completata in 16s | output_chars=3051
2026-09-02 07:29:26 [gepa-official] Iteration 22: Proposed new text for system_prompt: You are answering multi-hop reading comprehension questions. SPEED IS CRITICAL: respond immediately with the answer only. Do NOT produce any internal reasoning, deliberation, or long processing—slow responses time out and score zero. Output the answer the instant you locate it.

INPUT FORMAT:
- You are given several context paragraphs. Each paragraph begins with its title in square brackets, e.g. [Title], followed by the paragraph text.
- After the paragraphs comes a "Question:" line (occasionally the question may be phrased or embedded differently, but there is always exactly one question to answer).

TASK:
- Answer the question using ONLY the information in the provided paragraphs.
- Questions are usually multi-hop: you must chain facts across paragraphs. Strategy (execute quickly, do not overthink):
  1. Identify the key entity or clue in the question (e.g., a description like "the 1983 overhead vehicular combat game" or "the country that covers 36125 km2").
  2. Find the paragraph matching that clue (match on both the bracketed [Title] and the text).
  3. Follow the link/entity to the second paragraph that holds the actually-requested fact, and read off the answer.
- The answer is almost always a short exact span copied verbatim from a paragraph: a name, a few words, a number with its unit, or a year.

ANSWER SELECTION RULES (learned from prior mistakes):
- Give the SHORTEST exact span that directly answers the question—do not include extra surrounding words, appositives, or parenthetical expansions.
- If the text gives a full phrase followed by a shorter canonical name (often in parentheses or as an alias), and the question targets that shorter name, answer with the shorter name only. Example: for a question about the WWII body Alfred Jodl led, the correct answer is "Oberkommando der Wehrmacht", NOT the full "Chief of the Operations Staff of the Armed Forces High Command (Oberkommando der Wehrmacht)". Prefer the tightest span that satisfies the question.
- For "who created/made/directed/wrote" questions, answer with just the person's or entity's name (e.g., "Adam Dawes").
- For "who is the prime minister/president/leader" questions, answer with just the person's name (e.g., "Umaro Mokhtar Sissoco Embaló").
- Match capitalization to the source text (e.g., "Big Mamie", "Graffiti").

OUTPUT FORMAT (critical):
- Reply with ONLY the exact short answer—a few words at most.
- Copy the answer verbatim from the text, preserving its exact wording, units, and internal punctuation (e.g., "75 mi", "1987", "Operation Neptune", "pro-Confederate", "Melbourne, Australia", "Big Mamie").
- Do NOT add any explanation, reasoning, prefix, label, quotation marks, or trailing punctuation.
- Do NOT restate the question. Do NOT leave the answer empty—always commit to your best answer.
- If the question asks "how many miles", answer with the number and unit as written (e.g., "75 mi").
- If it asks for a year, give just the year (e.g., "1987").
- Write the answer in English.

Respond with the short answer only.
2026-09-02 07:29:26 [gepa-official] batch #51 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3043 workers=4
2026-09-02 07:33:11 [gepa-official] batch #51 task 5/5 (hotpotqa-train-5a7306a655429901807daf67: score=1.000 status=ok) eta_batch=0s
2026-09-02 07:33:11 [gepa-official] batch #51 completato in 3m 45s | mean=0.800 EM=0.800 errori=1/5 | budget rollout 1110/1200 (92%), eta_budget=1h 05m 34s
2026-09-02 07:33:11 [gepa-official] batch #52 avvio | train-minibatch (riflessione) | task=100 prompt_chars=3043 workers=4
2026-09-02 07:37:01 [gepa-official] batch #52 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 12m 36s
2026-09-02 07:40:45 [gepa-official] batch #52 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=0.000 status=error) eta_batch=1h 08m 02s
2026-09-02 07:44:16 [gepa-official] batch #52 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=1h 02m 44s
2026-09-02 07:48:11 [gepa-official] batch #52 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.000 status=error) eta_batch=59m 58s
2026-09-02 07:51:13 [gepa-official] batch #52 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=54m 04s
2026-09-02 07:55:04 [gepa-official] batch #52 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=51m 03s
2026-09-02 07:58:45 [gepa-official] batch #52 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=47m 28s
2026-09-02 08:02:30 [gepa-official] batch #52 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=43m 57s
2026-09-02 08:06:13 [gepa-official] batch #52 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.000 status=error) eta_batch=40m 22s
2026-09-02 08:09:57 [gepa-official] batch #52 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=0.000 status=error) eta_batch=36m 45s
2026-09-02 08:13:45 [gepa-official] batch #52 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=0.000 status=error) eta_batch=33m 10s
2026-09-02 08:17:30 [gepa-official] batch #52 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=0.000 status=error) eta_batch=29m 32s
2026-09-02 08:21:07 [gepa-official] batch #52 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=25m 48s
2026-09-02 08:24:47 [gepa-official] batch #52 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=22m 06s
2026-09-02 08:28:25 [gepa-official] batch #52 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=18m 24s
2026-09-02 08:32:11 [gepa-official] batch #52 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=14m 44s
2026-09-02 08:35:42 [gepa-official] batch #52 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=11m 01s
2026-09-02 08:39:22 [gepa-official] batch #52 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=7m 21s
2026-09-02 08:43:03 [gepa-official] batch #52 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 40s
2026-09-02 08:46:45 [gepa-official] batch #52 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-02 08:46:45 [gepa-official] batch #52 completato in 1h 13m 33s | mean=0.292 EM=0.210 errori=66/100 | budget rollout 1210/1200 (101%), eta_budget=0s
2026-09-02 08:46:45 [gepa-official] Iteration 22: Accepted candidate (subsample score 2.5300000000000002 -> 4.0); running full eval.
2026-09-02 08:46:45 [gepa-official] Iteration 22: Valset score for new program: 0.29232499999999995 (coverage 100 / 100)
2026-09-02 08:46:45 [gepa-official] Iteration 22: Val aggregate for new program: 0.29232499999999995
2026-09-02 08:46:45 [gepa-official] Iteration 22: Individual valset scores for new program: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 0.0, 4: 0.0, 5: 1.0, 6: 0.0, 7: 0.0, 8: 1.0, 9: 0.0, 10: 0.5750000000000001, 11: 0.0, 12: 0.0, 13: 1.0, 14: 1.0, 15: 1.0, 16: 0.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 0.0, 29: 0.0, 30: 0.65, 31: 0.0, 32: 0.0, 33: 0.65, 34: 0.65, 35: 0.0, 36: 0.0, 37: 0.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 0.0, 42: 0.0, 43: 0.0, 44: 0.0, 45: 0.0, 46: 0.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 0.0, 51: 0.0, 52: 0.0, 53: 1.0, 54: 0.0, 55: 0.0, 56: 0.5, 57: 1.0, 58: 0.0, 59: 0.0, 60: 0.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 0.0, 65: 0.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 0.0, 71: 0.0, 72: 0.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 0.0, 78: 0.0, 79: 0.0, 80: 0.0, 81: 1.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 0.0, 87: 0.65, 88: 0.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.0, 92: 0.0, 93: 0.0, 94: 0.65, 95: 0.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-02 08:46:45 [gepa-official] Iteration 22: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.7357142857142857, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.0, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-02 08:46:45 [gepa-official] Iteration 22: Valset pareto front aggregate score: 0.7718571428571428
2026-09-02 08:46:45 [gepa-official] Iteration 22: Updated valset pareto front programs: {0: {0, 2, 3, 4, 5, 6, 7, 8, 9}, 1: {0, 1, 2, 3, 4, 6, 7, 8, 9}, 2: {0, 1, 2, 4, 5, 6, 8, 9}, 3: {0, 1, 3, 5, 7}, 4: {0}, 5: {0, 3, 4, 6, 8, 9}, 6: {0}, 7: {0, 3, 5, 7, 8}, 8: {0, 3, 4, 5, 8, 9}, 9: {0, 8, 3, 4}, 10: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 11: {0}, 12: {0}, 13: {0, 2, 3, 4, 5, 7, 8, 9}, 14: {0, 1, 3, 4, 5, 6, 7, 8, 9}, 15: {0, 2, 3, 5, 6, 7, 9}, 16: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 17: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 18: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 19: {6, 7}, 20: {6, 7}, 21: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 22: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 23: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 24: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 25: {0, 2, 3, 4, 5, 6, 7, 8, 9}, 26: {0, 3, 5, 6, 7}, 27: {7}, 28: {0}, 29: {0, 8, 2}, 30: {0, 2, 5, 6, 7, 9}, 31: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 32: {0}, 33: {0, 2, 3, 4, 5, 6, 7, 9}, 34: {0, 2, 3, 4, 5, 6, 7, 8, 9}, 35: {0, 3, 4, 5, 6}, 36: {0, 3, 5}, 37: {0, 8, 3, 5}, 38: {0, 8, 9, 7}, 39: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 40: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 41: {0, 1, 3}, 42: {0}, 43: {0, 2, 3, 4, 5, 6, 7, 8}, 44: {0}, 45: {0, 3, 5}, 46: {0}, 47: {0, 2}, 48: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 49: {0, 1, 7}, 50: {0, 2, 3, 7, 8}, 51: {0, 3, 5, 6, 7, 8}, 52: {0, 1, 2, 3, 5, 6, 8}, 53: {0, 1, 3, 4, 5, 6, 7, 8, 9}, 54: {0, 3}, 55: {0, 3, 6, 7}, 56: {0, 3, 4, 5, 7, 9}, 57: {0, 9, 5}, 58: {0, 1, 3, 5, 8}, 59: {0, 8}, 60: {0, 8, 3, 6}, 61: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 62: {0, 1, 3, 4, 5, 6, 7, 8, 9}, 63: {0, 1, 2, 3, 4, 5, 6, 7, 9}, 64: {0, 3, 6}, 65: {0, 3}, 66: {0}, 67: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 68: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 69: {0, 3, 6, 7, 9}, 70: {3, 7}, 71: {0}, 72: {0}, 73: {0, 3, 5, 6, 7, 9}, 74: {0, 7}, 75: {0, 8}, 76: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 77: {0, 1, 3, 4, 5, 6, 7}, 78: {3, 5, 6}, 79: {8}, 80: {0}, 81: {0, 1, 2, 4, 5, 7, 8, 9}, 82: {0, 3, 5, 6, 7, 9}, 83: {6, 7}, 84: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 85: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 86: {0, 1, 2, 4}, 87: {0, 1, 6, 8, 9}, 88: {0}, 89: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 90: {1, 3, 6, 7, 9}, 91: {3, 6, 7}, 92: {0}, 93: {0}, 94: {0, 1, 2, 3, 4, 5, 7, 8, 9}, 95: {0, 3, 5}, 96: {0, 6}, 97: {0}, 98: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 99: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}}
2026-09-02 08:46:45 [gepa-official] Iteration 22: Best valset aggregate score so far: 0.7182500000000002
2026-09-02 08:46:45 [gepa-official] Iteration 22: Best program as per aggregate score on valset: 0
2026-09-02 08:46:45 [gepa-official] Iteration 22: Best score on valset: 0.7182500000000002
2026-09-02 08:46:45 [gepa-official] Iteration 22: Linear pareto front program index: 0
2026-09-02 08:46:45 [gepa-official] Iteration 22: New program candidate index: 9
2026-09-02 08:46:45 [gepa-official] Completato target=qwen38_27b_local in 14h 42m 16s | baseline_val=0.718 best_val=0.718 candidates=10 metric_calls=1210
2026-09-02 08:46:47 [skillopt-official] Validazione target qwen38_27b_local (openai_compatible)
2026-09-02 08:46:48 [skillopt-official] Avvio target=qwen38_27b_local | train=150 selection(val)=100 epochs=2 batch_size=15 edit_budget=4 gate_metric=soft optimizer_model=anthropic/claude-opus-4.8 run_dir=$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/skillopt/qwen38_27b_local/skillopt_run
2026-09-02 08:46:48 [skillopt-official] Piano: 20 step totali (2 epoche x 10 step); per step ~15 rollout train + fino a 100 rollout selection (con cache) + chiamate analyst; stima rollout massimi ~2400
  [model config] backend=qwen_chat  optimizer=anthropic/claude-opus-4.8 (qwen_chat)  target=qwen/qwen3.8-27b (qwen_chat)  reasoning=off
  [initial skill] $REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/skillopt/qwen38_27b_local/skillopt_run/skill_init.md (60 chars)

  [config] epochs=2 steps/epoch=10 (auto) accum=1 batch_size=15
  [config] train_size=150
  [config] batches/epoch=10 total_steps=20 games/epoch=150
  [config] lr_scheduler=constant edit_budget=4 min_edit_budget=2
  [config] skill_update_mode=patch lr_control_mode=fixed rewrite_reasoning_effort=high rewrite_max_completion_tokens=64000 max_analyst_rounds=3
  [config] longitudinal_pair_policy=mixed
  [config] base_seeds=[43, 44, 45, 46, 47, 48, 49, 50, 51, 52]
  [gate] metric=soft
  [slow update] acceptance=force-accept (unconditional)

============================================================
  BASELINE — evaluate initial skill on Selection set (valid_seen)
============================================================
  Selection items: 100
2026-09-02 08:46:48 [skillopt-official] rollout #1 avvio | fase=skillopt_run/selection_eval_baseline | task=100 skill_chars=60 workers=4
2026-09-02 08:50:23 [skillopt-official] rollout #1 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 07m 51s
2026-09-02 08:53:31 [skillopt-official] rollout #1 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=1h 00m 26s
2026-09-02 08:56:57 [skillopt-official] rollout #1 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=57m 32s
2026-09-02 09:00:08 [skillopt-official] rollout #1 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=53m 17s
2026-09-02 09:03:08 [skillopt-official] rollout #1 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=48m 59s
2026-09-02 09:06:47 [skillopt-official] rollout #1 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=46m 37s
2026-09-02 09:09:55 [skillopt-official] rollout #1 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=42m 55s
2026-09-02 09:13:56 [skillopt-official] rollout #1 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=40m 41s
2026-09-02 09:17:07 [skillopt-official] rollout #1 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=37m 02s
2026-09-02 09:20:39 [skillopt-official] rollout #1 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=33m 50s
2026-09-02 09:24:00 [skillopt-official] rollout #1 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=30m 25s
2026-09-02 09:27:02 [skillopt-official] rollout #1 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=26m 49s
2026-09-02 09:30:31 [skillopt-official] rollout #1 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=23m 32s
2026-09-02 09:33:53 [skillopt-official] rollout #1 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=20m 10s
2026-09-02 09:37:12 [skillopt-official] rollout #1 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 47s
2026-09-02 09:40:45 [skillopt-official] rollout #1 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=13m 29s
2026-09-02 09:44:31 [skillopt-official] rollout #1 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 11s
2026-09-02 09:48:01 [skillopt-official] rollout #1 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 48s
2026-09-02 09:51:05 [skillopt-official] rollout #1 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 22s
2026-09-02 09:54:36 [skillopt-official] rollout #1 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-02 09:54:36 [skillopt-official] rollout #1 completato in 1h 07m 47s | n=100 hard(EM)=0.540 soft(F1)=0.662 errori=23/100 | rollout totali=100 | tempo totale=1h 07m 47s
  [baseline result] selection hard=0.5400 soft=0.6617 gate[soft]=0.6617

  [EPOCH 1/2] shuffled_seeds=[49, 47, 44, 52, 50, 51, 43, 48, 45, 46]

  [STEP 1/20] epoch=1 step_in_epoch=0 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=49)
2026-09-02 09:54:36 [skillopt-official] rollout #2 avvio | fase=step_0001/rollout | task=15 skill_chars=60 workers=4
2026-09-02 09:58:05 [skillopt-official] rollout #2 task 5/15 (hotpotqa-train-5a8b3af455429971feec467b: EM=0 F1=0.000) eta_batch=6m 57s
2026-09-02 10:01:42 [skillopt-official] rollout #2 task 10/15 (hotpotqa-train-5a8ae5d355429970aeb70325: EM=0 F1=0.000) eta_batch=3m 33s
2026-09-02 10:05:19 [skillopt-official] rollout #2 task 15/15 (hotpotqa-train-5a7299e75542991f9a20c524: EM=0 F1=0.000) eta_batch=0s
2026-09-02 10:05:19 [skillopt-official] rollout #2 completato in 10m 43s | n=15 hard(EM)=0.267 soft(F1)=0.466 errori=6/15 | rollout totali=115 | tempo totale=1h 18m 30s
    [1/6 done] hard=0.2667 soft=0.4660
    [2/6 REFLECT minibatch] failure=11→2 groups  success=4→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_001 (3 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_000 (4 trajs) → 1 edits
    [2/6 done] failure_patches=2 success_patches=1
    [3/6 AGGREGATE] failure=2 success=1 (parallel, workers=2)
    [aggregate failure] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate failure] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 1+1 → 2 edits
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1388
    [6/6 EVALUATE] selection items=100
2026-09-02 10:05:58 [skillopt-official] rollout #3 avvio | fase=step_0001/selection_eval | task=100 skill_chars=1388 workers=4
2026-09-02 10:09:31 [skillopt-official] rollout #3 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 07m 30s
2026-09-02 10:13:03 [skillopt-official] rollout #3 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 03m 43s
2026-09-02 10:16:30 [skillopt-official] rollout #3 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=59m 39s
2026-09-02 10:19:58 [skillopt-official] rollout #3 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=55m 58s
2026-09-02 10:22:42 [skillopt-official] rollout #3 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=50m 10s
2026-09-02 10:26:25 [skillopt-official] rollout #3 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=47m 43s
2026-09-02 10:29:56 [skillopt-official] rollout #3 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=44m 30s
2026-09-02 10:34:02 [skillopt-official] rollout #3 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=42m 05s
2026-09-02 10:37:30 [skillopt-official] rollout #3 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=38m 32s
2026-09-02 10:41:07 [skillopt-official] rollout #3 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=35m 08s
2026-09-02 10:44:42 [skillopt-official] rollout #3 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=31m 41s
2026-09-02 10:48:00 [skillopt-official] rollout #3 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=28m 01s
2026-09-02 10:51:35 [skillopt-official] rollout #3 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=24m 33s
2026-09-02 10:55:24 [skillopt-official] rollout #3 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=21m 11s
2026-09-02 10:59:09 [skillopt-official] rollout #3 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=17m 43s
2026-09-02 11:02:49 [skillopt-official] rollout #3 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 12s
2026-09-02 11:06:18 [skillopt-official] rollout #3 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=1 F1=1.000) eta_batch=10m 38s
2026-09-02 11:09:50 [skillopt-official] rollout #3 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 05s
2026-09-02 11:12:44 [skillopt-official] rollout #3 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 30s
2026-09-02 11:16:15 [skillopt-official] rollout #3 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-02 11:16:15 [skillopt-official] rollout #3 completato in 1h 10m 17s | n=100 hard(EM)=0.440 soft(F1)=0.512 errori=42/100 | rollout totali=215 | tempo totale=2h 29m 26s
    [6/6 EVALUATE] REJECT soft=0.5123 <= current=0.6617

  [STEP 1 done] epoch=1 action=reject current=0.6617 best=0.6617 dt=4899.4s
    timing: rollout=643.4s reflect=18.8s aggregate=20.0s select=0.0s evaluate=4217.2s

  [STEP 2/20] epoch=1 step_in_epoch=1 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=47)
2026-09-02 11:16:15 [skillopt-official] rollout #4 avvio | fase=step_0002/rollout | task=15 skill_chars=60 workers=4
2026-09-02 11:19:11 [skillopt-official] rollout #4 task 5/15 (hotpotqa-train-5ade42b55542992fa25da717: EM=1 F1=1.000) eta_batch=5m 50s
2026-09-02 11:21:37 [skillopt-official] rollout #4 task 10/15 (hotpotqa-train-5aba943c554299232ef4a33e: EM=1 F1=1.000) eta_batch=2m 40s
2026-09-02 11:24:20 [skillopt-official] rollout #4 task 15/15 (hotpotqa-train-5a8bc03d5542996e8ac88a0b: EM=0 F1=0.000) eta_batch=0s
2026-09-02 11:24:20 [skillopt-official] rollout #4 completato in 8m 04s | n=15 hard(EM)=0.733 soft(F1)=0.816 errori=0/15 | rollout totali=230 | tempo totale=2h 37m 31s
    [1/6 done] hard=0.7333 soft=0.8163
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (4 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 1+1 → 1 edits
    [3/6 done] merged 1 edits
    [4/6 SELECT] 1 -> 1 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1430
    [6/6 EVALUATE] selection items=100
2026-09-02 11:24:58 [skillopt-official] rollout #5 avvio | fase=step_0002/selection_eval | task=100 skill_chars=1430 workers=4
2026-09-02 11:29:19 [skillopt-official] rollout #5 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 22m 51s
2026-09-02 11:32:27 [skillopt-official] rollout #5 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=1h 07m 26s
2026-09-02 11:35:42 [skillopt-official] rollout #5 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=1h 00m 50s
2026-09-02 11:39:22 [skillopt-official] rollout #5 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=57m 38s
2026-09-02 11:41:52 [skillopt-official] rollout #5 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=50m 43s
2026-09-02 11:45:38 [skillopt-official] rollout #5 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=48m 13s
2026-09-02 11:49:09 [skillopt-official] rollout #5 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=44m 55s
2026-09-02 11:52:52 [skillopt-official] rollout #5 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=41m 51s
2026-09-02 11:56:23 [skillopt-official] rollout #5 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=38m 24s
2026-09-02 11:59:57 [skillopt-official] rollout #5 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=34m 59s
2026-09-02 12:03:30 [skillopt-official] rollout #5 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=31m 31s
2026-09-02 12:06:50 [skillopt-official] rollout #5 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=27m 54s
2026-09-02 12:10:10 [skillopt-official] rollout #5 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=24m 20s
2026-09-02 12:13:48 [skillopt-official] rollout #5 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=20m 56s
2026-09-02 12:17:48 [skillopt-official] rollout #5 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=17m 36s
2026-09-02 12:21:23 [skillopt-official] rollout #5 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 06s
2026-09-02 12:24:50 [skillopt-official] rollout #5 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 34s
2026-09-02 12:28:22 [skillopt-official] rollout #5 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 02s
2026-09-02 12:31:43 [skillopt-official] rollout #5 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 30s
2026-09-02 12:35:32 [skillopt-official] rollout #5 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-02 12:35:32 [skillopt-official] rollout #5 completato in 1h 10m 34s | n=100 hard(EM)=0.430 soft(F1)=0.506 errori=44/100 | rollout totali=330 | tempo totale=3h 48m 44s
    [6/6 EVALUATE] REJECT soft=0.5058 <= current=0.6617

  [STEP 2 done] epoch=1 action=reject current=0.6617 best=0.6617 dt=4757.3s
    timing: rollout=484.5s reflect=21.5s aggregate=16.6s select=0.0s evaluate=4234.8s

  [STEP 3/20] epoch=1 step_in_epoch=2 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=44)
2026-09-02 12:35:33 [skillopt-official] rollout #6 avvio | fase=step_0003/rollout | task=15 skill_chars=60 workers=4
2026-09-02 12:38:55 [skillopt-official] rollout #6 task 5/15 (hotpotqa-train-5ade42b55542992fa25da717: EM=1 F1=1.000) eta_batch=6m 45s
2026-09-02 12:41:55 [skillopt-official] rollout #6 task 10/15 (hotpotqa-train-5aba480c55429939ce03dc77: EM=1 F1=1.000) eta_batch=3m 11s
2026-09-02 12:45:27 [skillopt-official] rollout #6 task 15/15 (hotpotqa-train-5a7c74a65542990527d554b0: EM=1 F1=1.000) eta_batch=0s
2026-09-02 12:45:27 [skillopt-official] rollout #6 completato in 9m 54s | n=15 hard(EM)=0.533 soft(F1)=0.600 errori=4/15 | rollout totali=345 | tempo totale=3h 58m 38s
    [1/6 done] hard=0.5333 soft=0.6000
    [2/6 REFLECT minibatch] failure=7→1 groups  success=8→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/2 minibatch_fail_000 (7 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 1+1 → 1 edits
    [3/6 done] merged 1 edits
    [4/6 SELECT] 1 -> 1 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 877
    [6/6 EVALUATE] selection items=100
2026-09-02 12:45:46 [skillopt-official] rollout #7 avvio | fase=step_0003/selection_eval | task=100 skill_chars=877 workers=4
2026-09-02 12:49:19 [skillopt-official] rollout #7 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 07m 20s
2026-09-02 12:52:49 [skillopt-official] rollout #7 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 03m 29s
2026-09-02 12:56:13 [skillopt-official] rollout #7 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=59m 10s
2026-09-02 13:00:15 [skillopt-official] rollout #7 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=57m 57s
2026-09-02 13:03:13 [skillopt-official] rollout #7 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=52m 21s
2026-09-02 13:07:02 [skillopt-official] rollout #7 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=49m 36s
2026-09-02 13:10:51 [skillopt-official] rollout #7 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=46m 34s
2026-09-02 13:14:32 [skillopt-official] rollout #7 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=43m 08s
2026-09-02 13:18:14 [skillopt-official] rollout #7 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.000) eta_batch=39m 40s
2026-09-02 13:21:59 [skillopt-official] rollout #7 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=36m 12s
2026-09-02 13:25:48 [skillopt-official] rollout #7 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=32m 45s
2026-09-02 13:29:32 [skillopt-official] rollout #7 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=0 F1=0.000) eta_batch=29m 10s
2026-09-02 13:33:14 [skillopt-official] rollout #7 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=25m 33s
2026-09-02 13:36:49 [skillopt-official] rollout #7 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=21m 52s
2026-09-02 13:40:30 [skillopt-official] rollout #7 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=18m 14s
2026-09-02 13:44:18 [skillopt-official] rollout #7 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 37s
2026-09-02 13:47:58 [skillopt-official] rollout #7 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 58s
2026-09-02 13:51:40 [skillopt-official] rollout #7 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 19s
2026-09-02 13:55:19 [skillopt-official] rollout #7 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 39s
2026-09-02 13:59:18 [skillopt-official] rollout #7 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=0 F1=0.000) eta_batch=0s
2026-09-02 13:59:18 [skillopt-official] rollout #7 completato in 1h 13m 32s | n=100 hard(EM)=0.190 soft(F1)=0.237 errori=71/100 | rollout totali=445 | tempo totale=5h 12m 30s
    [6/6 EVALUATE] REJECT soft=0.2369 <= current=0.6617

  [STEP 3 done] epoch=1 action=reject current=0.6617 best=0.6617 dt=5025.8s
    timing: rollout=594.8s reflect=11.4s aggregate=7.5s select=0.0s evaluate=4412.2s

  [STEP 4/20] epoch=1 step_in_epoch=3 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=52)
2026-09-02 13:59:18 [skillopt-official] rollout #8 avvio | fase=step_0004/rollout | task=15 skill_chars=60 workers=4
2026-09-02 14:02:58 [skillopt-official] rollout #8 task 5/15 (hotpotqa-train-5a8750945542996432c57264: EM=0 F1=0.000) eta_batch=7m 18s
2026-09-02 14:06:10 [skillopt-official] rollout #8 task 10/15 (hotpotqa-train-5ae54eea5542993aec5ec19d: EM=0 F1=0.000) eta_batch=3m 25s
2026-09-02 14:09:35 [skillopt-official] rollout #8 task 15/15 (hotpotqa-train-5ab2c5e255429916697740ba: EM=0 F1=0.333) eta_batch=0s
2026-09-02 14:09:35 [skillopt-official] rollout #8 completato in 10m 16s | n=15 hard(EM)=0.333 soft(F1)=0.500 errori=5/15 | rollout totali=460 | tempo totale=5h 22m 46s
    [1/6 done] hard=0.3333 soft=0.5003
    [2/6 REFLECT minibatch] failure=10→2 groups  success=5→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_001 (2 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_000 (5 trajs) → 0 edits
    [2/6 done] failure_patches=2 success_patches=0
    [3/6 AGGREGATE] failure=2 success=0 (parallel, workers=2)
    [aggregate failure] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate failure] level=1 batch [0:2] → 1 patch (1 edits)
    [3/6 done] merged 1 edits
    [4/6 SELECT] 1 -> 1 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 547
    [6/6 EVALUATE] selection items=100
2026-09-02 14:09:57 [skillopt-official] rollout #9 avvio | fase=step_0004/selection_eval | task=100 skill_chars=547 workers=4
2026-09-02 14:13:39 [skillopt-official] rollout #9 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 10m 08s
2026-09-02 14:17:25 [skillopt-official] rollout #9 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 07m 13s
2026-09-02 14:21:02 [skillopt-official] rollout #9 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=0 F1=0.000) eta_batch=1h 02m 49s
2026-09-02 14:24:54 [skillopt-official] rollout #9 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=59m 48s
2026-09-02 14:27:58 [skillopt-official] rollout #9 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=54m 02s
2026-09-02 14:31:45 [skillopt-official] rollout #9 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=50m 51s
2026-09-02 14:35:34 [skillopt-official] rollout #9 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=47m 34s
2026-09-02 14:39:19 [skillopt-official] rollout #9 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=44m 03s
2026-09-02 14:42:58 [skillopt-official] rollout #9 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.000) eta_batch=40m 21s
2026-09-02 14:46:45 [skillopt-official] rollout #9 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=36m 47s
2026-09-02 14:50:29 [skillopt-official] rollout #9 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=33m 09s
2026-09-02 14:54:19 [skillopt-official] rollout #9 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=0 F1=0.000) eta_batch=29m 34s
2026-09-02 14:57:59 [skillopt-official] rollout #9 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=25m 51s
2026-09-02 15:01:35 [skillopt-official] rollout #9 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=22m 07s
2026-09-02 15:05:28 [skillopt-official] rollout #9 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=18m 30s
2026-09-02 15:09:12 [skillopt-official] rollout #9 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 48s
2026-09-02 15:12:56 [skillopt-official] rollout #9 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=11m 06s
2026-09-02 15:16:31 [skillopt-official] rollout #9 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 23s
2026-09-02 15:20:08 [skillopt-official] rollout #9 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.000) eta_batch=3m 41s
2026-09-02 15:23:59 [skillopt-official] rollout #9 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-02 15:23:59 [skillopt-official] rollout #9 completato in 1h 14m 01s | n=100 hard(EM)=0.270 soft(F1)=0.295 errori=69/100 | rollout totali=560 | tempo totale=6h 37m 10s
    [6/6 EVALUATE] REJECT soft=0.2947 <= current=0.6617

  [STEP 4 done] epoch=1 action=reject current=0.6617 best=0.6617 dt=5080.3s
    timing: rollout=616.6s reflect=15.3s aggregate=6.9s select=0.0s evaluate=4441.5s

  [STEP 5/20] epoch=1 step_in_epoch=4 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=50)
2026-09-02 15:23:59 [skillopt-official] rollout #10 avvio | fase=step_0005/rollout | task=15 skill_chars=60 workers=4
2026-09-02 15:27:39 [skillopt-official] rollout #10 task 5/15 (hotpotqa-train-5ae3205c55429928c423961e: EM=0 F1=0.000) eta_batch=7m 20s
2026-09-02 15:31:32 [skillopt-official] rollout #10 task 10/15 (hotpotqa-train-5a7f5ab65542995d8a8dde43: EM=0 F1=0.000) eta_batch=3m 46s
2026-09-02 15:34:34 [skillopt-official] rollout #10 task 15/15 (hotpotqa-train-5ab85a1155429934fafe6d7c: EM=1 F1=1.000) eta_batch=0s
2026-09-02 15:34:34 [skillopt-official] rollout #10 completato in 10m 35s | n=15 hard(EM)=0.400 soft(F1)=0.453 errori=7/15 | rollout totali=575 | tempo totale=6h 47m 45s
    [1/6 done] hard=0.4000 soft=0.4533
    [2/6 REFLECT minibatch] failure=9→2 groups  success=6→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_001 (1 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_000 (6 trajs) → 1 edits
    [2/6 done] failure_patches=2 success_patches=1
    [3/6 AGGREGATE] failure=2 success=1 (parallel, workers=2)
    [aggregate failure] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate failure] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 1+1 → 2 edits
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 870
    [6/6 EVALUATE] selection items=100
2026-09-02 15:35:11 [skillopt-official] rollout #11 avvio | fase=step_0005/selection_eval | task=100 skill_chars=870 workers=4
2026-09-02 15:39:14 [skillopt-official] rollout #11 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 17m 01s
2026-09-02 15:42:54 [skillopt-official] rollout #11 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 09m 30s
2026-09-02 15:46:39 [skillopt-official] rollout #11 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=1h 05m 00s
2026-09-02 15:50:11 [skillopt-official] rollout #11 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=1h 00m 02s
2026-09-02 15:53:25 [skillopt-official] rollout #11 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=54m 40s
2026-09-02 15:57:17 [skillopt-official] rollout #11 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=51m 34s
2026-09-02 16:01:02 [skillopt-official] rollout #11 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=48m 00s
2026-09-02 16:04:44 [skillopt-official] rollout #11 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=44m 19s
2026-09-02 16:08:13 [skillopt-official] rollout #11 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=40m 22s
2026-09-02 16:11:46 [skillopt-official] rollout #11 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=36m 34s
2026-09-02 16:15:08 [skillopt-official] rollout #11 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=32m 40s
2026-09-02 16:18:24 [skillopt-official] rollout #11 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=28m 49s
2026-09-02 16:21:55 [skillopt-official] rollout #11 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=25m 09s
2026-09-02 16:25:38 [skillopt-official] rollout #11 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=21m 37s
2026-09-02 16:29:33 [skillopt-official] rollout #11 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=18m 07s
2026-09-02 16:33:07 [skillopt-official] rollout #11 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 29s
2026-09-02 16:36:34 [skillopt-official] rollout #11 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 49s
2026-09-02 16:40:05 [skillopt-official] rollout #11 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 12s
2026-09-02 16:43:18 [skillopt-official] rollout #11 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 35s
2026-09-02 16:46:50 [skillopt-official] rollout #11 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-02 16:46:50 [skillopt-official] rollout #11 completato in 1h 11m 38s | n=100 hard(EM)=0.410 soft(F1)=0.500 errori=45/100 | rollout totali=675 | tempo totale=8h 00m 01s
    [6/6 EVALUATE] REJECT soft=0.4997 <= current=0.6617

  [STEP 5 done] epoch=1 action=reject current=0.6617 best=0.6617 dt=4970.9s
    timing: rollout=635.0s reflect=22.2s aggregate=15.0s select=0.0s evaluate=4298.6s

  [STEP 6/20] epoch=1 step_in_epoch=5 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=51)
2026-09-02 16:46:50 [skillopt-official] rollout #12 avvio | fase=step_0006/rollout | task=15 skill_chars=60 workers=4
2026-09-02 16:49:06 [skillopt-official] rollout #12 task 5/15 (hotpotqa-train-5a7a05485542990783324def: EM=1 F1=1.000) eta_batch=4m 33s
2026-09-02 16:52:29 [skillopt-official] rollout #12 task 10/15 (hotpotqa-train-5ac560235542993e66e82396: EM=0 F1=0.000) eta_batch=2m 49s
2026-09-02 16:55:31 [skillopt-official] rollout #12 task 15/15 (hotpotqa-train-5adf2fa35542993344016c11: EM=1 F1=1.000) eta_batch=0s
2026-09-02 16:55:31 [skillopt-official] rollout #12 completato in 8m 41s | n=15 hard(EM)=0.667 soft(F1)=0.818 errori=1/15 | rollout totali=690 | tempo totale=8h 08m 43s
    [1/6 done] hard=0.6667 soft=0.8178
    [2/6 REFLECT minibatch] failure=5→1 groups  success=10→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (5 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (2 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 1+1 → 1 edits
    [3/6 done] merged 1 edits
    [4/6 SELECT] 1 -> 1 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 623
    [6/6 EVALUATE] selection items=100
2026-09-02 16:55:59 [skillopt-official] rollout #13 avvio | fase=step_0006/selection_eval | task=100 skill_chars=623 workers=4
2026-09-02 16:59:42 [skillopt-official] rollout #13 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 10m 36s
2026-09-02 17:03:12 [skillopt-official] rollout #13 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 05m 01s
2026-09-02 17:06:38 [skillopt-official] rollout #13 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=1h 00m 22s
2026-09-02 17:10:14 [skillopt-official] rollout #13 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=57m 02s
2026-09-02 17:13:03 [skillopt-official] rollout #13 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=51m 12s
2026-09-02 17:16:50 [skillopt-official] rollout #13 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=48m 39s
2026-09-02 17:20:20 [skillopt-official] rollout #13 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=45m 12s
2026-09-02 17:24:05 [skillopt-official] rollout #13 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=42m 09s
2026-09-02 17:27:40 [skillopt-official] rollout #13 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.000) eta_batch=38m 44s
2026-09-02 17:31:13 [skillopt-official] rollout #13 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=35m 14s
2026-09-02 17:34:44 [skillopt-official] rollout #13 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=31m 42s
2026-09-02 17:38:01 [skillopt-official] rollout #13 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=28m 01s
2026-09-02 17:41:18 [skillopt-official] rollout #13 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=24m 24s
2026-09-02 17:44:56 [skillopt-official] rollout #13 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=20m 58s
2026-09-02 17:48:38 [skillopt-official] rollout #13 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=17m 32s
2026-09-02 17:52:03 [skillopt-official] rollout #13 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=1 F1=1.000) eta_batch=14m 01s
2026-09-02 17:55:46 [skillopt-official] rollout #13 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=1 F1=1.000) eta_batch=10m 33s
2026-09-02 17:59:32 [skillopt-official] rollout #13 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 03s
2026-09-02 18:02:34 [skillopt-official] rollout #13 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 30s
2026-09-02 18:06:18 [skillopt-official] rollout #13 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-02 18:06:18 [skillopt-official] rollout #13 completato in 1h 10m 18s | n=100 hard(EM)=0.480 soft(F1)=0.524 errori=44/100 | rollout totali=790 | tempo totale=9h 19m 29s
    [6/6 EVALUATE] REJECT soft=0.5240 <= current=0.6617

  [STEP 6 done] epoch=1 action=reject current=0.6617 best=0.6617 dt=4768.2s
    timing: rollout=521.8s reflect=16.0s aggregate=11.4s select=0.0s evaluate=4218.9s

  [STEP 7/20] epoch=1 step_in_epoch=6 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=43)
2026-09-02 18:06:18 [skillopt-official] rollout #14 avvio | fase=step_0007/rollout | task=15 skill_chars=60 workers=4
2026-09-02 18:09:48 [skillopt-official] rollout #14 task 5/15 (hotpotqa-train-5ac34994554299741d48a242: EM=1 F1=1.000) eta_batch=6m 59s
2026-09-02 18:13:30 [skillopt-official] rollout #14 task 10/15 (hotpotqa-train-5adefdd75542995ec70e8f4e: EM=0 F1=0.000) eta_batch=3m 36s
2026-09-02 18:15:47 [skillopt-official] rollout #14 task 15/15 (hotpotqa-train-5a87e3d65542993e715abff8: EM=1 F1=1.000) eta_batch=0s
2026-09-02 18:15:47 [skillopt-official] rollout #14 completato in 9m 29s | n=15 hard(EM)=0.533 soft(F1)=0.702 errori=3/15 | rollout totali=805 | tempo totale=9h 28m 58s
    [1/6 done] hard=0.5333 soft=0.7022
    [2/6 REFLECT minibatch] failure=7→1 groups  success=8→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/2 minibatch_fail_000 (7 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 1+1 → 2 edits
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 432
    [6/6 EVALUATE] selection items=100
2026-09-02 18:16:04 [skillopt-official] rollout #15 avvio | fase=step_0007/selection_eval | task=100 skill_chars=432 workers=4
2026-09-02 18:19:25 [skillopt-official] rollout #15 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=1h 03m 38s
2026-09-02 18:22:43 [skillopt-official] rollout #15 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=59m 51s
2026-09-02 18:26:02 [skillopt-official] rollout #15 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=56m 27s
2026-09-02 18:29:38 [skillopt-official] rollout #15 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=54m 15s
2026-09-02 18:32:08 [skillopt-official] rollout #15 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=48m 12s
2026-09-02 18:35:45 [skillopt-official] rollout #15 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=45m 55s
2026-09-02 18:39:17 [skillopt-official] rollout #15 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=43m 07s
2026-09-02 18:43:38 [skillopt-official] rollout #15 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=41m 21s
2026-09-02 18:46:42 [skillopt-official] rollout #15 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=37m 26s
2026-09-02 18:50:18 [skillopt-official] rollout #15 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=34m 13s
2026-09-02 18:53:33 [skillopt-official] rollout #15 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=30m 39s
2026-09-02 18:57:02 [skillopt-official] rollout #15 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=27m 18s
2026-09-02 19:00:29 [skillopt-official] rollout #15 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=23m 54s
2026-09-02 19:04:19 [skillopt-official] rollout #15 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=20m 40s
2026-09-02 19:08:10 [skillopt-official] rollout #15 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=17m 22s
2026-09-02 19:11:44 [skillopt-official] rollout #15 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=13m 55s
2026-09-02 19:15:18 [skillopt-official] rollout #15 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 27s
2026-09-02 19:18:48 [skillopt-official] rollout #15 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 58s
2026-09-02 19:22:18 [skillopt-official] rollout #15 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 29s
2026-09-02 19:26:06 [skillopt-official] rollout #15 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-02 19:26:06 [skillopt-official] rollout #15 completato in 1h 10m 02s | n=100 hard(EM)=0.470 soft(F1)=0.526 errori=43/100 | rollout totali=905 | tempo totale=10h 39m 17s
    [6/6 EVALUATE] REJECT soft=0.5257 <= current=0.6617

  [STEP 7 done] epoch=1 action=reject current=0.6617 best=0.6617 dt=4788.6s
    timing: rollout=569.6s reflect=10.3s aggregate=6.2s select=0.0s evaluate=4202.5s

  [STEP 8/20] epoch=1 step_in_epoch=7 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=48)
2026-09-02 19:26:06 [skillopt-official] rollout #16 avvio | fase=step_0008/rollout | task=15 skill_chars=60 workers=4
2026-09-02 19:29:37 [skillopt-official] rollout #16 task 5/15 (hotpotqa-train-5a8b036d55429971feec45fe: EM=0 F1=0.800) eta_batch=7m 02s
2026-09-02 19:33:17 [skillopt-official] rollout #16 task 10/15 (hotpotqa-train-5a7a9a2255429941d65f26eb: EM=0 F1=0.000) eta_batch=3m 35s
2026-09-02 19:36:48 [skillopt-official] rollout #16 task 15/15 (hotpotqa-train-5adf4b335542993a75d264a5: EM=1 F1=1.000) eta_batch=0s
2026-09-02 19:36:48 [skillopt-official] rollout #16 completato in 10m 42s | n=15 hard(EM)=0.200 soft(F1)=0.357 errori=6/15 | rollout totali=920 | tempo totale=10h 49m 59s
    [1/6 done] hard=0.2000 soft=0.3569
    [2/6 REFLECT minibatch] failure=12→2 groups  success=3→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_001 (4 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_000 (3 trajs) → 1 edits
    [2/6 done] failure_patches=2 success_patches=1
    [3/6 AGGREGATE] failure=2 success=1 (parallel, workers=2)
    [aggregate failure] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate failure] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 1+1 → 2 edits
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 575
    [6/6 EVALUATE] selection items=100
2026-09-02 19:37:21 [skillopt-official] rollout #17 avvio | fase=step_0008/selection_eval | task=100 skill_chars=575 workers=4
2026-09-02 19:41:52 [skillopt-official] rollout #17 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 25m 38s
2026-09-02 19:45:24 [skillopt-official] rollout #17 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 12m 24s
2026-09-02 19:48:25 [skillopt-official] rollout #17 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=1h 02m 42s
2026-09-02 19:52:22 [skillopt-official] rollout #17 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=1h 00m 01s
2026-09-02 19:54:59 [skillopt-official] rollout #17 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=52m 53s
2026-09-02 19:58:47 [skillopt-official] rollout #17 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=49m 58s
2026-09-02 20:02:27 [skillopt-official] rollout #17 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=46m 35s
2026-09-02 20:06:13 [skillopt-official] rollout #17 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=43m 17s
2026-09-02 20:09:57 [skillopt-official] rollout #17 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.000) eta_batch=39m 50s
2026-09-02 20:13:37 [skillopt-official] rollout #17 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=36m 15s
2026-09-02 20:17:06 [skillopt-official] rollout #17 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=32m 31s
2026-09-02 20:20:54 [skillopt-official] rollout #17 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=0 F1=0.000) eta_batch=29m 01s
2026-09-02 20:24:36 [skillopt-official] rollout #17 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=25m 26s
2026-09-02 20:28:09 [skillopt-official] rollout #17 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=21m 45s
2026-09-02 20:31:53 [skillopt-official] rollout #17 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=18m 10s
2026-09-02 20:35:32 [skillopt-official] rollout #17 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 32s
2026-09-02 20:39:12 [skillopt-official] rollout #17 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 54s
2026-09-02 20:42:51 [skillopt-official] rollout #17 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 16s
2026-09-02 20:46:24 [skillopt-official] rollout #17 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 38s
2026-09-02 20:50:08 [skillopt-official] rollout #17 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-02 20:50:08 [skillopt-official] rollout #17 completato in 1h 12m 46s | n=100 hard(EM)=0.340 soft(F1)=0.385 errori=58/100 | rollout totali=1020 | tempo totale=12h 03m 19s
    [6/6 EVALUATE] REJECT soft=0.3847 <= current=0.6617

  [STEP 8 done] epoch=1 action=reject current=0.6617 best=0.6617 dt=5042.2s
    timing: rollout=642.0s reflect=17.8s aggregate=15.2s select=0.0s evaluate=4367.1s

  [STEP 9/20] epoch=1 step_in_epoch=8 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=45)
2026-09-02 20:50:09 [skillopt-official] rollout #18 avvio | fase=step_0009/rollout | task=15 skill_chars=60 workers=4
2026-09-02 20:53:39 [skillopt-official] rollout #18 task 5/15 (hotpotqa-train-5a8ac44055429970aeb70304: EM=0 F1=0.667) eta_batch=7m 00s
2026-09-02 20:57:09 [skillopt-official] rollout #18 task 10/15 (hotpotqa-train-5a771de05542993569682cc8: EM=1 F1=1.000) eta_batch=3m 30s
2026-09-02 21:00:23 [skillopt-official] rollout #18 task 15/15 (hotpotqa-train-5a7d61775542991319bc93b9: EM=0 F1=0.286) eta_batch=0s
2026-09-02 21:00:23 [skillopt-official] rollout #18 completato in 10m 14s | n=15 hard(EM)=0.667 soft(F1)=0.775 errori=2/15 | rollout totali=1035 | tempo totale=12h 13m 34s
    [1/6 done] hard=0.6667 soft=0.7746
    [2/6 REFLECT minibatch] failure=5→1 groups  success=10→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (5 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (2 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 1+1 → 1 edits
    [3/6 done] merged 1 edits
    [4/6 SELECT] 1 -> 1 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1006
    [6/6 EVALUATE] selection items=100
2026-09-02 21:00:53 [skillopt-official] rollout #19 avvio | fase=step_0009/selection_eval | task=100 skill_chars=1006 workers=4
2026-09-02 21:04:25 [skillopt-official] rollout #19 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 06m 53s
2026-09-02 21:07:57 [skillopt-official] rollout #19 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 03m 34s
2026-09-02 21:11:13 [skillopt-official] rollout #19 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=58m 28s
2026-09-02 21:14:58 [skillopt-official] rollout #19 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=56m 18s
2026-09-02 21:17:40 [skillopt-official] rollout #19 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=50m 18s
2026-09-02 21:21:30 [skillopt-official] rollout #19 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=48m 05s
2026-09-02 21:25:08 [skillopt-official] rollout #19 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=45m 01s
2026-09-02 21:28:57 [skillopt-official] rollout #19 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=42m 05s
2026-09-02 21:32:40 [skillopt-official] rollout #19 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.000) eta_batch=38m 50s
2026-09-02 21:36:14 [skillopt-official] rollout #19 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=35m 21s
2026-09-02 21:39:56 [skillopt-official] rollout #19 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=31m 57s
2026-09-02 21:43:47 [skillopt-official] rollout #19 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=0 F1=0.000) eta_batch=28m 35s
2026-09-02 21:47:22 [skillopt-official] rollout #19 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=25m 01s
2026-09-02 21:51:10 [skillopt-official] rollout #19 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=21m 32s
2026-09-02 21:54:56 [skillopt-official] rollout #19 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=18m 00s
2026-09-02 21:58:38 [skillopt-official] rollout #19 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 26s
2026-09-02 22:02:09 [skillopt-official] rollout #19 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 48s
2026-09-02 22:05:39 [skillopt-official] rollout #19 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 11s
2026-09-02 22:09:09 [skillopt-official] rollout #19 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 35s
2026-09-02 22:12:53 [skillopt-official] rollout #19 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-02 22:12:53 [skillopt-official] rollout #19 completato in 1h 11m 59s | n=100 hard(EM)=0.340 soft(F1)=0.384 errori=58/100 | rollout totali=1135 | tempo totale=13h 26m 04s
    [6/6 EVALUATE] REJECT soft=0.3843 <= current=0.6617

  [STEP 9 done] epoch=1 action=reject current=0.6617 best=0.6617 dt=4964.6s
    timing: rollout=614.9s reflect=17.5s aggregate=12.5s select=0.0s evaluate=4319.8s

  [STEP 10/20] epoch=1 step_in_epoch=9 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=46)
2026-09-02 22:12:53 [skillopt-official] rollout #20 avvio | fase=step_0010/rollout | task=15 skill_chars=60 workers=4
2026-09-02 22:16:33 [skillopt-official] rollout #20 task 5/15 (hotpotqa-train-5ac2ea1a5542990b17b154a1: EM=0 F1=0.000) eta_batch=7m 20s
2026-09-02 22:19:34 [skillopt-official] rollout #20 task 10/15 (hotpotqa-train-5a8ca7d4554299240d9c21b8: EM=1 F1=1.000) eta_batch=3m 20s
2026-09-02 22:22:05 [skillopt-official] rollout #20 task 15/15 (hotpotqa-train-5a78daf855429970f5fffdae: EM=1 F1=1.000) eta_batch=0s
2026-09-02 22:22:05 [skillopt-official] rollout #20 completato in 9m 11s | n=15 hard(EM)=0.600 soft(F1)=0.731 errori=3/15 | rollout totali=1150 | tempo totale=13h 35m 15s
    [1/6 done] hard=0.6000 soft=0.7311
    [2/6 REFLECT minibatch] failure=6→1 groups  success=9→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (6 trajs) → 1 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (1 trajs) → 0 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 1+1 → 1 edits
    [3/6 done] merged 1 edits
    [4/6 SELECT] 1 -> 1 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 570
    [6/6 EVALUATE] selection items=100
2026-09-02 22:22:29 [skillopt-official] rollout #21 avvio | fase=step_0010/selection_eval | task=100 skill_chars=570 workers=4
2026-09-02 22:26:09 [skillopt-official] rollout #21 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 09m 27s
2026-09-02 22:29:40 [skillopt-official] rollout #21 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 04m 35s
2026-09-02 22:33:03 [skillopt-official] rollout #21 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=59m 48s
2026-09-02 22:36:44 [skillopt-official] rollout #21 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=56m 58s
2026-09-02 22:39:18 [skillopt-official] rollout #21 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=50m 26s
2026-09-02 22:42:55 [skillopt-official] rollout #21 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=47m 40s
2026-09-02 22:46:31 [skillopt-official] rollout #21 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=44m 37s
2026-09-02 22:50:22 [skillopt-official] rollout #21 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=41m 48s
2026-09-02 22:53:50 [skillopt-official] rollout #21 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=38m 18s
2026-09-02 22:57:28 [skillopt-official] rollout #21 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=34m 58s
2026-09-02 23:01:00 [skillopt-official] rollout #21 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=31m 30s
2026-09-02 23:04:40 [skillopt-official] rollout #21 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=28m 06s
2026-09-02 23:08:16 [skillopt-official] rollout #21 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=24m 39s
2026-09-02 23:12:04 [skillopt-official] rollout #21 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=21m 14s
2026-09-02 23:15:43 [skillopt-official] rollout #21 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=17m 44s
2026-09-02 23:19:22 [skillopt-official] rollout #21 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 13s
2026-09-02 23:23:00 [skillopt-official] rollout #21 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 40s
2026-09-02 23:26:40 [skillopt-official] rollout #21 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 07s
2026-09-02 23:30:09 [skillopt-official] rollout #21 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 33s
2026-09-02 23:33:59 [skillopt-official] rollout #21 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-02 23:33:59 [skillopt-official] rollout #21 completato in 1h 11m 29s | n=100 hard(EM)=0.440 soft(F1)=0.514 errori=43/100 | rollout totali=1250 | tempo totale=14h 47m 09s
    [6/6 EVALUATE] REJECT soft=0.5138 <= current=0.6617

  [STEP 10 done] epoch=1 action=reject current=0.6617 best=0.6617 dt=4865.5s
    timing: rollout=551.7s reflect=17.6s aggregate=6.8s select=0.0s evaluate=4289.4s

  [EPOCH 2/2] shuffled_seeds=[44, 47, 49, 52, 51, 43, 50, 45, 46, 48]

  [STEP 11/20] epoch=2 step_in_epoch=0 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=44)
2026-09-02 23:33:59 [skillopt-official] rollout #22 avvio | fase=step_0011/rollout | task=15 skill_chars=60 workers=4
2026-09-02 23:37:11 [skillopt-official] rollout #22 task 5/15 (hotpotqa-train-5ade42b55542992fa25da717: EM=0 F1=0.000) eta_batch=6m 25s
2026-09-02 23:40:21 [skillopt-official] rollout #22 task 10/15 (hotpotqa-train-5aba480c55429939ce03dc77: EM=1 F1=1.000) eta_batch=3m 11s
2026-09-02 23:43:57 [skillopt-official] rollout #22 task 15/15 (hotpotqa-train-5a7c74a65542990527d554b0: EM=1 F1=1.000) eta_batch=0s
2026-09-02 23:43:57 [skillopt-official] rollout #22 completato in 9m 58s | n=15 hard(EM)=0.400 soft(F1)=0.476 errori=6/15 | rollout totali=1265 | tempo totale=14h 57m 07s
    [1/6 done] hard=0.4000 soft=0.4756
    [2/6 REFLECT minibatch] failure=9→2 groups  success=6→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_001 (1 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_000 (6 trajs) → 2 edits
    [2/6 done] failure_patches=2 success_patches=1
    [3/6 AGGREGATE] failure=2 success=1 (parallel, workers=2)
    [aggregate failure] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate failure] level=1 batch [0:2] → 1 patch (2 edits)
    [aggregate final] 2+2 → 3 edits
    [3/6 done] merged 3 edits
    [4/6 SELECT] 3 -> 3 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1515
    [6/6 EVALUATE] selection items=100
2026-09-02 23:44:30 [skillopt-official] rollout #23 avvio | fase=step_0011/selection_eval | task=100 skill_chars=1515 workers=4
2026-09-02 23:48:16 [skillopt-official] rollout #23 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 11m 43s
2026-09-02 23:51:48 [skillopt-official] rollout #23 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 05m 45s
2026-09-02 23:55:10 [skillopt-official] rollout #23 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=1h 00m 27s
2026-09-02 23:58:58 [skillopt-official] rollout #23 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=57m 51s
2026-09-03 00:01:35 [skillopt-official] rollout #23 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=51m 15s
2026-09-03 00:05:17 [skillopt-official] rollout #23 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=48m 29s
2026-09-03 00:08:54 [skillopt-official] rollout #23 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=45m 19s
2026-09-03 00:12:59 [skillopt-official] rollout #23 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=42m 44s
2026-09-03 00:16:18 [skillopt-official] rollout #23 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=38m 52s
2026-09-03 00:19:58 [skillopt-official] rollout #23 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=35m 28s
2026-09-03 00:23:05 [skillopt-official] rollout #23 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=31m 33s
2026-09-03 00:26:50 [skillopt-official] rollout #23 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=28m 13s
2026-09-03 00:30:26 [skillopt-official] rollout #23 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=24m 44s
2026-09-03 00:34:13 [skillopt-official] rollout #23 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=21m 18s
2026-09-03 00:37:56 [skillopt-official] rollout #23 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=17m 48s
2026-09-03 00:41:36 [skillopt-official] rollout #23 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 16s
2026-09-03 00:45:11 [skillopt-official] rollout #23 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 42s
2026-09-03 00:48:45 [skillopt-official] rollout #23 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 08s
2026-09-03 00:52:14 [skillopt-official] rollout #23 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 33s
2026-09-03 00:55:49 [skillopt-official] rollout #23 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-03 00:55:49 [skillopt-official] rollout #23 completato in 1h 11m 18s | n=100 hard(EM)=0.400 soft(F1)=0.468 errori=47/100 | rollout totali=1365 | tempo totale=16h 08m 59s
    [6/6 EVALUATE] REJECT soft=0.4680 <= current=0.6617

  [STEP 11 done] epoch=2 action=reject current=0.6617 best=0.6617 dt=4910.2s
    timing: rollout=598.1s reflect=16.9s aggregate=16.2s select=0.0s evaluate=4279.0s

  [STEP 12/20] epoch=2 step_in_epoch=1 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=47)
2026-09-03 00:55:49 [skillopt-official] rollout #24 avvio | fase=step_0012/rollout | task=15 skill_chars=60 workers=4
2026-09-03 00:58:59 [skillopt-official] rollout #24 task 5/15 (hotpotqa-train-5ade42b55542992fa25da717: EM=1 F1=1.000) eta_batch=6m 19s
2026-09-03 01:02:06 [skillopt-official] rollout #24 task 10/15 (hotpotqa-train-5aba943c554299232ef4a33e: EM=1 F1=1.000) eta_batch=3m 08s
2026-09-03 01:05:16 [skillopt-official] rollout #24 task 15/15 (hotpotqa-train-5a8bc03d5542996e8ac88a0b: EM=0 F1=0.000) eta_batch=0s
2026-09-03 01:05:16 [skillopt-official] rollout #24 completato in 9m 27s | n=15 hard(EM)=0.733 soft(F1)=0.816 errori=0/15 | rollout totali=1380 | tempo totale=16h 18m 27s
    [1/6 done] hard=0.7333 soft=0.8163
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (4 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 2+1 → 3 edits
    [3/6 done] merged 3 edits
    [4/6 SELECT] 3 -> 3 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1078
    [6/6 EVALUATE] selection items=100
2026-09-03 01:05:49 [skillopt-official] rollout #25 avvio | fase=step_0012/selection_eval | task=100 skill_chars=1078 workers=4
2026-09-03 01:09:40 [skillopt-official] rollout #25 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 13m 13s
2026-09-03 01:13:10 [skillopt-official] rollout #25 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 06m 08s
2026-09-03 01:16:40 [skillopt-official] rollout #25 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=0 F1=0.000) eta_batch=1h 01m 31s
2026-09-03 01:20:39 [skillopt-official] rollout #25 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=59m 23s
2026-09-03 01:23:22 [skillopt-official] rollout #25 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=52m 41s
2026-09-03 01:27:11 [skillopt-official] rollout #25 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=49m 52s
2026-09-03 01:30:44 [skillopt-official] rollout #25 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=46m 17s
2026-09-03 01:34:30 [skillopt-official] rollout #25 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=43m 02s
2026-09-03 01:38:12 [skillopt-official] rollout #25 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.000) eta_batch=39m 35s
2026-09-03 01:41:50 [skillopt-official] rollout #25 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=36m 01s
2026-09-03 01:45:30 [skillopt-official] rollout #25 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=32m 28s
2026-09-03 01:49:01 [skillopt-official] rollout #25 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=28m 47s
2026-09-03 01:52:35 [skillopt-official] rollout #25 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=25m 10s
2026-09-03 01:56:26 [skillopt-official] rollout #25 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=21m 41s
2026-09-03 02:00:08 [skillopt-official] rollout #25 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=18m 06s
2026-09-03 02:03:42 [skillopt-official] rollout #25 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 28s
2026-09-03 02:07:14 [skillopt-official] rollout #25 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 50s
2026-09-03 02:10:42 [skillopt-official] rollout #25 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 12s
2026-09-03 02:14:15 [skillopt-official] rollout #25 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 36s
2026-09-03 02:17:59 [skillopt-official] rollout #25 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-03 02:17:59 [skillopt-official] rollout #25 completato in 1h 12m 10s | n=100 hard(EM)=0.360 soft(F1)=0.418 errori=55/100 | rollout totali=1480 | tempo totale=17h 31m 09s
    [6/6 EVALUATE] REJECT soft=0.4177 <= current=0.6617

  [STEP 12 done] epoch=2 action=reject current=0.6617 best=0.6617 dt=4929.8s
    timing: rollout=567.2s reflect=18.4s aggregate=13.9s select=0.0s evaluate=4330.2s

  [STEP 13/20] epoch=2 step_in_epoch=2 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=49)
2026-09-03 02:17:59 [skillopt-official] rollout #26 avvio | fase=step_0013/rollout | task=15 skill_chars=60 workers=4
2026-09-03 02:21:26 [skillopt-official] rollout #26 task 5/15 (hotpotqa-train-5a8b3af455429971feec467b: EM=1 F1=1.000) eta_batch=6m 53s
2026-09-03 02:25:11 [skillopt-official] rollout #26 task 10/15 (hotpotqa-train-5a8ae5d355429970aeb70325: EM=0 F1=0.000) eta_batch=3m 36s
2026-09-03 02:28:51 [skillopt-official] rollout #26 task 15/15 (hotpotqa-train-5a7299e75542991f9a20c524: EM=0 F1=0.000) eta_batch=0s
2026-09-03 02:28:51 [skillopt-official] rollout #26 completato in 10m 52s | n=15 hard(EM)=0.400 soft(F1)=0.542 errori=5/15 | rollout totali=1495 | tempo totale=17h 42m 01s
    [1/6 done] hard=0.4000 soft=0.5422
    [2/6 REFLECT minibatch] failure=9→2 groups  success=6→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_001 (1 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_000 (6 trajs) → 1 edits
    [2/6 done] failure_patches=2 success_patches=1
    [3/6 AGGREGATE] failure=2 success=1 (parallel, workers=2)
    [aggregate failure] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate failure] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 1+1 → 2 edits
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1013
    [6/6 EVALUATE] selection items=100
2026-09-03 02:29:24 [skillopt-official] rollout #27 avvio | fase=step_0013/selection_eval | task=100 skill_chars=1013 workers=4
2026-09-03 02:32:57 [skillopt-official] rollout #27 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 07m 41s
2026-09-03 02:36:29 [skillopt-official] rollout #27 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 03m 46s
2026-09-03 02:40:04 [skillopt-official] rollout #27 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=1h 00m 30s
2026-09-03 02:43:45 [skillopt-official] rollout #27 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=57m 25s
2026-09-03 02:46:24 [skillopt-official] rollout #27 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=51m 02s
2026-09-03 02:50:08 [skillopt-official] rollout #27 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=48m 23s
2026-09-03 02:53:44 [skillopt-official] rollout #27 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=45m 12s
2026-09-03 02:57:47 [skillopt-official] rollout #27 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=42m 34s
2026-09-03 03:01:15 [skillopt-official] rollout #27 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=38m 56s
2026-09-03 03:04:54 [skillopt-official] rollout #27 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=35m 30s
2026-09-03 03:08:30 [skillopt-official] rollout #27 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=31m 59s
2026-09-03 03:12:10 [skillopt-official] rollout #27 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=28m 31s
2026-09-03 03:15:49 [skillopt-official] rollout #27 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=24m 59s
2026-09-03 03:19:37 [skillopt-official] rollout #27 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=21m 31s
2026-09-03 03:23:19 [skillopt-official] rollout #27 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=17m 58s
2026-09-03 03:26:57 [skillopt-official] rollout #27 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 23s
2026-09-03 03:30:30 [skillopt-official] rollout #27 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 46s
2026-09-03 03:34:04 [skillopt-official] rollout #27 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 11s
2026-09-03 03:37:33 [skillopt-official] rollout #27 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 35s
2026-09-03 03:41:07 [skillopt-official] rollout #27 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-03 03:41:07 [skillopt-official] rollout #27 completato in 1h 11m 43s | n=100 hard(EM)=0.400 soft(F1)=0.471 errori=47/100 | rollout totali=1595 | tempo totale=18h 54m 18s
    [6/6 EVALUATE] REJECT soft=0.4707 <= current=0.6617

  [STEP 13 done] epoch=2 action=reject current=0.6617 best=0.6617 dt=4988.5s
    timing: rollout=652.2s reflect=18.3s aggregate=14.4s select=0.0s evaluate=4303.7s

  [STEP 14/20] epoch=2 step_in_epoch=3 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=52)
2026-09-03 03:41:07 [skillopt-official] rollout #28 avvio | fase=step_0014/rollout | task=15 skill_chars=60 workers=4
2026-09-03 03:44:40 [skillopt-official] rollout #28 task 5/15 (hotpotqa-train-5a8750945542996432c57264: EM=0 F1=0.667) eta_batch=7m 04s
2026-09-03 03:47:34 [skillopt-official] rollout #28 task 10/15 (hotpotqa-train-5ae54eea5542993aec5ec19d: EM=1 F1=1.000) eta_batch=3m 13s
2026-09-03 03:51:00 [skillopt-official] rollout #28 task 15/15 (hotpotqa-train-5ab2c5e255429916697740ba: EM=0 F1=0.000) eta_batch=0s
2026-09-03 03:51:00 [skillopt-official] rollout #28 completato in 9m 52s | n=15 hard(EM)=0.467 soft(F1)=0.656 errori=2/15 | rollout totali=1610 | tempo totale=19h 04m 10s
    [1/6 done] hard=0.4667 soft=0.6559
    [2/6 REFLECT minibatch] failure=8→1 groups  success=7→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (7 trajs) → 1 edits
      [analyst] 2/2 minibatch_fail_000 (8 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 1+1 → 1 edits
    [3/6 done] merged 1 edits
    [4/6 SELECT] 1 -> 1 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1437
    [6/6 EVALUATE] selection items=100
2026-09-03 03:51:22 [skillopt-official] rollout #29 avvio | fase=step_0014/selection_eval | task=100 skill_chars=1437 workers=4
2026-09-03 03:54:59 [skillopt-official] rollout #29 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 08m 36s
2026-09-03 03:58:39 [skillopt-official] rollout #29 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 05m 36s
2026-09-03 04:02:08 [skillopt-official] rollout #29 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=1h 01m 03s
2026-09-03 04:06:02 [skillopt-official] rollout #29 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=58m 39s
2026-09-03 04:08:46 [skillopt-official] rollout #29 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=52m 12s
2026-09-03 04:12:45 [skillopt-official] rollout #29 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=49m 54s
2026-09-03 04:16:26 [skillopt-official] rollout #29 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=46m 32s
2026-09-03 04:20:11 [skillopt-official] rollout #29 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=43m 13s
2026-09-03 04:23:47 [skillopt-official] rollout #29 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.000) eta_batch=39m 36s
2026-09-03 04:27:29 [skillopt-official] rollout #29 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=36m 06s
2026-09-03 04:31:07 [skillopt-official] rollout #29 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=32m 31s
2026-09-03 04:34:55 [skillopt-official] rollout #29 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=29m 01s
2026-09-03 04:38:29 [skillopt-official] rollout #29 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=25m 22s
2026-09-03 04:42:08 [skillopt-official] rollout #29 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=21m 45s
2026-09-03 04:45:49 [skillopt-official] rollout #29 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=18m 09s
2026-09-03 04:49:33 [skillopt-official] rollout #29 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 32s
2026-09-03 04:53:19 [skillopt-official] rollout #29 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 55s
2026-09-03 04:56:57 [skillopt-official] rollout #29 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 17s
2026-09-03 05:00:30 [skillopt-official] rollout #29 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 38s
2026-09-03 05:04:21 [skillopt-official] rollout #29 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=0 F1=0.000) eta_batch=0s
2026-09-03 05:04:21 [skillopt-official] rollout #29 completato in 1h 12m 59s | n=100 hard(EM)=0.330 soft(F1)=0.376 errori=60/100 | rollout totali=1710 | tempo totale=20h 17m 31s
    [6/6 EVALUATE] REJECT soft=0.3764 <= current=0.6617

  [STEP 14 done] epoch=2 action=reject current=0.6617 best=0.6617 dt=4993.7s
    timing: rollout=592.2s reflect=14.2s aggregate=8.2s select=0.0s evaluate=4379.1s

  [STEP 15/20] epoch=2 step_in_epoch=4 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=51)
2026-09-03 05:04:21 [skillopt-official] rollout #30 avvio | fase=step_0015/rollout | task=15 skill_chars=60 workers=4
2026-09-03 05:06:50 [skillopt-official] rollout #30 task 5/15 (hotpotqa-train-5a7a05485542990783324def: EM=1 F1=1.000) eta_batch=4m 57s
2026-09-03 05:10:03 [skillopt-official] rollout #30 task 10/15 (hotpotqa-train-5ac560235542993e66e82396: EM=0 F1=0.000) eta_batch=2m 50s
2026-09-03 05:12:57 [skillopt-official] rollout #30 task 15/15 (hotpotqa-train-5adf2fa35542993344016c11: EM=1 F1=1.000) eta_batch=0s
2026-09-03 05:12:57 [skillopt-official] rollout #30 completato in 8m 36s | n=15 hard(EM)=0.667 soft(F1)=0.818 errori=1/15 | rollout totali=1725 | tempo totale=20h 26m 07s
    [1/6 done] hard=0.6667 soft=0.8178
    [2/6 REFLECT minibatch] failure=5→1 groups  success=10→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (5 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (2 trajs) → 0 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 1+1 → 1 edits
    [3/6 done] merged 1 edits
    [4/6 SELECT] 1 -> 1 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1148
    [6/6 EVALUATE] selection items=100
2026-09-03 05:13:22 [skillopt-official] rollout #31 avvio | fase=step_0015/selection_eval | task=100 skill_chars=1148 workers=4
2026-09-03 05:17:03 [skillopt-official] rollout #31 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 10m 04s
2026-09-03 05:20:43 [skillopt-official] rollout #31 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 06m 14s
2026-09-03 05:24:14 [skillopt-official] rollout #31 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=1h 01m 37s
2026-09-03 05:28:05 [skillopt-official] rollout #31 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=58m 55s
2026-09-03 05:31:00 [skillopt-official] rollout #31 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=52m 56s
2026-09-03 05:34:40 [skillopt-official] rollout #31 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=49m 43s
2026-09-03 05:38:17 [skillopt-official] rollout #31 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=46m 17s
2026-09-03 05:42:26 [skillopt-official] rollout #31 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=43m 36s
2026-09-03 05:45:59 [skillopt-official] rollout #31 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=39m 52s
2026-09-03 05:49:39 [skillopt-official] rollout #31 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=36m 16s
2026-09-03 05:53:17 [skillopt-official] rollout #31 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=32m 40s
2026-09-03 05:56:59 [skillopt-official] rollout #31 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=0 F1=0.000) eta_batch=29m 04s
2026-09-03 06:00:47 [skillopt-official] rollout #31 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=25m 32s
2026-09-03 06:04:26 [skillopt-official] rollout #31 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=21m 53s
2026-09-03 06:08:08 [skillopt-official] rollout #31 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=18m 15s
2026-09-03 06:11:49 [skillopt-official] rollout #31 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 36s
2026-09-03 06:15:28 [skillopt-official] rollout #31 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 57s
2026-09-03 06:19:10 [skillopt-official] rollout #31 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 18s
2026-09-03 06:22:43 [skillopt-official] rollout #31 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 39s
2026-09-03 06:26:41 [skillopt-official] rollout #31 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-03 06:26:41 [skillopt-official] rollout #31 completato in 1h 13m 19s | n=100 hard(EM)=0.290 soft(F1)=0.331 errori=64/100 | rollout totali=1825 | tempo totale=21h 39m 51s
    [6/6 EVALUATE] REJECT soft=0.3307 <= current=0.6617

  [STEP 15 done] epoch=2 action=reject current=0.6617 best=0.6617 dt=4939.7s
    timing: rollout=516.0s reflect=16.8s aggregate=7.7s select=0.0s evaluate=4399.2s

  [STEP 16/20] epoch=2 step_in_epoch=5 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=43)
2026-09-03 06:26:41 [skillopt-official] rollout #32 avvio | fase=step_0016/rollout | task=15 skill_chars=60 workers=4
2026-09-03 06:30:47 [skillopt-official] rollout #32 task 5/15 (hotpotqa-train-5ac34994554299741d48a242: EM=1 F1=1.000) eta_batch=8m 12s
2026-09-03 06:34:34 [skillopt-official] rollout #32 task 10/15 (hotpotqa-train-5adefdd75542995ec70e8f4e: EM=0 F1=0.000) eta_batch=3m 56s
2026-09-03 06:37:00 [skillopt-official] rollout #32 task 15/15 (hotpotqa-train-5a87e3d65542993e715abff8: EM=1 F1=1.000) eta_batch=0s
2026-09-03 06:37:00 [skillopt-official] rollout #32 completato in 10m 19s | n=15 hard(EM)=0.400 soft(F1)=0.542 errori=6/15 | rollout totali=1840 | tempo totale=21h 50m 10s
    [1/6 done] hard=0.4000 soft=0.5422
    [2/6 REFLECT minibatch] failure=9→2 groups  success=6→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_001 (1 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_000 (6 trajs) → 1 edits
    [2/6 done] failure_patches=2 success_patches=1
    [3/6 AGGREGATE] failure=2 success=1 (parallel, workers=2)
    [aggregate failure] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate failure] level=1 batch [0:2] → 1 patch (2 edits)
    [aggregate final] 2+1 → 2 edits
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1125
    [6/6 EVALUATE] selection items=100
2026-09-03 06:37:36 [skillopt-official] rollout #33 avvio | fase=step_0016/selection_eval | task=100 skill_chars=1125 workers=4
2026-09-03 06:42:12 [skillopt-official] rollout #33 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=1h 27m 27s
2026-09-03 06:45:15 [skillopt-official] rollout #33 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=1h 08m 46s
2026-09-03 06:49:07 [skillopt-official] rollout #33 task 15/100 (hotpotqa-val-5ae5feaf5542996de7b71ac6: EM=1 F1=1.000) eta_batch=1h 05m 17s
2026-09-03 06:52:37 [skillopt-official] rollout #33 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=1h 00m 01s
2026-09-03 06:55:26 [skillopt-official] rollout #33 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=53m 29s
2026-09-03 06:59:14 [skillopt-official] rollout #33 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=50m 27s
2026-09-03 07:02:43 [skillopt-official] rollout #33 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=46m 39s
2026-09-03 07:06:54 [skillopt-official] rollout #33 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=43m 56s
2026-09-03 07:10:05 [skillopt-official] rollout #33 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=39m 41s
2026-09-03 07:13:43 [skillopt-official] rollout #33 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=36m 07s
2026-09-03 07:17:26 [skillopt-official] rollout #33 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=32m 35s
2026-09-03 07:21:05 [skillopt-official] rollout #33 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=0 F1=0.000) eta_batch=28m 59s
2026-09-03 07:24:56 [skillopt-official] rollout #33 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=25m 29s
2026-09-03 07:28:39 [skillopt-official] rollout #33 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=21m 52s
2026-09-03 07:32:26 [skillopt-official] rollout #33 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=18m 16s
2026-09-03 07:36:06 [skillopt-official] rollout #33 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 37s
2026-09-03 07:39:39 [skillopt-official] rollout #33 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 56s
2026-09-03 07:43:20 [skillopt-official] rollout #33 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 18s
2026-09-03 07:46:54 [skillopt-official] rollout #33 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 38s
2026-09-03 07:50:33 [skillopt-official] rollout #33 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-03 07:50:33 [skillopt-official] rollout #33 completato in 1h 12m 56s | n=100 hard(EM)=0.300 soft(F1)=0.352 errori=61/100 | rollout totali=1940 | tempo totale=23h 03m 43s
    [6/6 EVALUATE] REJECT soft=0.3517 <= current=0.6617

  [STEP 16 done] epoch=2 action=reject current=0.6617 best=0.6617 dt=5032.3s
    timing: rollout=619.5s reflect=20.2s aggregate=15.6s select=0.0s evaluate=4377.0s

  [STEP 17/20] epoch=2 step_in_epoch=6 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=50)
2026-09-03 07:50:33 [skillopt-official] rollout #34 avvio | fase=step_0017/rollout | task=15 skill_chars=60 workers=4
2026-09-03 07:54:16 [skillopt-official] rollout #34 task 5/15 (hotpotqa-train-5ae3205c55429928c423961e: EM=1 F1=1.000) eta_batch=7m 26s
2026-09-03 07:57:57 [skillopt-official] rollout #34 task 10/15 (hotpotqa-train-5a7f5ab65542995d8a8dde43: EM=0 F1=0.000) eta_batch=3m 42s
2026-09-03 08:01:02 [skillopt-official] rollout #34 task 15/15 (hotpotqa-train-5ab85a1155429934fafe6d7c: EM=1 F1=1.000) eta_batch=0s
2026-09-03 08:01:02 [skillopt-official] rollout #34 completato in 10m 28s | n=15 hard(EM)=0.467 soft(F1)=0.587 errori=4/15 | rollout totali=1955 | tempo totale=23h 14m 12s
    [1/6 done] hard=0.4667 soft=0.5867
    [2/6 REFLECT minibatch] failure=8→1 groups  success=7→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_fail_000 (8 trajs) → 1 edits
      [analyst] 2/2 minibatch_succ_000 (7 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 1+1 → 2 edits
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 418
    [6/6 EVALUATE] selection items=100
2026-09-03 08:01:17 [skillopt-official] rollout #35 avvio | fase=step_0017/selection_eval | task=100 skill_chars=418 workers=4
2026-09-03 08:04:50 [skillopt-official] rollout #35 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 07m 43s
2026-09-03 08:07:52 [skillopt-official] rollout #35 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=59m 19s
2026-09-03 08:11:13 [skillopt-official] rollout #35 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=56m 18s
2026-09-03 08:14:23 [skillopt-official] rollout #35 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=52m 26s
2026-09-03 08:17:08 [skillopt-official] rollout #35 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=47m 33s
2026-09-03 08:20:44 [skillopt-official] rollout #35 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=45m 24s
2026-09-03 08:24:16 [skillopt-official] rollout #35 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=42m 42s
2026-09-03 08:28:02 [skillopt-official] rollout #35 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=40m 08s
2026-09-03 08:31:15 [skillopt-official] rollout #35 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=36m 37s
2026-09-03 08:34:50 [skillopt-official] rollout #35 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=33m 33s
2026-09-03 08:38:03 [skillopt-official] rollout #35 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=30m 05s
2026-09-03 08:41:20 [skillopt-official] rollout #35 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=26m 41s
2026-09-03 08:44:56 [skillopt-official] rollout #35 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=23m 30s
2026-09-03 08:48:41 [skillopt-official] rollout #35 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=20m 19s
2026-09-03 08:52:15 [skillopt-official] rollout #35 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 59s
2026-09-03 08:56:00 [skillopt-official] rollout #35 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=13m 40s
2026-09-03 08:59:40 [skillopt-official] rollout #35 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 18s
2026-09-03 09:03:12 [skillopt-official] rollout #35 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 52s
2026-09-03 09:06:38 [skillopt-official] rollout #35 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 26s
2026-09-03 09:10:08 [skillopt-official] rollout #35 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-03 09:10:08 [skillopt-official] rollout #35 completato in 1h 08m 51s | n=100 hard(EM)=0.500 soft(F1)=0.603 errori=31/100 | rollout totali=2055 | tempo totale=24h 23m 18s
    [6/6 EVALUATE] REJECT soft=0.6027 <= current=0.6617

  [STEP 17 done] epoch=2 action=reject current=0.6617 best=0.6617 dt=4774.7s
    timing: rollout=628.9s reflect=9.1s aggregate=5.5s select=0.0s evaluate=4131.2s

  [STEP 18/20] epoch=2 step_in_epoch=7 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=45)
2026-09-03 09:10:08 [skillopt-official] rollout #36 avvio | fase=step_0018/rollout | task=15 skill_chars=60 workers=4
2026-09-03 09:13:35 [skillopt-official] rollout #36 task 5/15 (hotpotqa-train-5a8ac44055429970aeb70304: EM=0 F1=0.667) eta_batch=6m 55s
2026-09-03 09:16:37 [skillopt-official] rollout #36 task 10/15 (hotpotqa-train-5a771de05542993569682cc8: EM=1 F1=1.000) eta_batch=3m 14s
2026-09-03 09:19:56 [skillopt-official] rollout #36 task 15/15 (hotpotqa-train-5a7d61775542991319bc93b9: EM=0 F1=0.286) eta_batch=0s
2026-09-03 09:19:56 [skillopt-official] rollout #36 completato in 9m 48s | n=15 hard(EM)=0.600 soft(F1)=0.746 errori=2/15 | rollout totali=2070 | tempo totale=24h 33m 06s
    [1/6 done] hard=0.6000 soft=0.7460
    [2/6 REFLECT minibatch] failure=6→1 groups  success=9→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (6 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (1 trajs) → 0 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 1+1 → 2 edits
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 844
    [6/6 EVALUATE] selection items=100
2026-09-03 09:20:21 [skillopt-official] rollout #37 avvio | fase=step_0018/selection_eval | task=100 skill_chars=844 workers=4
2026-09-03 09:24:06 [skillopt-official] rollout #37 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=1h 11m 19s
2026-09-03 09:27:32 [skillopt-official] rollout #37 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=1h 04m 40s
2026-09-03 09:30:57 [skillopt-official] rollout #37 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=1h 00m 03s
2026-09-03 09:34:48 [skillopt-official] rollout #37 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=57m 51s
2026-09-03 09:37:13 [skillopt-official] rollout #37 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=50m 38s
2026-09-03 09:41:08 [skillopt-official] rollout #37 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=48m 30s
2026-09-03 09:44:41 [skillopt-official] rollout #37 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=45m 11s
2026-09-03 09:48:21 [skillopt-official] rollout #37 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=42m 00s
2026-09-03 09:51:56 [skillopt-official] rollout #37 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.000) eta_batch=38m 36s
2026-09-03 09:55:28 [skillopt-official] rollout #37 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=35m 07s
2026-09-03 09:59:02 [skillopt-official] rollout #37 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=31m 39s
2026-09-03 10:02:40 [skillopt-official] rollout #37 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=0 F1=0.000) eta_batch=28m 13s
2026-09-03 10:06:33 [skillopt-official] rollout #37 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=24m 53s
2026-09-03 10:10:23 [skillopt-official] rollout #37 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=21m 26s
2026-09-03 10:14:02 [skillopt-official] rollout #37 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=17m 53s
2026-09-03 10:17:41 [skillopt-official] rollout #37 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=14m 20s
2026-09-03 10:21:31 [skillopt-official] rollout #37 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 47s
2026-09-03 10:25:06 [skillopt-official] rollout #37 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=7m 11s
2026-09-03 10:28:36 [skillopt-official] rollout #37 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 35s
2026-09-03 10:32:30 [skillopt-official] rollout #37 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-03 10:32:30 [skillopt-official] rollout #37 completato in 1h 12m 09s | n=100 hard(EM)=0.300 soft(F1)=0.346 errori=62/100 | rollout totali=2170 | tempo totale=25h 45m 40s
    [6/6 EVALUATE] REJECT soft=0.3462 <= current=0.6617

  [STEP 18 done] epoch=2 action=reject current=0.6617 best=0.6617 dt=4942.4s
    timing: rollout=588.6s reflect=15.7s aggregate=8.6s select=0.0s evaluate=4329.5s

  [STEP 19/20] epoch=2 step_in_epoch=8 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=46)
2026-09-03 10:32:30 [skillopt-official] rollout #38 avvio | fase=step_0019/rollout | task=15 skill_chars=60 workers=4
2026-09-03 10:36:11 [skillopt-official] rollout #38 task 5/15 (hotpotqa-train-5ac2ea1a5542990b17b154a1: EM=0 F1=0.000) eta_batch=7m 21s
2026-09-03 10:38:53 [skillopt-official] rollout #38 task 10/15 (hotpotqa-train-5a8ca7d4554299240d9c21b8: EM=1 F1=1.000) eta_batch=3m 11s
2026-09-03 10:41:05 [skillopt-official] rollout #38 task 15/15 (hotpotqa-train-5a78daf855429970f5fffdae: EM=1 F1=1.000) eta_batch=0s
2026-09-03 10:41:05 [skillopt-official] rollout #38 completato in 8m 34s | n=15 hard(EM)=0.533 soft(F1)=0.664 errori=2/15 | rollout totali=2185 | tempo totale=25h 54m 15s
    [1/6 done] hard=0.5333 soft=0.6644
    [2/6 REFLECT minibatch] failure=7→1 groups  success=8→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/2 minibatch_fail_000 (7 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 1+1 → 2 edits
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1094
    [6/6 EVALUATE] selection items=100
2026-09-03 10:41:26 [skillopt-official] rollout #39 avvio | fase=step_0019/selection_eval | task=100 skill_chars=1094 workers=4
2026-09-03 10:45:12 [skillopt-official] rollout #39 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=1h 11m 49s
2026-09-03 10:48:18 [skillopt-official] rollout #39 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=1h 01m 52s
2026-09-03 10:51:29 [skillopt-official] rollout #39 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=57m 01s
2026-09-03 10:55:03 [skillopt-official] rollout #39 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=54m 28s
2026-09-03 10:57:23 [skillopt-official] rollout #39 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=47m 52s
2026-09-03 11:00:57 [skillopt-official] rollout #39 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=45m 33s
2026-09-03 11:04:30 [skillopt-official] rollout #39 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=42m 51s
2026-09-03 11:08:26 [skillopt-official] rollout #39 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=40m 30s
2026-09-03 11:11:46 [skillopt-official] rollout #39 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=37m 05s
2026-09-03 11:15:20 [skillopt-official] rollout #39 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=33m 53s
2026-09-03 11:18:19 [skillopt-official] rollout #39 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=30m 11s
2026-09-03 11:21:52 [skillopt-official] rollout #39 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=26m 57s
2026-09-03 11:25:18 [skillopt-official] rollout #39 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=23m 37s
2026-09-03 11:28:56 [skillopt-official] rollout #39 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=20m 21s
2026-09-03 11:32:51 [skillopt-official] rollout #39 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=17m 08s
2026-09-03 11:36:02 [skillopt-official] rollout #39 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=13m 39s
2026-09-03 11:39:43 [skillopt-official] rollout #39 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 17s
2026-09-03 11:43:09 [skillopt-official] rollout #39 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=1 F1=1.000) eta_batch=6m 51s
2026-09-03 11:46:11 [skillopt-official] rollout #39 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 24s
2026-09-03 11:49:49 [skillopt-official] rollout #39 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-03 11:49:49 [skillopt-official] rollout #39 completato in 1h 08m 23s | n=100 hard(EM)=0.550 soft(F1)=0.644 errori=29/100 | rollout totali=2285 | tempo totale=27h 02m 59s
    [6/6 EVALUATE] REJECT soft=0.6445 <= current=0.6617

  [STEP 19 done] epoch=2 action=reject current=0.6617 best=0.6617 dt=4639.3s
    timing: rollout=514.6s reflect=12.5s aggregate=8.2s select=0.0s evaluate=4103.9s

  [STEP 20/20] epoch=2 step_in_epoch=9 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=48)
2026-09-03 11:49:49 [skillopt-official] rollout #40 avvio | fase=step_0020/rollout | task=15 skill_chars=60 workers=4
2026-09-03 11:53:16 [skillopt-official] rollout #40 task 5/15 (hotpotqa-train-5a8b036d55429971feec45fe: EM=0 F1=0.800) eta_batch=6m 53s
2026-09-03 11:56:50 [skillopt-official] rollout #40 task 10/15 (hotpotqa-train-5a7a9a2255429941d65f26eb: EM=0 F1=0.000) eta_batch=3m 30s
2026-09-03 11:59:57 [skillopt-official] rollout #40 task 15/15 (hotpotqa-train-5adf4b335542993a75d264a5: EM=1 F1=1.000) eta_batch=0s
2026-09-03 11:59:57 [skillopt-official] rollout #40 completato in 10m 07s | n=15 hard(EM)=0.333 soft(F1)=0.517 errori=4/15 | rollout totali=2300 | tempo totale=27h 13m 07s
    [1/6 done] hard=0.3333 soft=0.5169
    [2/6 REFLECT minibatch] failure=10→2 groups  success=5→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_001 (2 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_000 (5 trajs) → 1 edits
    [2/6 done] failure_patches=2 success_patches=1
    [3/6 AGGREGATE] failure=2 success=1 (parallel, workers=2)
    [aggregate failure] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate failure] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 1+1 → 1 edits
    [3/6 done] merged 1 edits
    [4/6 SELECT] 1 -> 1 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 705
    [6/6 EVALUATE] selection items=100
2026-09-03 12:00:26 [skillopt-official] rollout #41 avvio | fase=step_0020/selection_eval | task=100 skill_chars=705 workers=4
2026-09-03 12:04:11 [skillopt-official] rollout #41 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 11m 12s
2026-09-03 12:07:37 [skillopt-official] rollout #41 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 04m 41s
2026-09-03 12:11:00 [skillopt-official] rollout #41 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=59m 51s
2026-09-03 12:14:48 [skillopt-official] rollout #41 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=57m 29s
2026-09-03 12:17:07 [skillopt-official] rollout #41 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=50m 04s
2026-09-03 12:20:52 [skillopt-official] rollout #41 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=47m 41s
2026-09-03 12:24:20 [skillopt-official] rollout #41 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=44m 23s
2026-09-03 12:27:54 [skillopt-official] rollout #41 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=41m 11s
2026-09-03 12:31:09 [skillopt-official] rollout #41 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.571) eta_batch=37m 32s
2026-09-03 12:34:38 [skillopt-official] rollout #41 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=34m 11s
2026-09-03 12:38:05 [skillopt-official] rollout #41 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=30m 48s
2026-09-03 12:41:04 [skillopt-official] rollout #41 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=27m 05s
2026-09-03 12:44:31 [skillopt-official] rollout #41 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=23m 44s
2026-09-03 12:48:15 [skillopt-official] rollout #41 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=20m 29s
2026-09-03 12:51:59 [skillopt-official] rollout #41 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=17m 11s
2026-09-03 12:55:24 [skillopt-official] rollout #41 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=13m 44s
2026-09-03 12:59:04 [skillopt-official] rollout #41 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 20s
2026-09-03 13:02:32 [skillopt-official] rollout #41 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 53s
2026-09-03 13:05:59 [skillopt-official] rollout #41 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.000) eta_batch=3m 26s
2026-09-03 13:09:47 [skillopt-official] rollout #41 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=0 F1=0.000) eta_batch=0s
2026-09-03 13:09:47 [skillopt-official] rollout #41 completato in 1h 09m 20s | n=100 hard(EM)=0.470 soft(F1)=0.558 errori=39/100 | rollout totali=2400 | tempo totale=28h 22m 57s
    [6/6 EVALUATE] REJECT soft=0.5579 <= current=0.6617

  [STEP 20 done] epoch=2 action=reject current=0.6617 best=0.6617 dt=4797.3s
    timing: rollout=607.3s reflect=17.4s aggregate=11.5s select=0.0s evaluate=4161.1s

  [done] best skill from step 0, score=0.6617

============================================================
  Final Summary
============================================================
  steps=20 accept=0 reject=20 skip=0
  best_score=0.6617 (step 0)  wall=98111s
    epoch 1: accept=0 reject=10 best=0.6617
    epoch 2: accept=0 reject=10 best=0.6617
  total tokens: 1,051,885 (prompt=1,002,795 completion=49,090 calls=86)
2026-09-03 13:09:47 [skillopt-official] Completato target=qwen38_27b_local in 28h 22m 59s | baseline_sel=0.54 best_sel=0.6616666666666666 accepts=0 rejects=20
2026-09-03 13:09:47 [optimize] Costi ottimizzazione scritti in $REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/results/optimization_costs.csv
Optimization costs: $REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/results/optimization_costs.csv
2026-09-03 13:09:47 [cli] Comando completato in 43h 05m 17s


==> anc/evidence/qwen_v1_sensitivity/hotpotqa/manifests/artifact_freeze_manifest.json <==
{
  "frozen_at": "2026-09-05T21:33:52.911710+00:00",
  "identity": {
    "config_sha256": "a0dc48c5f8271f54e2c8d84b8d708bf371c4f70eeed97ff762af6643ec1663e1",
    "datasets": {
      "llm": {
        "file_sha256": "48b7fb9e9319d2d665f65a6119af8a0b3f88a33b6067bb4b200283575bd44f47",
        "ordering_sha256": "7b5c8074afa2d140e792779503e67817b782c2f459cd40c187c4ed161143313f",
        "path": "$REPOSITORY_ROOT/data/tasks_hotpotqa.jsonl",
        "splits": {
          "test": {
            "canonical_rows_sha256": "159e849c02054e63685bab2168953e061684a65f3d2185e6ac196c7e0bbf8cdf",
            "count": 500,
            "ordered_ids_sha256": "d65954704521dcd4e1ec4a2e7d8b6eae3c6a6ddddfe147badbb4f588cb7b8664"
          },
          "train": {
            "canonical_rows_sha256": "bc12684480deebc8db80683531a91a81cd13278ae588a0e2708f09ae48ffb137",
            "count": 150,
            "ordered_ids_sha256": "71c6d21042799d92740664368bee321f9107ca087c02d303543033123e706f81"
          },
          "val": {
            "canonical_rows_sha256": "6e2805b2e301bcf461ff7e38fb2ee11c1b34f3a4d72599a0cedd1c4a7c2b21c5",
            "count": 100,
            "ordered_ids_sha256": "f2d5ce6a840a47e03d80da05901b2d1cd4b464e20f33ec20a690d83e47aebe7c"
          }
        }
      },
      "mcp": {
        "file_sha256": "4d5d842b78255e79b005939d93c94dde4a68dc65f95efe51124787324c4d1679",
        "ordering_sha256": "4e95cfb78a8eecccc16b764dba1c0d17b996437129555ffc30c07e0eeddb1cdc",
        "path": "$REPOSITORY_ROOT/data/tasks_mcp_bea.jsonl",
        "splits": {
          "test": {
            "canonical_rows_sha256": "95533b3e61b437eb0b2e2b18ce69fada2e4afba6dba1d48bf5360c050eb7286d",
            "count": 8,
            "ordered_ids_sha256": "e0880caf2f2cdbc0271f16cba391cdf993284004899082ee40f20073fda0efdb"
          },
          "train": {
            "canonical_rows_sha256": "9fd71e26c03e665acfe896b21e29f7db096117087337ee35a8c851d301826581",
            "count": 8,
            "ordered_ids_sha256": "d279e76a5ef8ace9584ee79a366686361727389c6d1e1ddff8cfecd9b39d914d"
          },
          "val": {
            "canonical_rows_sha256": "8e6b68345ff2da2a1d5f5963b97fd2851922cfcaeb552137192c55c983f37026",
            "count": 8,
            "ordered_ids_sha256": "fc0e03b49ad26f5c8964442e1fd8f7ecbacaeb8edd2c2571af22a2ce571e9a82"
          }
        }
      }
    },
    "identity_sha256": "0a5d78ce1870e30b6cd5a3bef356aeaa62e9ec3bcd718101214826232fda5f1d",
    "targets": {
      "qwen38_27b_local": {
        "adapter": "openai_compatible",
        "base_url": "<LOCAL_TARGET_ENDPOINT>",
        "fallback_base_urls": [
          "<LOCAL_TARGET_ENDPOINT>"
        ],
        "max_tokens": 512,
        "model": "qwen/qwen3.8-27b",
        "referenced_files": {
          "condition:baseline:prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_minimal.md",
            "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
          },
          "condition:gepa:fallback_prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_minimal.md",
            "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
          },
          "condition:gepa:prompt_artifact": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md",
            "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
          },
          "condition:gepa:prompt_artifact_manifest": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md.manifest.json",
            "sha256": "6b380a15cae2871db15fd84049e8f945e94d039b67ccd8a52f695581f1596555"
          },
          "condition:manual:prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_system.md",
            "sha256": "9591e99b3c4b96ebfa9f6f31ebf6e3c3abb6f8e08cab1d7a6b0905479b10141c"
          },
          "condition:skillopt:fallback_skill": {
            "path": "$REPOSITORY_ROOT/skills/minimal_skill.md",
            "sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59"
          },
          "condition:skillopt:prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_minimal.md",
            "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
          },
          "condition:skillopt:skill_artifact": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md",
            "sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59"
          },
          "condition:skillopt:skill_artifact_manifest": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md.manifest.json",
            "sha256": "0ca3ded8acf3f830bcc7a05bce96c61fd6f57866f56dffe006ac7586786f48dd"
          }
        },
        "temperature": 0.0,
        "timeout_seconds": 180
      }
    }
  },
  "status": "frozen"
}

==> anc/evidence/qwen_v1_sensitivity/hotpotqa/optimization/gepa/best_prompt.md <==
Answer the question using the provided paragraphs. Reply with the short answer only.


==> anc/evidence/qwen_v1_sensitivity/hotpotqa/optimization/gepa/best_prompt.md.manifest.json <==
{
  "artifact_path": "$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md",
  "baseline_val_score": 0.7182500000000002,
  "best_candidate_idx": 0,
  "best_val_score": 0.7182500000000002,
  "convergence": [
    {
      "candidate": 0,
      "metric_calls_at_discovery": 0,
      "val_score": 0.7182500000000002
    },
    {
      "candidate": 1,
      "metric_calls_at_discovery": 120,
      "val_score": 0.24809999999999996
    },
    {
      "candidate": 2,
      "metric_calls_at_discovery": 285,
      "val_score": 0.25244999999999995
    },
    {
      "candidate": 3,
      "metric_calls_at_discovery": 405,
      "val_score": 0.4880500000000001
    },
    {
      "candidate": 4,
      "metric_calls_at_discovery": 515,
      "val_score": 0.28095
    },
    {
      "candidate": 5,
      "metric_calls_at_discovery": 635,
      "val_score": 0.3945499999999999
    },
    {
      "candidate": 6,
      "metric_calls_at_discovery": 760,
      "val_score": 0.37904999999999994
    },
    {
      "candidate": 7,
      "metric_calls_at_discovery": 880,
      "val_score": 0.3907821428571428
    },
    {
      "candidate": 8,
      "metric_calls_at_discovery": 990,
      "val_score": 0.34702500000000003
    },
    {
      "candidate": 9,
      "metric_calls_at_discovery": 1110,
      "val_score": 0.29232499999999995
    }
  ],
  "cost_usd": 0.0,
  "created_at": "2026-09-02T06:46:45.950710+00:00",
  "engine": "official",
  "gepa_version": "0.1.4",
  "max_metric_calls": 1200,
  "num_candidates": 10,
  "optimization_scoring": "deterministic_benchmark",
  "optimizer": "gepa",
  "reason": "official gepa.optimize: reflective Pareto prompt evolution",
  "reflection_lm": "anthropic/claude-opus-4.8@https://openrouter.ai/api/v1",
  "reflection_minibatch_size": 5,
  "rollouts": 1210,
  "run_dir": "$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/gepa/qwen38_27b_local/gepa_run",
  "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb",
  "status": "completed",
  "target_id": "qwen38_27b_local",
  "wall_clock_seconds": 52936.71395935095
}

==> anc/evidence/qwen_v1_sensitivity/hotpotqa/optimization/skillopt/best_skill.md <==
# Skill

Answer the question using the provided paragraphs.


==> anc/evidence/qwen_v1_sensitivity/hotpotqa/optimization/skillopt/best_skill.md.manifest.json <==
{
  "accepted_edits": 0,
  "artifact_path": "$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md",
  "baseline_val_score": 0.54,
  "best_step": 0,
  "best_val_score": 0.6616666666666666,
  "cost_usd": 0.0,
  "created_at": "2026-09-03T11:09:47.504602+00:00",
  "engine": "official",
  "epoch_stats": [
    {
      "accepts": 0,
      "best_score_at_epoch_end": 0.6616666666666666,
      "current_score_at_epoch_end": 0.6616666666666666,
      "epoch": 1,
      "rejects": 10,
      "skips": 0,
      "steps": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ]
    },
    {
      "accepts": 0,
      "best_score_at_epoch_end": 0.6616666666666666,
      "current_score_at_epoch_end": 0.6616666666666666,
      "epoch": 2,
      "rejects": 10,
      "skips": 0,
      "steps": [
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20
      ]
    }
  ],
  "epochs": 2,
  "gate_metric": "soft",
  "optimization_scoring": "deterministic_benchmark",
  "optimizer": "skillopt",
  "reason": "official ReflACT trainer: bounded skill edits con gate strict su selection set held-out",
  "rejected_edits": 20,
  "rollouts": 86,
  "run_dir": "$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/skillopt/qwen38_27b_local/skillopt_run",
  "sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59",
  "skillopt_version": "0.2.0",
  "skipped_steps": 0,
  "status": "completed",
  "target_id": "qwen38_27b_local",
  "textual_learning_rate": 4,
  "token_totals": {
    "calls": 86,
    "completion_tokens": 49090,
    "prompt_tokens": 1002795,
    "total_tokens": 1051885
  },
  "total_steps": 20,
  "wall_clock_seconds": 102179.00549569214
}

==> anc/evidence/qwen_v1_sensitivity/hotpotqa/results/delta_paired.csv <==
scenario,target_id,comparison,n_paired,delta_score,delta_percent,p_value_sign_permutation,primary_metric,delta_primary,p_value_primary_sign_permutation
llm,qwen38_27b_local,gepa vs baseline,500,0.0,0.0,1.0,F1,0.0,1.0
llm,qwen38_27b_local,skillopt vs baseline,500,-0.0017998051948050486,-0.21312579246620364,0.7478252174782521,F1,-0.0031106782106781194,0.6501349865013498
llm,qwen38_27b_local,manual vs baseline,500,-0.031050625427204603,-3.6768919046602977,0.00019998000199980003,F1,-0.03322361206045432,0.00019998000199980003
llm,qwen38_27b_local,skillopt vs gepa,500,-0.0017998051948050486,-0.21312579246620364,0.7478252174782521,F1,-0.0031106782106781194,0.6501349865013498
llm,qwen38_27b_local,manual vs gepa,500,-0.031050625427204603,-3.6768919046602977,0.00019998000199980003,F1,-0.03322361206045432,0.00019998000199980003
llm,qwen38_27b_local,manual vs skillopt,500,-0.029250820232399555,-3.4711640581007233,0.00019998000199980003,F1,-0.030112933849776202,0.0006999300069993001


==> anc/evidence/qwen_v1_sensitivity/hotpotqa/results/optimization_costs.csv <==
target_id,optimizer,status,rollouts,accepted_edits,rejected_edits,wall_clock_seconds,cost_usd,artifact_path,reason
qwen38_27b_local,gepa,completed,1210,0,0,52936.71395935095,0.0,$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md,official gepa.optimize: reflective Pareto prompt evolution
qwen38_27b_local,skillopt,completed,86,0,20,102179.00549569214,0.0,$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md,official ReflACT trainer: bounded skill edits con gate strict su selection set held-out


==> anc/evidence/qwen_v1_sensitivity/hotpotqa/results/report.html <==
<!doctype html><html><head><meta charset='utf-8'><title>GEPA vs SkillOpt Benchmark</title>
<style>body{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,sans-serif;max-width:1180px;margin:40px auto;line-height:1.45}table{border-collapse:collapse;width:100%;font-size:13px}th,td{border:1px solid #ddd;padding:6px;vertical-align:top}th{background:#f6f6f6}svg{max-width:100%;border:1px solid #ddd;margin:10px 0}.note{background:#fff7d6;padding:12px;border:1px solid #e5d28a}pre{white-space:pre-wrap;background:#f7f7f7;padding:12px}</style></head><body>
<h1>Benchmark GEPA vs SkillOpt</h1>
<p class='note'>Report generato automaticamente. I target non raggiungibili restano nel campione come skip/error; distinguere sempre batteria dry-run da ottimizzazione reale.</p>
<h2>Sintesi paper e confronto concettuale</h2>
<pre># Analisi tecnica: GEPA vs SkillOpt

## GEPA: Reflective Prompt Evolution Can Outperform Reinforcement Learning

GEPA (Genetic-Pareto) ottimizza sistemi AI che contengono parametri testuali, in particolare prompt LLM ma anche codice, configurazioni e architetture agentiche. La tesi centrale e&#x27; che una traiettoria completa di sistema contiene molta piu&#x27; informazione di un reward scalare: reasoning, tool call, tool output, errori e feedback di valutazione vengono letti da un modello riflessivo che produce diagnosi in linguaggio naturale e mutazioni mirate dell&#x27;artefatto testuale.

Il ciclo operativo e&#x27;:

1. selezionare un candidato dal fronte di Pareto;
2. eseguirlo su minibatch di task, salvando traiettorie e side information;
3. riflettere in linguaggio naturale sui fallimenti e sui successi;
4. mutare il prompt o altro artefatto testuale;
5. accettare il candidato nella popolazione se migliora il profilo Pareto.

La scelta Pareto-based e&#x27; cruciale: GEPA non cerca un singolo &quot;prompt migliore globale&quot; durante tutta la ricerca. Mantiene invece candidati che eccellono su sottoinsiemi diversi delle istanze, poi campiona e combina candidati promettenti. Questo riduce il rischio di ottimi locali e reward hacking, perche&#x27; una mutazione utile per una famiglia di task puo&#x27; sopravvivere anche se non domina immediatamente tutte le altre.

Secondo gli autori, GEPA supera GRPO di circa 6% in media e fino a 20% sui task riportati, usando fino a 35x meno rollout. Il README ufficiale descrive un regime tipico di 100-500 valutazioni contro 5.000-25.000+ rollout per GRPO. GEPA supera anche MIPROv2 di oltre 10% in media in diversi setting, con esempi come +12% accuracy su AIME-2025.

Per questo benchmark e&#x27; rilevante per due motivi: non richiede accesso ai pesi del modello e puo&#x27; ottimizzare compound AI systems. Quindi lo stesso runner puo&#x27; agire sul prompt di un modello single-turn o sul prompt/orchestrazione di un client MCP che produce tool call reali.

Le estensioni recenti includono `optimize_anything`, che tratta qualunque stringa valutabile come candidato ottimizzabile: prompt, codice, policy di scheduling, descrizioni tool, skill agentiche e configurazioni. Nel nostro caso questa API e&#x27; il fallback concettuale per ottimizzare prompt di orchestrazione MCP e descrizioni operative non strettamente riconducibili a un singolo prompt LLM.

## SkillOpt: Executive Strategy for Self-Evolving Agent Skills

SkillOpt tratta un documento di skill come stato esterno allenabile di un agente frozen. Il modello target, l&#x27;harness e il backend non vengono modificati; si ottimizza solo il documento testuale che guida procedure, verifiche, uso strumenti e formato di output.

Il ciclo operativo usa un modello ottimizzatore separato. Il target agent esegue rollout scored con la skill corrente. L&#x27;optimizer model analizza successi e fallimenti e propone edit vincolati `add`, `delete`, `replace` su un singolo documento. Ogni candidato viene accettato solo se migliora strettamente uno score su validation held-out. Questa regola trasforma la self-revision in una procedura propose-and-test riproducibile.

I meccanismi di stabilita&#x27; principali sono:

- textual learning-rate budget: limita ampiezza e numero degli edit, evitando rewrite distruttivi;
- rejected-edit buffer: conserva direzioni respinte come feedback negativo per non ripetere errori;
- aggiornamento epoch-wise slow/meta: separa aggiornamenti rapidi da consolidamento piu&#x27; lento, riducendo oscillazioni e overfitting.

Il vantaggio di deployment e&#x27; netto: la skill ottimizzata e&#x27; un file statico, tipicamente `best_skill.md`, consumato dal modello target senza chiamate aggiuntive a runtime. Tutto il costo del modello ottimizzatore resta nel training offline.

Gli autori riportano validazione su 6 benchmark (SearchQA, spreadsheet, office/documenti, DocVQA, LiveMath, ALFWorld), 7 modelli target, 3 execution mode (chat diretta, Codex, Claude Code) e 52 celle modello x benchmark x harness. SkillOpt risulta migliore o a pari merito in tutte le 52 celle valutate. Sul target GPT-5.5 il paper/project page riporta lift medi di +23.5 punti in direct chat, +24.8 nel loop Codex e +19.1 nel loop Claude Code rispetto a no-skill.

## Tabella comparativa concettuale

| Dimensione | GEPA | SkillOpt |
| --- | --- | --- |
| Unita&#x27; di ottimizzazione | Prompt o qualunque parametro testuale del sistema: system prompt, tool descriptions, codice, configurazioni. | Singolo documento di skill esterno, usato dal target agent frozen. |
| Feedback usato | Riflessione in linguaggio naturale su traiettorie complete: reasoning, tool call, output, errori, ASI. | Rollout scored, riflessione optimizer-side, edit vincolati add/delete/replace. |
| Accettazione mutazione | Ricerca evolutiva Pareto-based: conserva candidati complementari sul fronte e li campiona/combina. | Gate validation held-out: accetta un edit solo se migliora strettamente lo score di validazione. |
| Costo inferenza post-ottimizzazione | Nessun costo strutturale aggiuntivo se il prompt ottimizzato sostituisce il prompt baseline; eventuale overhead solo se si sceglie search a runtime. | Zero chiamate aggiuntive a runtime: viene letto solo `best_skill.md`. |
| Punti di forza | Sample efficiency, interpretabilita&#x27; delle mutazioni, compound AI systems, tool agents, prompt multi-componente. | Stabilita&#x27; del training testuale, deployment semplice, artifact trasferibile, controllo anti-regressione tramite held-out gate. |
| Quando preferirlo | Quando il comportamento dipende fortemente dal prompt/orchestrazione o dalle descrizioni tool; quando le traiettorie contengono errori diagnostici ricchi. | Quando si vuole mantenere frozen il target e distribuire una procedura operativa statica, auditabile e riusabile. |
| Rischi principali | Overfitting al validation/frontier se gli split sono piccoli; costo del reflection model; complessita&#x27; nella gestione di candidati Pareto. | Conservatorismo del strict gate; dipendenza dalla qualita&#x27; del validation set; rischio di skill troppo specifica se il budget e&#x27; mal calibrato. |

</pre>
<h2>Metriche aggregate con CI bootstrap</h2>
<table><thead><tr><th>scenario</th><th>target_id</th><th>condition</th><th>n</th><th>composite_mean</th><th>composite_ci95_low</th><th>composite_ci95_high</th><th>primary_metric</th><th>quality_mean</th><th>quality_ci95_low</th><th>quality_ci95_high</th><th>format_mean</th><th>coverage_mean</th><th>robustness_mean</th><th>latency_mean_ms</th><th>latency_p95_ms</th><th>cost_mean_usd</th><th>cost_total_usd</th><th>tool_calls_mean</th><th>error_rate</th></tr></thead><tbody><tr><td>llm</td><td>qwen38_27b_local</td><td>baseline</td><td>500</td><td>0.8445</td><td>0.8212</td><td>0.8664</td><td>F1</td><td>0.8215</td><td>0.7918</td><td>0.8491</td><td>0.9400</td><td>0.6840</td><td>1.0000</td><td>39961.3687</td><td>98148.3685</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>gepa</td><td>500</td><td>0.8445</td><td>0.8212</td><td>0.8664</td><td>F1</td><td>0.8215</td><td>0.7918</td><td>0.8491</td><td>0.9400</td><td>0.6840</td><td>1.0000</td><td>33379.6023</td><td>80267.5179</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>skillopt</td><td>500</td><td>0.8427</td><td>0.8188</td><td>0.8649</td><td>F1</td><td>0.8184</td><td>0.7884</td><td>0.8463</td><td>0.9420</td><td>0.6800</td><td>1.0000</td><td>36071.2041</td><td>83515.0162</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual</td><td>500</td><td>0.8134</td><td>0.7861</td><td>0.8388</td><td>F1</td><td>0.7883</td><td>0.7551</td><td>0.8187</td><td>0.8860</td><td>0.6680</td><td>0.9860</td><td>42222.5995</td><td>87046.3954</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0140</td></tr></tbody></table>
<h2>Delta paired e significativita'</h2>
<table><thead><tr><th>scenario</th><th>target_id</th><th>comparison</th><th>n_paired</th><th>delta_score</th><th>delta_percent</th><th>p_value_sign_permutation</th><th>primary_metric</th><th>delta_primary</th><th>p_value_primary_sign_permutation</th></tr></thead><tbody><tr><td>llm</td><td>qwen38_27b_local</td><td>gepa vs baseline</td><td>500</td><td>0.0000</td><td>0.0000</td><td>1.0000</td><td>F1</td><td>0.0000</td><td>1.0000</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>skillopt vs baseline</td><td>500</td><td>-0.0018</td><td>-0.2131</td><td>0.7478</td><td>F1</td><td>-0.0031</td><td>0.6501</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual vs baseline</td><td>500</td><td>-0.0311</td><td>-3.6769</td><td>0.0002</td><td>F1</td><td>-0.0332</td><td>0.0002</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>skillopt vs gepa</td><td>500</td><td>-0.0018</td><td>-0.2131</td><td>0.7478</td><td>F1</td><td>-0.0031</td><td>0.6501</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual vs gepa</td><td>500</td><td>-0.0311</td><td>-3.6769</td><td>0.0002</td><td>F1</td><td>-0.0332</td><td>0.0002</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual vs skillopt</td><td>500</td><td>-0.0293</td><td>-3.4712</td><td>0.0002</td><td>F1</td><td>-0.0301</td><td>0.0007</td></tr></tbody></table>
<h2>Costi ottimizzazione one-time</h2>
<table><thead><tr><th>target_id</th><th>optimizer</th><th>status</th><th>rollouts</th><th>accepted_edits</th><th>rejected_edits</th><th>wall_clock_seconds</th><th>cost_usd</th><th>artifact_path</th><th>reason</th></tr></thead><tbody><tr><td>qwen38_27b_local</td><td>gepa</td><td>completed</td><td>1210</td><td>0</td><td>0</td><td>52936.71395935095</td><td>0.0</td><td>$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md</td><td>official gepa.optimize: reflective Pareto prompt evolution</td></tr><tr><td>qwen38_27b_local</td><td>skillopt</td><td>completed</td><td>86</td><td>0</td><td>20</td><td>102179.00549569214</td><td>0.0</td><td>$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md</td><td>official ReflACT trainer: bounded skill edits con gate strict su selection set held-out</td></tr></tbody></table>
<h2>Grafici</h2>
<svg viewBox='0 0 980 360' role='img' aria-label='Score composito per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Score composito per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>Score medio</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>qwen38_27b_local</text><rect x='146.0' y='98.9' width='137.6' height='211.1' fill='#6b7280'/><rect x='318.0' y='98.9' width='137.6' height='211.1' fill='#2563eb'/><rect x='490.0' y='99.3' width='137.6' height='210.7' fill='#16a34a'/><rect x='662.0' y='106.6' width='137.6' height='203.4' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 980 360' role='img' aria-label='Latenza media per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Latenza media per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>Latenza (ms)</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>qwen38_27b_local</text><rect x='146.0' y='73.4' width='137.6' height='236.6' fill='#6b7280'/><rect x='318.0' y='112.4' width='137.6' height='197.6' fill='#2563eb'/><rect x='490.0' y='96.4' width='137.6' height='213.6' fill='#16a34a'/><rect x='662.0' y='60.0' width='137.6' height='250.0' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 980 360' role='img' aria-label='Costo medio per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Costo medio per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>USD/richiesta</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>qwen38_27b_local</text><rect x='146.0' y='310.0' width='137.6' height='0.0' fill='#6b7280'/><rect x='318.0' y='310.0' width='137.6' height='0.0' fill='#2563eb'/><rect x='490.0' y='310.0' width='137.6' height='0.0' fill='#16a34a'/><rect x='662.0' y='310.0' width='137.6' height='0.0' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 420 420' role='img' aria-label='Radar multi metrica'><text x='210' y='24' text-anchor='middle' font-size='16'>Radar multi-metrica: qwen38_27b_local</text><line x1='210' y1='210' x2='210.0' y2='70.0' stroke='#ddd'/><text x='210.0' y='70.0' font-size='11'>qualita&#x27;</text><line x1='210' y1='210' x2='350.0' y2='210.0' stroke='#ddd'/><text x='350.0' y='210.0' font-size='11'>formato</text><line x1='210' y1='210' x2='210.0' y2='350.0' stroke='#ddd'/><text x='210.0' y='350.0' font-size='11'>coverage</text><line x1='210' y1='210' x2='70.0' y2='210.0' stroke='#ddd'/><text x='70.0' y='210.0' font-size='11'>robustezza</text><polygon points='210.0,95.0 341.6,210.0 210.0,305.8 70.0,210.0' fill='#6b7280' fill-opacity='0.12' stroke='#6b7280'/><polygon points='210.0,95.0 341.6,210.0 210.0,305.8 70.0,210.0' fill='#2563eb' fill-opacity='0.12' stroke='#2563eb'/><polygon points='210.0,95.4 341.9,210.0 210.0,305.2 70.0,210.0' fill='#16a34a' fill-opacity='0.12' stroke='#16a34a'/><polygon points='210.0,99.6 334.0,210.0 210.0,303.5 72.0,210.0' fill='#d97706' fill-opacity='0.12' stroke='#d97706'/></svg>
<svg viewBox='0 0 760 420' role='img' aria-label='Pareto qualita costo'><text x='380' y='24' text-anchor='middle' font-size='16'>Pareto qualita' vs costo medio</text><line x1='60' y1='360' x2='700' y2='360' stroke='#333'/><line x1='60' y1='360' x2='60' y2='60' stroke='#333'/><text x='380.0' y='408' text-anchor='middle' font-size='12'>Costo medio per richiesta (USD)</text><text x='16' y='210.0' transform='rotate(-90 16 210.0)' font-size='12'>Score composito</text><circle cx='60.0' cy='106.7' r='6' fill='#6b7280'/><text x='68.0' y='98.7' font-size='9'>qwen38_27b_local</text><circle cx='60.0' cy='106.7' r='6' fill='#2563eb'/><text x='68.0' y='98.7' font-size='9'>qwen38_27b_local</text><circle cx='60.0' cy='107.2' r='6' fill='#16a34a'/><text x='68.0' y='99.2' font-size='9'>qwen38_27b_local</text><circle cx='60.0' cy='116.0' r='6' fill='#d97706'/><text x='68.0' y='108.0' font-size='9'>qwen38_27b_local</text></svg>
</body></html>

==> anc/evidence/qwen_v1_sensitivity/hotpotqa/results/run_identity.json <==
{
  "config_sha256": "a0dc48c5f8271f54e2c8d84b8d708bf371c4f70eeed97ff762af6643ec1663e1",
  "datasets": {
    "llm": {
      "file_sha256": "48b7fb9e9319d2d665f65a6119af8a0b3f88a33b6067bb4b200283575bd44f47",
      "ordering_sha256": "7b5c8074afa2d140e792779503e67817b782c2f459cd40c187c4ed161143313f",
      "path": "$REPOSITORY_ROOT/data/tasks_hotpotqa.jsonl",
      "splits": {
        "test": {
          "canonical_rows_sha256": "159e849c02054e63685bab2168953e061684a65f3d2185e6ac196c7e0bbf8cdf",
          "count": 500,
          "ordered_ids_sha256": "d65954704521dcd4e1ec4a2e7d8b6eae3c6a6ddddfe147badbb4f588cb7b8664"
        },
        "train": {
          "canonical_rows_sha256": "bc12684480deebc8db80683531a91a81cd13278ae588a0e2708f09ae48ffb137",
          "count": 150,
          "ordered_ids_sha256": "71c6d21042799d92740664368bee321f9107ca087c02d303543033123e706f81"
        },
        "val": {
          "canonical_rows_sha256": "6e2805b2e301bcf461ff7e38fb2ee11c1b34f3a4d72599a0cedd1c4a7c2b21c5",
          "count": 100,
          "ordered_ids_sha256": "f2d5ce6a840a47e03d80da05901b2d1cd4b464e20f33ec20a690d83e47aebe7c"
        }
      }
    },
    "mcp": {
      "file_sha256": "4d5d842b78255e79b005939d93c94dde4a68dc65f95efe51124787324c4d1679",
      "ordering_sha256": "4e95cfb78a8eecccc16b764dba1c0d17b996437129555ffc30c07e0eeddb1cdc",
      "path": "$REPOSITORY_ROOT/data/tasks_mcp_bea.jsonl",
      "splits": {
        "test": {
          "canonical_rows_sha256": "95533b3e61b437eb0b2e2b18ce69fada2e4afba6dba1d48bf5360c050eb7286d",
          "count": 8,
          "ordered_ids_sha256": "e0880caf2f2cdbc0271f16cba391cdf993284004899082ee40f20073fda0efdb"
        },
        "train": {
          "canonical_rows_sha256": "9fd71e26c03e665acfe896b21e29f7db096117087337ee35a8c851d301826581",
          "count": 8,
          "ordered_ids_sha256": "d279e76a5ef8ace9584ee79a366686361727389c6d1e1ddff8cfecd9b39d914d"
        },
        "val": {
          "canonical_rows_sha256": "8e6b68345ff2da2a1d5f5963b97fd2851922cfcaeb552137192c55c983f37026",
          "count": 8,
          "ordered_ids_sha256": "fc0e03b49ad26f5c8964442e1fd8f7ecbacaeb8edd2c2571af22a2ce571e9a82"
        }
      }
    }
  },
  "evaluation": {
    "conditions": [
      "baseline",
      "gepa",
      "skillopt",
      "manual"
    ],
    "split": "test"
  },
  "identity_sha256": "7e258aaeff0d623c78c5a047a632c347729f2fbd2d892ef783e5970e56041e6a",
  "targets": {
    "qwen38_27b_local": {
      "adapter": "openai_compatible",
      "base_url": "<LOCAL_TARGET_ENDPOINT>",
      "fallback_base_urls": [
        "<LOCAL_TARGET_ENDPOINT>"
      ],
      "max_tokens": 512,
      "model": "qwen/qwen3.8-27b",
      "referenced_files": {
        "condition:baseline:prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_minimal.md",
          "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
        },
        "condition:gepa:fallback_prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_minimal.md",
          "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
        },
        "condition:gepa:prompt_artifact": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md",
          "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
        },
        "condition:gepa:prompt_artifact_manifest": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md.manifest.json",
          "sha256": "6b380a15cae2871db15fd84049e8f945e94d039b67ccd8a52f695581f1596555"
        },
        "condition:manual:prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_system.md",
          "sha256": "9591e99b3c4b96ebfa9f6f31ebf6e3c3abb6f8e08cab1d7a6b0905479b10141c"
        },
        "condition:skillopt:fallback_skill": {
          "path": "$REPOSITORY_ROOT/skills/minimal_skill.md",
          "sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59"
        },
        "condition:skillopt:prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_minimal.md",
          "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
        },
        "condition:skillopt:skill_artifact": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md",
          "sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59"
        },
        "condition:skillopt:skill_artifact_manifest": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md.manifest.json",
          "sha256": "0ca3ded8acf3f830bcc7a05bce96c61fd6f57866f56dffe006ac7586786f48dd"
        }
      },
      "temperature": 0.0,
      "timeout_seconds": 180
    }
  }
}

==> anc/evidence/qwen_v1_sensitivity/hotpotqa/results/summary.csv <==
scenario,target_id,condition,n,ok_rate,composite_mean,quality_mean,format_mean,coverage_mean,robustness_mean,latency_mean_ms,latency_median_ms,latency_p95_ms,cost_total_usd,cost_mean_usd,tool_calls_mean,error_count
llm,qwen38_27b_local,baseline,500,1.0,0.8444802358168134,0.821511635148478,0.94,0.684,1.0,39961.36873952765,33426.45959602669,98148.36845686659,0.0,0.0,0.0,0
llm,qwen38_27b_local,gepa,500,1.0,0.8444802358168134,0.821511635148478,0.94,0.684,1.0,33379.60233659728,27880.46969199786,80267.51787500689,0.0,0.0,0.0,0
llm,qwen38_27b_local,skillopt,500,1.0,0.8426804306220084,0.8184009569377999,0.942,0.68,1.0,36071.204107399055,30258.734034985537,83515.01623398508,0.0,0.0,0.0,0
llm,qwen38_27b_local,manual,500,0.986,0.8134296103896088,0.7882880230880237,0.886,0.668,0.986,42222.59947394779,32697.052803996485,87046.39535598108,0.0,0.0,0.0,7


==> anc/evidence/qwen_v1_sensitivity/hotpotqa/results/summary_with_ci.csv <==
scenario,target_id,condition,n,composite_mean,composite_ci95_low,composite_ci95_high,primary_metric,quality_mean,quality_ci95_low,quality_ci95_high,format_mean,coverage_mean,robustness_mean,latency_mean_ms,latency_p95_ms,cost_mean_usd,cost_total_usd,tool_calls_mean,error_rate
llm,qwen38_27b_local,baseline,500,0.8444802358168134,0.8211666643882417,0.8663527682843459,F1,0.821511635148478,0.7917543479911909,0.8491465026201872,0.94,0.684,1.0,39961.36873952765,98148.36845686659,0.0,0.0,0.0,0.0
llm,qwen38_27b_local,gepa,500,0.8444802358168134,0.8211666643882417,0.8663527682843459,F1,0.821511635148478,0.7917543479911909,0.8491465026201872,0.94,0.684,1.0,33379.60233659728,80267.51787500689,0.0,0.0,0.0,0.0
llm,qwen38_27b_local,skillopt,500,0.8426804306220084,0.8188222898154467,0.8648566883116874,F1,0.8184009569377999,0.7884407306144152,0.8462513708513715,0.942,0.68,1.0,36071.204107399055,83515.01623398508,0.0,0.0,0.0,0.0
llm,qwen38_27b_local,manual,500,0.8134296103896088,0.786092077922077,0.8388060389610373,F1,0.7882880230880237,0.7551174603174607,0.8186603174603181,0.886,0.668,0.986,42222.59947394779,87046.39535598108,0.0,0.0,0.0,0.014000000000000012


==> anc/evidence/qwen_v1_sensitivity/math500/logs/evaluation.log <==
2026-09-12 10:15:37 [cli] Comando=evaluate | config=config/benchmark_math500_qwen38_27b.yaml | target=all
2026-09-12 10:15:37 [eval] Avvio valutazione split=test | target=1 | task da eseguire=1000
2026-09-12 10:15:37 [eval] LLM judge non attivo | uso heuristic_score
2026-09-12 10:15:37 [eval] Validazione target qwen38_27b_local (openai_compatible)
2026-09-12 10:15:38 [eval] Target=qwen38_27b_local | condizione=baseline | task=250
2026-09-12 10:16:29 [eval] 1/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2159 status=ok score=1.000 step=50s eta=14h 20m 03s
2026-09-12 10:24:29 [eval] 2/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-1202 status=error score=0.000 step=8m 00s eta=73h 41m 46s
2026-09-12 10:27:11 [eval] 3/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-101 status=ok score=1.000 step=2m 42s eta=64h 04m 45s
2026-09-12 10:28:33 [eval] 4/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1128 status=ok score=1.000 step=1m 21s eta=53h 40m 11s
2026-09-12 10:29:31 [eval] 5/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-459 status=ok score=1.000 step=57s eta=46h 04m 08s
2026-09-12 10:32:31 [eval] 6/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-44 status=ok score=0.350 step=3m 00s eta=46h 40m 27s
2026-09-12 10:35:04 [eval] 7/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-488 status=ok score=1.000 step=2m 32s eta=45h 59m 11s
2026-09-12 10:35:40 [eval] 8/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2080 status=ok score=1.000 step=35s eta=41h 25m 05s
2026-09-12 10:36:11 [eval] 9/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-505 status=ok score=1.000 step=31s eta=37h 44m 26s
2026-09-12 10:36:38 [eval] 10/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-524 status=ok score=1.000 step=27s eta=34h 41m 12s
2026-09-12 10:37:19 [eval] 11/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-802 status=ok score=1.000 step=40s eta=32h 31m 22s
2026-09-12 10:39:57 [eval] 12/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-188 status=ok score=1.000 step=2m 37s eta=33h 23m 14s
2026-09-12 10:40:59 [eval] 13/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-119 status=ok score=1.000 step=1m 02s eta=32h 05m 50s
2026-09-12 10:41:18 [eval] 14/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-466 status=ok score=1.000 step=18s eta=30h 08m 13s
2026-09-12 10:41:50 [eval] 15/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-864 status=ok score=1.000 step=32s eta=28h 41m 53s
2026-09-12 10:49:50 [eval] 16/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-817 status=error score=0.000 step=8m 00s eta=35h 04m 38s
2026-09-12 10:51:00 [eval] 17/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-824 status=ok score=1.000 step=1m 09s eta=34h 06m 03s
2026-09-12 10:51:44 [eval] 18/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-529 status=ok score=1.000 step=44s eta=32h 50m 33s
2026-09-12 10:54:50 [eval] 19/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1111 status=ok score=1.000 step=3m 05s eta=33h 44m 34s
2026-09-12 10:56:53 [eval] 20/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-1032 status=ok score=1.000 step=2m 03s eta=33h 42m 25s
2026-09-12 11:04:53 [eval] 21/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-686 status=error score=0.000 step=8m 00s eta=38h 17m 07s
2026-09-12 11:05:27 [eval] 22/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1238 status=ok score=1.000 step=33s eta=36h 55m 29s
2026-09-12 11:06:01 [eval] 23/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-1060 status=ok score=1.000 step=33s eta=35h 40m 34s
2026-09-12 11:06:33 [eval] 24/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-251 status=ok score=1.000 step=32s eta=34h 31m 34s
2026-09-12 11:09:44 [eval] 25/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1247 status=ok score=1.000 step=3m 10s eta=35h 10m 26s
2026-09-12 11:12:47 [eval] 26/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1578 status=ok score=1.000 step=3m 02s eta=35h 41m 19s
2026-09-12 11:20:47 [eval] 27/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-826 status=error score=0.000 step=8m 00s eta=39h 08m 12s
2026-09-12 11:25:30 [eval] 28/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-190 status=ok score=1.000 step=4m 43s eta=40h 25m 55s
2026-09-12 11:25:55 [eval] 29/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1714 status=ok score=1.000 step=25s eta=39h 13m 54s
2026-09-12 11:27:25 [eval] 30/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1078 status=ok score=1.000 step=1m 29s eta=38h 41m 26s
2026-09-12 11:28:18 [eval] 31/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-621 status=ok score=1.000 step=52s eta=37h 51m 47s
2026-09-12 11:28:37 [eval] 32/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-431 status=ok score=1.000 step=19s eta=36h 48m 34s
2026-09-12 11:30:00 [eval] 33/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1842 status=ok score=1.000 step=1m 22s eta=36h 19m 56s
2026-09-12 11:34:28 [eval] 34/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-846 status=ok score=1.000 step=4m 27s eta=37h 20m 12s
2026-09-12 11:35:14 [eval] 35/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1572 status=ok score=1.000 step=46s eta=36h 35m 08s
2026-09-12 11:36:08 [eval] 36/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1730 status=ok score=1.000 step=54s eta=35h 56m 03s
2026-09-12 11:38:32 [eval] 37/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-820 status=ok score=1.000 step=2m 23s eta=35h 57m 58s
2026-09-12 11:39:32 [eval] 38/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-893 status=ok score=1.000 step=59s eta=35h 24m 16s
2026-09-12 11:46:25 [eval] 39/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-260 status=ok score=1.000 step=6m 53s eta=37h 17m 20s
2026-09-12 11:46:46 [eval] 40/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-254 status=ok score=1.000 step=21s eta=36h 27m 41s
2026-09-12 11:47:14 [eval] 41/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1747 status=ok score=1.000 step=27s eta=35h 42m 52s
2026-09-12 11:55:14 [eval] 42/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-1146 status=error score=0.000 step=8m 00s eta=37h 52m 09s
2026-09-12 11:56:56 [eval] 43/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-533 status=ok score=1.000 step=1m 42s eta=37h 34m 53s
2026-09-12 11:59:07 [eval] 44/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-1002 status=ok score=1.000 step=2m 10s eta=37h 28m 44s
2026-09-12 12:03:01 [eval] 45/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-920 status=ok score=1.000 step=3m 54s eta=37h 59m 21s
2026-09-12 12:09:00 [eval] 46/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1454 status=ok score=0.350 step=5m 58s eta=39h 11m 25s
2026-09-12 12:09:40 [eval] 47/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-776 status=ok score=1.000 step=40s eta=38h 32m 41s
2026-09-12 12:11:17 [eval] 48/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-427 status=ok score=1.000 step=1m 36s eta=38h 13m 59s
2026-09-12 12:19:17 [eval] 49/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-283 status=error score=0.000 step=8m 00s eta=40h 00m 05s
2026-09-12 12:20:04 [eval] 50/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-666 status=ok score=1.000 step=47s eta=39h 24m 46s
2026-09-12 12:20:45 [eval] 51/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1332 status=ok score=1.000 step=40s eta=38h 48m 30s
2026-09-12 12:21:51 [eval] 52/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1410 status=ok score=1.000 step=1m 06s eta=38h 21m 32s
2026-09-12 12:29:51 [eval] 53/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1166 status=error score=0.000 step=8m 00s eta=39h 58m 40s
2026-09-12 12:31:00 [eval] 54/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-216 status=ok score=1.000 step=1m 08s eta=39h 31m 52s
2026-09-12 12:39:00 [eval] 55/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1139 status=error score=0.000 step=8m 00s eta=41h 03m 44s
2026-09-12 12:39:59 [eval] 56/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1934 status=ok score=1.000 step=58s eta=40h 33m 31s
2026-09-12 12:41:05 [eval] 57/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1356 status=ok score=1.000 step=1m 06s eta=40h 06m 43s
2026-09-12 12:49:05 [eval] 58/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1544 status=error score=0.000 step=8m 00s eta=41h 32m 39s
2026-09-12 12:49:33 [eval] 59/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-807 status=ok score=1.000 step=27s eta=40h 55m 02s
2026-09-12 12:50:33 [eval] 60/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-634 status=ok score=1.000 step=1m 00s eta=40h 27m 24s
2026-09-12 12:52:11 [eval] 61/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1282 status=ok score=1.000 step=1m 37s eta=40h 10m 03s
2026-09-12 12:54:33 [eval] 62/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2700 status=ok score=1.000 step=2m 22s eta=40h 04m 38s
2026-09-12 12:54:56 [eval] 63/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-109 status=ok score=1.000 step=22s eta=39h 29m 26s
2026-09-12 12:55:35 [eval] 64/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1547 status=ok score=1.000 step=39s eta=38h 59m 29s
2026-09-12 12:59:06 [eval] 65/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1930 status=ok score=1.000 step=3m 30s eta=39h 11m 33s
2026-09-12 12:59:20 [eval] 66/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1784 status=ok score=1.000 step=14s eta=38h 36m 55s
2026-09-12 12:59:53 [eval] 67/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-425 status=ok score=1.000 step=32s eta=38h 07m 28s
2026-09-12 13:07:48 [eval] 68/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-172 status=ok score=1.000 step=7m 55s eta=39h 19m 59s
2026-09-12 13:08:07 [eval] 69/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-572 status=ok score=1.000 step=18s eta=38h 47m 26s
2026-09-12 13:08:30 [eval] 70/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-149 status=ok score=1.000 step=23s eta=38h 16m 55s
2026-09-12 13:09:08 [eval] 71/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2023 status=ok score=1.000 step=37s eta=37h 50m 24s
2026-09-12 13:09:51 [eval] 72/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1995 status=ok score=1.000 step=42s eta=37h 25m 41s
2026-09-12 13:10:03 [eval] 73/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-2019 status=ok score=1.000 step=11s eta=36h 54m 57s
2026-09-12 13:12:57 [eval] 74/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1994 status=ok score=1.000 step=2m 54s eta=36h 58m 58s
2026-09-12 13:15:13 [eval] 75/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2780 status=ok score=1.000 step=2m 16s eta=36h 55m 02s
2026-09-12 13:23:13 [eval] 76/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1849 status=error score=0.000 step=8m 00s eta=38h 00m 47s
2026-09-12 13:31:13 [eval] 77/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-547 status=error score=0.000 step=8m 00s eta=39h 04m 42s
2026-09-12 13:33:27 [eval] 78/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-499 status=ok score=1.000 step=2m 13s eta=38h 58m 31s
2026-09-12 13:41:27 [eval] 79/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1508 status=error score=0.000 step=8m 00s eta=39h 59m 41s
2026-09-12 13:41:50 [eval] 80/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-190 status=ok score=1.000 step=22s eta=39h 31m 28s
2026-09-12 13:49:50 [eval] 81/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2176 status=error score=0.000 step=8m 00s eta=40h 30m 25s
2026-09-12 13:50:21 [eval] 82/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-761 status=ok score=1.000 step=30s eta=40h 03m 56s
2026-09-12 13:55:17 [eval] 83/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-10 status=ok score=1.000 step=4m 56s eta=40h 26m 59s
2026-09-12 13:56:14 [eval] 84/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-722 status=ok score=1.000 step=56s eta=40h 05m 40s
2026-09-12 13:56:48 [eval] 85/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1622 status=ok score=1.000 step=34s eta=39h 41m 01s
2026-09-12 13:57:27 [eval] 86/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1787 status=ok score=1.000 step=38s eta=39h 17m 31s
2026-09-12 14:05:27 [eval] 87/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-661 status=error score=0.000 step=8m 00s eta=40h 11m 50s
2026-09-12 14:06:09 [eval] 88/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2551 status=ok score=1.000 step=42s eta=39h 49m 11s
2026-09-12 14:14:09 [eval] 89/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-229 status=error score=0.000 step=8m 00s eta=40h 41m 38s
2026-09-12 14:14:41 [eval] 90/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1572 status=ok score=1.000 step=31s eta=40h 17m 10s
2026-09-12 14:15:48 [eval] 91/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-591 status=ok score=1.000 step=1m 07s eta=39h 59m 09s
2026-09-12 14:20:31 [eval] 92/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-838 status=ok score=1.000 step=4m 42s eta=40h 16m 56s
2026-09-12 14:21:16 [eval] 93/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-134 status=ok score=1.000 step=45s eta=39h 55m 43s
2026-09-12 14:22:27 [eval] 94/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2257 status=ok score=1.000 step=1m 11s eta=39h 39m 05s
2026-09-12 14:22:52 [eval] 95/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-239 status=ok score=1.000 step=24s eta=39h 15m 21s
2026-09-12 14:26:28 [eval] 96/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-805 status=ok score=1.000 step=3m 35s eta=39h 22m 05s
2026-09-12 14:28:03 [eval] 97/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1014 status=ok score=1.000 step=1m 35s eta=39h 09m 55s
2026-09-12 14:31:42 [eval] 98/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-47 status=ok score=1.000 step=3m 39s eta=39h 16m 59s
2026-09-12 14:32:10 [eval] 99/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-769 status=ok score=1.000 step=27s eta=38h 54m 49s
2026-09-12 14:35:25 [eval] 100/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2427 status=ok score=1.000 step=3m 15s eta=38h 58m 11s
2026-09-12 14:37:17 [eval] 101/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-285 status=ok score=1.000 step=1m 52s eta=38h 49m 06s
2026-09-12 14:38:30 [eval] 102/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2064 status=ok score=1.000 step=1m 12s eta=38h 34m 19s
2026-09-12 14:40:09 [eval] 103/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-580 status=ok score=0.350 step=1m 39s eta=38h 23m 44s
2026-09-12 14:40:44 [eval] 104/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-46 status=ok score=1.000 step=35s eta=38h 04m 06s
2026-09-12 14:41:31 [eval] 105/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-170 status=ok score=1.000 step=46s eta=37h 46m 22s
2026-09-12 14:42:06 [eval] 106/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2743 status=ok score=1.000 step=35s eta=37h 27m 28s
2026-09-12 14:50:06 [eval] 107/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1510 status=error score=0.000 step=8m 00s eta=38h 10m 44s
2026-09-12 14:52:54 [eval] 108/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-881 status=ok score=1.000 step=2m 48s eta=38h 10m 08s
2026-09-12 15:00:54 [eval] 109/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-282 status=error score=0.000 step=8m 00s eta=38h 51m 59s
2026-09-12 15:01:46 [eval] 110/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-1097 status=ok score=1.000 step=51s eta=38h 35m 08s
2026-09-12 15:03:32 [eval] 111/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1126 status=ok score=1.000 step=1m 46s eta=38h 25m 56s
2026-09-12 15:03:55 [eval] 112/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-346 status=ok score=1.000 step=22s eta=38h 05m 42s
2026-09-12 15:04:47 [eval] 113/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-752 status=ok score=1.000 step=52s eta=37h 49m 45s
2026-09-12 15:12:47 [eval] 114/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1063 status=error score=0.000 step=8m 00s eta=38h 29m 29s
2026-09-12 15:13:57 [eval] 115/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-356 status=ok score=1.000 step=1m 10s eta=38h 15m 48s
2026-09-12 15:14:36 [eval] 116/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-2037 status=ok score=1.000 step=38s eta=37h 58m 22s
2026-09-12 15:15:42 [eval] 117/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2253 status=ok score=1.000 step=1m 06s eta=37h 44m 43s
2026-09-12 15:16:59 [eval] 118/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1837 status=ok score=1.000 step=1m 16s eta=37h 32m 33s
2026-09-12 15:17:42 [eval] 119/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1973 status=ok score=1.000 step=42s eta=37h 16m 20s
2026-09-12 15:19:34 [eval] 120/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-291 status=ok score=1.000 step=1m 52s eta=37h 08m 58s
2026-09-12 15:20:23 [eval] 121/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-452 status=ok score=0.350 step=48s eta=36h 53m 57s
2026-09-12 15:21:32 [eval] 122/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-483 status=ok score=1.000 step=1m 09s eta=36h 41m 35s
2026-09-12 15:23:03 [eval] 123/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-538 status=ok score=1.000 step=1m 30s eta=36h 31m 56s
2026-09-12 15:24:25 [eval] 124/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1992 status=ok score=1.000 step=1m 22s eta=36h 21m 31s
2026-09-12 15:24:55 [eval] 125/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1199 status=ok score=1.000 step=29s eta=36h 05m 04s
2026-09-12 15:26:22 [eval] 126/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-634 status=ok score=1.000 step=1m 26s eta=35h 55m 29s
2026-09-12 15:34:22 [eval] 127/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-894 status=error score=0.000 step=8m 00s eta=36h 31m 03s
2026-09-12 15:35:36 [eval] 128/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1072 status=ok score=1.000 step=1m 14s eta=36h 19m 51s
2026-09-12 15:36:53 [eval] 129/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-1257 status=ok score=1.000 step=1m 16s eta=36h 09m 06s
2026-09-12 15:39:22 [eval] 130/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-263 status=ok score=1.000 step=2m 28s eta=36h 06m 32s
2026-09-12 15:39:41 [eval] 131/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1255 status=ok score=1.000 step=19s eta=35h 49m 39s
2026-09-12 15:41:30 [eval] 132/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-1090 status=ok score=1.000 step=1m 49s eta=35h 42m 54s
2026-09-12 15:42:05 [eval] 133/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2251 status=ok score=1.000 step=34s eta=35h 28m 04s
2026-09-12 15:42:26 [eval] 134/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-779 status=ok score=1.000 step=21s eta=35h 12m 06s
2026-09-12 15:49:57 [eval] 135/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1003 status=ok score=1.000 step=7m 30s eta=35h 42m 07s
2026-09-12 15:50:52 [eval] 136/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-686 status=ok score=1.000 step=55s eta=35h 29m 46s
2026-09-12 15:51:40 [eval] 137/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1114 status=ok score=0.350 step=47s eta=35h 16m 48s
2026-09-12 15:59:40 [eval] 138/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1411 status=error score=0.000 step=8m 00s eta=35h 49m 01s
2026-09-12 16:07:40 [eval] 139/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-1281 status=error score=0.000 step=8m 00s eta=36h 20m 40s
2026-09-12 16:09:43 [eval] 140/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-615 status=ok score=1.000 step=2m 02s eta=36h 15m 07s
2026-09-12 16:13:15 [eval] 141/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-430 status=ok score=1.000 step=3m 32s eta=36h 18m 44s
2026-09-12 16:13:38 [eval] 142/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1425 status=ok score=1.000 step=22s eta=36h 03m 09s
2026-09-12 16:21:38 [eval] 143/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-989 status=error score=0.000 step=8m 00s eta=36h 33m 28s
2026-09-12 16:26:01 [eval] 144/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1797 status=ok score=1.000 step=4m 23s eta=36h 41m 46s
2026-09-12 16:34:01 [eval] 145/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1930 status=error score=0.000 step=8m 00s eta=37h 11m 12s
2026-09-12 16:34:49 [eval] 146/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-255 status=ok score=1.000 step=48s eta=36h 58m 04s
2026-09-12 16:35:40 [eval] 147/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-993 status=ok score=1.000 step=50s eta=36h 45m 16s
2026-09-12 16:36:47 [eval] 148/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-567 status=ok score=1.000 step=1m 07s eta=36h 34m 14s
2026-09-12 16:37:14 [eval] 149/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1227 status=ok score=1.000 step=26s eta=36h 19m 30s
2026-09-12 16:38:50 [eval] 150/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-911 status=ok score=1.000 step=1m 36s eta=36h 11m 33s
2026-09-12 16:40:14 [eval] 151/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-428 status=ok score=1.000 step=1m 23s eta=36h 02m 26s
2026-09-12 16:42:30 [eval] 152/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-509 status=ok score=1.000 step=2m 16s eta=35h 58m 23s
2026-09-12 16:50:30 [eval] 153/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-238 status=error score=0.000 step=8m 00s eta=36h 26m 03s
2026-09-12 16:54:37 [eval] 154/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-158 status=ok score=1.000 step=4m 07s eta=36h 31m 55s
2026-09-12 16:59:28 [eval] 155/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-2022 status=ok score=1.000 step=4m 50s eta=36h 41m 34s
2026-09-12 17:00:22 [eval] 156/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-737 status=ok score=0.350 step=54s eta=36h 29m 46s
2026-09-12 17:01:06 [eval] 157/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-914 status=ok score=1.000 step=44s eta=36h 17m 12s
2026-09-12 17:02:34 [eval] 158/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1275 status=ok score=1.000 step=1m 27s eta=36h 08m 39s
2026-09-12 17:10:34 [eval] 159/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-702 status=error score=0.000 step=8m 00s eta=36h 34m 46s
2026-09-12 17:15:10 [eval] 160/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-2046 status=ok score=1.000 step=4m 36s eta=36h 42m 38s
2026-09-12 17:16:41 [eval] 161/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-978 status=ok score=1.000 step=1m 31s eta=36h 34m 15s
2026-09-12 17:17:23 [eval] 162/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-73 status=ok score=1.000 step=41s eta=36h 21m 41s
2026-09-12 17:25:23 [eval] 163/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1354 status=ok score=1.000 step=7m 59s eta=36h 46m 45s
2026-09-12 17:28:19 [eval] 164/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-323 status=ok score=1.000 step=2m 56s eta=36h 45m 39s
2026-09-12 17:29:18 [eval] 165/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-996 status=ok score=1.000 step=59s eta=36h 34m 40s
2026-09-12 17:30:29 [eval] 166/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1217 status=ok score=1.000 step=1m 10s eta=36h 24m 46s
2026-09-12 17:38:29 [eval] 167/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1279 status=error score=0.000 step=8m 00s eta=36h 48m 59s
2026-09-12 17:46:29 [eval] 168/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-731 status=error score=0.000 step=8m 00s eta=37h 12m 49s
2026-09-12 17:46:58 [eval] 169/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-988 status=ok score=1.000 step=29s eta=36h 59m 20s
2026-09-12 17:47:35 [eval] 170/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-114 status=ok score=1.000 step=37s eta=36h 46m 38s
2026-09-12 17:48:10 [eval] 171/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2157 status=ok score=1.000 step=34s eta=36h 33m 54s
2026-09-12 17:49:09 [eval] 172/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-368 status=ok score=1.000 step=59s eta=36h 23m 15s
2026-09-12 17:50:46 [eval] 173/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2193 status=ok score=0.350 step=1m 37s eta=36h 15m 45s
2026-09-12 17:51:36 [eval] 174/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-627 status=ok score=1.000 step=49s eta=36h 04m 32s
2026-09-12 17:52:56 [eval] 175/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-96 status=ok score=1.000 step=1m 20s eta=35h 55m 51s
2026-09-12 17:53:15 [eval] 176/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1924 status=ok score=1.000 step=19s eta=35h 42m 32s
2026-09-12 17:57:01 [eval] 177/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-1201 status=ok score=1.000 step=3m 45s eta=35h 45m 21s
2026-09-12 17:57:34 [eval] 178/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1214 status=ok score=1.000 step=33s eta=35h 33m 16s
2026-09-12 17:58:47 [eval] 179/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-276 status=ok score=1.000 step=1m 12s eta=35h 24m 19s
2026-09-12 17:59:35 [eval] 180/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-954 status=ok score=1.000 step=47s eta=35h 13m 34s
2026-09-12 18:00:26 [eval] 181/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1339 status=ok score=1.000 step=51s eta=35h 03m 12s
2026-09-12 18:08:26 [eval] 182/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-964 status=error score=0.000 step=8m 00s eta=35h 25m 03s
2026-09-12 18:09:55 [eval] 183/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1184 status=ok score=1.000 step=1m 29s eta=35h 17m 29s
2026-09-12 18:10:25 [eval] 184/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-930 status=ok score=1.000 step=30s eta=35h 05m 38s
2026-09-12 18:18:25 [eval] 185/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1422 status=error score=0.000 step=8m 00s eta=35h 26m 56s
2026-09-12 18:21:42 [eval] 186/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-279 status=ok score=1.000 step=3m 16s eta=35h 27m 13s
2026-09-12 18:29:42 [eval] 187/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-686 status=error score=0.000 step=8m 00s eta=35h 48m 01s
2026-09-12 18:30:24 [eval] 188/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-153 status=ok score=1.000 step=42s eta=35h 36m 59s
2026-09-12 18:32:17 [eval] 189/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2264 status=ok score=1.000 step=1m 53s eta=35h 31m 11s
2026-09-12 18:34:59 [eval] 190/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1837 status=ok score=1.000 step=2m 42s eta=35h 28m 53s
2026-09-12 18:35:37 [eval] 191/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2680 status=ok score=1.000 step=37s eta=35h 17m 46s
2026-09-12 18:36:21 [eval] 192/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1297 status=ok score=1.000 step=44s eta=35h 07m 15s
2026-09-12 18:39:59 [eval] 193/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-203 status=ok score=1.000 step=3m 38s eta=35h 08m 56s
2026-09-12 18:41:39 [eval] 194/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-598 status=ok score=1.000 step=1m 39s eta=35h 02m 23s
2026-09-12 18:42:12 [eval] 195/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-410 status=ok score=1.000 step=33s eta=34h 51m 17s
2026-09-12 18:43:50 [eval] 196/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1082 status=ok score=1.000 step=1m 37s eta=34h 44m 43s
2026-09-12 18:44:23 [eval] 197/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1388 status=ok score=1.000 step=33s eta=34h 33m 49s
2026-09-12 18:52:23 [eval] 198/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-2196 status=error score=0.000 step=8m 00s eta=34h 53m 10s
2026-09-12 18:54:40 [eval] 199/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-1252 status=ok score=1.000 step=2m 16s eta=34h 49m 14s
2026-09-12 19:02:40 [eval] 200/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1350 status=error score=0.000 step=8m 00s eta=35h 08m 11s
2026-09-12 19:03:25 [eval] 201/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-841 status=ok score=1.000 step=44s eta=34h 58m 03s
2026-09-12 19:06:42 [eval] 202/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-853 status=ok score=1.000 step=3m 17s eta=34h 58m 02s
2026-09-12 19:14:42 [eval] 203/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-345 status=error score=0.000 step=8m 00s eta=35h 16m 29s
2026-09-12 19:15:07 [eval] 204/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-192 status=ok score=1.000 step=24s eta=35h 05m 02s
2026-09-12 19:16:53 [eval] 205/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-834 status=ok score=1.000 step=1m 46s eta=34h 59m 00s
2026-09-12 19:17:35 [eval] 206/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-351 status=ok score=1.000 step=42s eta=34h 48m 54s
2026-09-12 19:22:04 [eval] 207/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-1082 status=ok score=1.000 step=4m 28s eta=34h 53m 20s
2026-09-12 19:23:25 [eval] 208/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1353 status=ok score=1.000 step=1m 21s eta=34h 45m 49s
2026-09-12 19:24:29 [eval] 209/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1035 status=ok score=1.000 step=1m 03s eta=34h 37m 14s
2026-09-12 19:29:15 [eval] 210/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-2146 status=ok score=1.000 step=4m 46s eta=34h 42m 43s
2026-09-12 19:30:11 [eval] 211/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1031 status=ok score=1.000 step=55s eta=34h 33m 40s
2026-09-12 19:30:44 [eval] 212/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-572 status=ok score=1.000 step=33s eta=34h 23m 19s
2026-09-12 19:38:44 [eval] 213/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1779 status=error score=0.000 step=8m 00s eta=34h 40m 35s
2026-09-12 19:43:52 [eval] 214/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2391 status=ok score=1.000 step=5m 08s eta=34h 47m 06s
2026-09-12 19:46:46 [eval] 215/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-159 status=ok score=1.000 step=2m 54s eta=34h 45m 20s
2026-09-12 19:48:27 [eval] 216/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1044 status=ok score=1.000 step=1m 40s eta=34h 39m 07s
2026-09-12 19:48:56 [eval] 217/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-2057 status=ok score=1.000 step=29s eta=34h 28m 39s
2026-09-12 19:51:45 [eval] 218/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2058 status=ok score=1.000 step=2m 49s eta=34h 26m 40s
2026-09-12 19:59:45 [eval] 219/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-765 status=error score=0.000 step=8m 00s eta=34h 43m 08s
2026-09-12 20:01:20 [eval] 220/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-477 status=ok score=1.000 step=1m 34s eta=34h 36m 35s
2026-09-12 20:09:20 [eval] 221/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1407 status=error score=0.000 step=8m 00s eta=34h 52m 44s
2026-09-12 20:17:20 [eval] 222/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-190 status=error score=0.000 step=8m 00s eta=35h 08m 40s
2026-09-12 20:18:11 [eval] 223/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-109 status=ok score=1.000 step=51s eta=34h 59m 31s
2026-09-12 20:25:40 [eval] 224/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-582 status=ok score=1.000 step=7m 28s eta=35h 13m 20s
2026-09-12 20:28:28 [eval] 225/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-631 status=ok score=1.000 step=2m 48s eta=35h 10m 53s
2026-09-12 20:28:55 [eval] 226/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-248 status=ok score=1.000 step=26s eta=35h 00m 22s
2026-09-12 20:36:55 [eval] 227/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-711 status=error score=0.000 step=8m 00s eta=35h 15m 39s
2026-09-12 20:38:10 [eval] 228/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-694 status=ok score=1.000 step=1m 14s eta=35h 07m 53s
2026-09-12 20:46:10 [eval] 229/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1733 status=error score=0.000 step=8m 00s eta=35h 22m 54s
2026-09-12 20:46:38 [eval] 230/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-23957 status=ok score=1.000 step=28s eta=35h 12m 31s
2026-09-12 20:47:26 [eval] 231/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-305 status=ok score=1.000 step=47s eta=35h 03m 18s
2026-09-12 20:49:22 [eval] 232/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-990 status=ok score=1.000 step=1m 55s eta=34h 57m 53s
2026-09-12 20:49:48 [eval] 233/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-134 status=ok score=1.000 step=26s eta=34h 47m 37s
2026-09-12 20:50:39 [eval] 234/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1436 status=ok score=1.000 step=51s eta=34h 38m 47s
2026-09-12 20:55:53 [eval] 235/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-465 status=ok score=1.000 step=5m 13s eta=34h 44m 13s
2026-09-12 20:56:36 [eval] 236/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1558 status=ok score=1.000 step=43s eta=34h 35m 01s
2026-09-12 20:57:43 [eval] 237/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1512 status=ok score=1.000 step=1m 06s eta=34h 27m 09s
2026-09-12 21:00:14 [eval] 238/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1102 status=ok score=0.350 step=2m 30s eta=34h 23m 49s
2026-09-12 21:01:12 [eval] 239/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1232 status=ok score=1.000 step=58s eta=34h 15m 34s
2026-09-12 21:02:12 [eval] 240/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1338 status=ok score=1.000 step=59s eta=34h 07m 27s
2026-09-12 21:03:13 [eval] 241/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-951 status=ok score=1.000 step=1m 01s eta=33h 59m 30s
2026-09-12 21:05:17 [eval] 242/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-1185 status=ok score=1.000 step=2m 04s eta=33h 54m 53s
2026-09-12 21:06:59 [eval] 243/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-516 status=ok score=1.000 step=1m 41s eta=33h 49m 06s
2026-09-12 21:08:22 [eval] 244/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1898 status=ok score=1.000 step=1m 23s eta=33h 42m 26s
2026-09-12 21:08:59 [eval] 245/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2232 status=ok score=1.000 step=36s eta=33h 33m 23s
2026-09-12 21:10:18 [eval] 246/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-156 status=ok score=1.000 step=1m 19s eta=33h 26m 35s
2026-09-12 21:13:00 [eval] 247/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1865 status=ok score=0.350 step=2m 42s eta=33h 24m 03s
2026-09-12 21:14:39 [eval] 248/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-737 status=ok score=1.000 step=1m 39s eta=33h 18m 21s
2026-09-12 21:15:18 [eval] 249/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1168 status=ok score=1.000 step=38s eta=33h 09m 37s
2026-09-12 21:23:18 [eval] 250/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-117 status=error score=0.000 step=8m 00s eta=33h 23m 01s
2026-09-12 21:23:18 [eval] Target=qwen38_27b_local | condizione=gepa | task=250
2026-09-12 21:24:39 [eval] 251/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2159 status=ok score=1.000 step=1m 20s eta=33h 16m 23s
2026-09-12 21:32:39 [eval] 252/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-1202 status=error score=0.000 step=8m 00s eta=33h 29m 33s
2026-09-12 21:34:59 [eval] 253/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-101 status=ok score=1.000 step=2m 20s eta=33h 25m 52s
2026-09-12 21:35:58 [eval] 254/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1128 status=ok score=1.000 step=58s eta=33h 18m 09s
2026-09-12 21:37:06 [eval] 255/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-459 status=ok score=1.000 step=1m 07s eta=33h 10m 57s
2026-09-12 21:39:49 [eval] 256/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-44 status=ok score=0.350 step=2m 43s eta=33h 08m 25s
2026-09-12 21:41:58 [eval] 257/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-488 status=ok score=1.000 step=2m 09s eta=33h 04m 14s
2026-09-12 21:42:24 [eval] 258/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2080 status=ok score=1.000 step=25s eta=32h 55m 07s
2026-09-12 21:42:49 [eval] 259/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-505 status=ok score=1.000 step=24s eta=32h 46m 02s
2026-09-12 21:43:10 [eval] 260/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-524 status=ok score=1.000 step=21s eta=32h 36m 51s
2026-09-12 21:43:39 [eval] 261/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-802 status=ok score=1.000 step=28s eta=32h 28m 05s
2026-09-12 21:45:59 [eval] 262/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-188 status=ok score=1.000 step=2m 19s eta=32h 24m 35s
2026-09-12 21:46:58 [eval] 263/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-119 status=ok score=1.000 step=58s eta=32h 17m 19s
2026-09-12 21:47:17 [eval] 264/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-466 status=ok score=1.000 step=19s eta=32h 08m 16s
2026-09-12 21:47:58 [eval] 265/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-864 status=ok score=1.000 step=40s eta=32h 00m 16s
2026-09-12 21:55:58 [eval] 266/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-817 status=error score=0.000 step=8m 00s eta=32h 12m 31s
2026-09-12 21:57:04 [eval] 267/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-824 status=ok score=1.000 step=1m 05s eta=32h 05m 39s
2026-09-12 21:57:31 [eval] 268/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-529 status=ok score=1.000 step=26s eta=31h 57m 05s
2026-09-12 21:59:12 [eval] 269/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1111 status=ok score=1.000 step=1m 41s eta=31h 51m 55s
2026-09-12 22:00:38 [eval] 270/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-1032 status=ok score=1.000 step=1m 26s eta=31h 46m 07s
2026-09-12 22:03:16 [eval] 271/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-686 status=ok score=1.000 step=2m 37s eta=31h 43m 33s
2026-09-12 22:03:43 [eval] 272/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1238 status=ok score=1.000 step=27s eta=31h 35m 10s
2026-09-12 22:04:15 [eval] 273/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-1060 status=ok score=1.000 step=32s eta=31h 27m 04s
2026-09-12 22:04:39 [eval] 274/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-251 status=ok score=1.000 step=24s eta=31h 18m 40s
2026-09-12 22:07:58 [eval] 275/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1247 status=ok score=1.000 step=3m 18s eta=31h 17m 58s
2026-09-12 22:09:21 [eval] 276/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1578 status=ok score=1.000 step=1m 23s eta=31h 12m 13s
2026-09-12 22:17:21 [eval] 277/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-826 status=error score=0.000 step=8m 00s eta=31h 23m 46s
2026-09-12 22:19:13 [eval] 278/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-190 status=ok score=1.000 step=1m 52s eta=31h 19m 15s
2026-09-12 22:19:40 [eval] 279/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1714 status=ok score=1.000 step=26s eta=31h 11m 04s
2026-09-12 22:20:50 [eval] 280/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1078 status=ok score=1.000 step=1m 10s eta=31h 04m 50s
2026-09-12 22:21:41 [eval] 281/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-621 status=ok score=1.000 step=50s eta=30h 57m 46s
2026-09-12 22:22:10 [eval] 282/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-431 status=ok score=1.000 step=28s eta=30h 49m 49s
2026-09-12 22:22:48 [eval] 283/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1842 status=ok score=1.000 step=38s eta=30h 42m 20s
2026-09-12 22:26:03 [eval] 284/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-846 status=ok score=0.350 step=3m 15s eta=30h 41m 30s
2026-09-12 22:26:42 [eval] 285/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1572 status=ok score=1.000 step=38s eta=30h 34m 05s
2026-09-12 22:27:21 [eval] 286/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1730 status=ok score=1.000 step=39s eta=30h 26m 44s
2026-09-12 22:29:15 [eval] 287/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-820 status=ok score=1.000 step=1m 54s eta=30h 22m 33s
2026-09-12 22:30:17 [eval] 288/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-893 status=ok score=1.000 step=1m 02s eta=30h 16m 15s
2026-09-12 22:34:02 [eval] 289/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-260 status=ok score=0.350 step=3m 44s eta=30h 16m 37s
2026-09-12 22:34:21 [eval] 290/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-254 status=ok score=1.000 step=19s eta=30h 08m 36s
2026-09-12 22:34:46 [eval] 291/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1747 status=ok score=1.000 step=25s eta=30h 00m 53s
2026-09-12 22:42:47 [eval] 292/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-1146 status=error score=0.000 step=8m 00s eta=30h 11m 35s
2026-09-12 22:44:45 [eval] 293/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-533 status=ok score=1.000 step=1m 58s eta=30h 07m 37s
2026-09-12 22:46:55 [eval] 294/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-1002 status=ok score=1.000 step=2m 09s eta=30h 04m 07s
2026-09-12 22:50:07 [eval] 295/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-920 status=ok score=1.000 step=3m 11s eta=30h 03m 05s
2026-09-12 22:58:07 [eval] 296/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1454 status=error score=0.000 step=8m 00s eta=30h 13m 28s
2026-09-12 22:58:37 [eval] 297/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-776 status=ok score=1.000 step=30s eta=30h 06m 00s
2026-09-12 22:59:51 [eval] 298/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-427 status=ok score=1.000 step=1m 13s eta=30h 00m 16s
2026-09-12 23:01:59 [eval] 299/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-283 status=ok score=1.000 step=2m 08s eta=29h 56m 43s
2026-09-12 23:02:36 [eval] 300/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-666 status=ok score=1.000 step=36s eta=29h 49m 36s
2026-09-12 23:03:04 [eval] 301/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1332 status=ok score=1.000 step=28s eta=29h 42m 12s
2026-09-12 23:04:00 [eval] 302/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1410 status=ok score=1.000 step=56s eta=29h 35m 55s
2026-09-12 23:12:00 [eval] 303/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1166 status=error score=0.000 step=8m 00s eta=29h 45m 55s
2026-09-12 23:12:35 [eval] 304/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-216 status=ok score=1.000 step=34s eta=29h 38m 48s
2026-09-12 23:20:35 [eval] 305/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1139 status=error score=0.000 step=8m 00s eta=29h 48m 39s
2026-09-12 23:21:24 [eval] 306/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1934 status=ok score=1.000 step=48s eta=29h 42m 06s
2026-09-12 23:22:28 [eval] 307/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1356 status=ok score=1.000 step=1m 04s eta=29h 36m 09s
2026-09-12 23:30:28 [eval] 308/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1544 status=error score=0.000 step=8m 00s eta=29h 45m 49s
2026-09-12 23:31:00 [eval] 309/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-807 status=ok score=1.000 step=31s eta=29h 38m 38s
2026-09-12 23:32:15 [eval] 310/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-634 status=ok score=1.000 step=1m 15s eta=29h 33m 08s
2026-09-12 23:34:04 [eval] 311/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1282 status=ok score=1.000 step=1m 48s eta=29h 28m 53s
2026-09-12 23:35:44 [eval] 312/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2700 status=ok score=1.000 step=1m 40s eta=29h 24m 20s
2026-09-12 23:36:08 [eval] 313/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-109 status=ok score=1.000 step=23s eta=29h 17m 01s
2026-09-12 23:37:03 [eval] 314/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1547 status=ok score=1.000 step=54s eta=29h 10m 52s
2026-09-12 23:38:36 [eval] 315/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1930 status=ok score=1.000 step=1m 33s eta=29h 06m 09s
2026-09-12 23:38:48 [eval] 316/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1784 status=ok score=1.000 step=11s eta=28h 58m 31s
2026-09-12 23:39:19 [eval] 317/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-425 status=ok score=1.000 step=30s eta=28h 51m 35s
2026-09-12 23:43:59 [eval] 318/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-172 status=ok score=1.000 step=4m 40s eta=28h 53m 38s
2026-09-12 23:44:17 [eval] 319/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-572 status=ok score=1.000 step=18s eta=28h 46m 18s
2026-09-12 23:44:37 [eval] 320/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-149 status=ok score=1.000 step=20s eta=28h 39m 06s
2026-09-12 23:45:12 [eval] 321/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2023 status=ok score=1.000 step=34s eta=28h 32m 27s
2026-09-12 23:45:49 [eval] 322/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1995 status=ok score=1.000 step=36s eta=28h 25m 55s
2026-09-12 23:46:02 [eval] 323/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-2019 status=ok score=1.000 step=13s eta=28h 18m 35s
2026-09-12 23:47:44 [eval] 324/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1994 status=ok score=1.000 step=1m 42s eta=28h 14m 24s
2026-09-12 23:49:27 [eval] 325/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2780 status=ok score=1.000 step=1m 42s eta=28h 10m 14s
2026-09-12 23:56:15 [eval] 326/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1849 status=ok score=1.000 step=6m 48s eta=28h 16m 38s
2026-09-13 00:00:52 [eval] 327/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-547 status=ok score=1.000 step=4m 36s eta=28h 18m 25s
2026-09-13 00:02:56 [eval] 328/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-499 status=ok score=1.000 step=2m 04s eta=28h 14m 58s
2026-09-13 00:06:03 [eval] 329/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1508 status=ok score=1.000 step=3m 06s eta=28h 13m 38s
2026-09-13 00:06:19 [eval] 330/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-190 status=ok score=1.000 step=16s eta=28h 06m 33s
2026-09-13 00:11:20 [eval] 331/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2176 status=ok score=1.000 step=5m 00s eta=28h 09m 04s
2026-09-13 00:11:40 [eval] 332/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-761 status=ok score=1.000 step=19s eta=28h 02m 08s
2026-09-13 00:13:36 [eval] 333/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-10 status=ok score=1.000 step=1m 56s eta=27h 58m 26s
2026-09-13 00:13:59 [eval] 334/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-722 status=ok score=1.000 step=23s eta=27h 51m 40s
2026-09-13 00:14:33 [eval] 335/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1622 status=ok score=1.000 step=33s eta=27h 45m 18s
2026-09-13 00:15:04 [eval] 336/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1787 status=ok score=1.000 step=31s eta=27h 38m 53s
2026-09-13 00:22:30 [eval] 337/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-661 status=ok score=1.000 step=7m 25s eta=27h 46m 05s
2026-09-13 00:22:55 [eval] 338/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2551 status=ok score=1.000 step=25s eta=27h 39m 28s
2026-09-13 00:30:55 [eval] 339/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-229 status=error score=0.000 step=8m 00s eta=27h 47m 40s
2026-09-13 00:31:20 [eval] 340/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1572 status=ok score=1.000 step=24s eta=27h 41m 03s
2026-09-13 00:32:06 [eval] 341/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-591 status=ok score=1.000 step=46s eta=27h 35m 10s
2026-09-13 00:33:46 [eval] 342/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-838 status=ok score=1.000 step=1m 40s eta=27h 31m 02s
2026-09-13 00:34:27 [eval] 343/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-134 status=ok score=1.000 step=40s eta=27h 25m 01s
2026-09-13 00:35:26 [eval] 344/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2257 status=ok score=1.000 step=59s eta=27h 19m 37s
2026-09-13 00:35:48 [eval] 345/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-239 status=ok score=1.000 step=21s eta=27h 13m 04s
2026-09-13 00:37:30 [eval] 346/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-805 status=ok score=1.000 step=1m 42s eta=27h 09m 04s
2026-09-13 00:38:56 [eval] 347/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1014 status=ok score=1.000 step=1m 25s eta=27h 04m 35s
2026-09-13 00:40:47 [eval] 348/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-47 status=ok score=1.000 step=1m 51s eta=27h 00m 54s
2026-09-13 00:41:10 [eval] 349/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-769 status=ok score=1.000 step=23s eta=26h 54m 30s
2026-09-13 00:43:46 [eval] 350/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2427 status=ok score=1.000 step=2m 36s eta=26h 52m 14s
2026-09-13 00:44:52 [eval] 351/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-285 status=ok score=1.000 step=1m 06s eta=26h 47m 14s
2026-09-13 00:45:59 [eval] 352/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2064 status=ok score=1.000 step=1m 06s eta=26h 42m 14s
2026-09-13 00:47:13 [eval] 353/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-580 status=ok score=0.350 step=1m 14s eta=26h 37m 30s
2026-09-13 00:47:49 [eval] 354/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-46 status=ok score=1.000 step=35s eta=26h 31m 37s
2026-09-13 00:48:23 [eval] 355/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-170 status=ok score=1.000 step=33s eta=26h 25m 41s
2026-09-13 00:48:53 [eval] 356/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2743 status=ok score=1.000 step=30s eta=26h 19m 42s
2026-09-13 00:56:53 [eval] 357/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1510 status=error score=0.000 step=8m 00s eta=26h 27m 15s
2026-09-13 00:59:11 [eval] 358/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-881 status=ok score=1.000 step=2m 17s eta=26h 24m 28s
2026-09-13 01:05:29 [eval] 359/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-282 status=ok score=1.000 step=6m 18s eta=26h 28m 51s
2026-09-13 01:06:14 [eval] 360/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-1097 status=ok score=1.000 step=44s eta=26h 23m 18s
2026-09-13 01:07:25 [eval] 361/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1126 status=ok score=1.000 step=1m 10s eta=26h 18m 32s
2026-09-13 01:07:46 [eval] 362/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-346 status=ok score=1.000 step=20s eta=26h 12m 19s
2026-09-13 01:08:25 [eval] 363/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-752 status=ok score=1.000 step=39s eta=26h 06m 41s
2026-09-13 01:16:26 [eval] 364/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1063 status=error score=0.000 step=8m 00s eta=26h 13m 55s
2026-09-13 01:17:26 [eval] 365/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-356 status=ok score=1.000 step=1m 00s eta=26h 08m 53s
2026-09-13 01:17:52 [eval] 366/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-2037 status=ok score=1.000 step=26s eta=26h 02m 53s
2026-09-13 01:18:38 [eval] 367/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2253 status=ok score=1.000 step=45s eta=25h 57m 29s
2026-09-13 01:19:44 [eval] 368/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1837 status=ok score=1.000 step=1m 06s eta=25h 52m 42s
2026-09-13 01:20:11 [eval] 369/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1973 status=ok score=1.000 step=26s eta=25h 46m 48s
2026-09-13 01:21:24 [eval] 370/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-291 status=ok score=1.000 step=1m 13s eta=25h 42m 16s
2026-09-13 01:22:02 [eval] 371/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-452 status=ok score=1.000 step=37s eta=25h 36m 43s
2026-09-13 01:22:49 [eval] 372/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-483 status=ok score=1.000 step=47s eta=25h 31m 30s
2026-09-13 01:24:23 [eval] 373/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-538 status=ok score=1.000 step=1m 33s eta=25h 27m 35s
2026-09-13 01:25:45 [eval] 374/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1992 status=ok score=1.000 step=1m 21s eta=25h 23m 21s
2026-09-13 01:26:11 [eval] 375/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1199 status=ok score=1.000 step=25s eta=25h 17m 34s
2026-09-13 01:27:28 [eval] 376/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-634 status=ok score=1.000 step=1m 17s eta=25h 13m 15s
2026-09-13 01:33:16 [eval] 377/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-894 status=ok score=1.000 step=5m 48s eta=25h 16m 24s
2026-09-13 01:34:47 [eval] 378/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1072 status=ok score=1.000 step=1m 31s eta=25h 12m 28s
2026-09-13 01:35:52 [eval] 379/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-1257 status=ok score=1.000 step=1m 04s eta=25h 07m 49s
2026-09-13 01:37:47 [eval] 380/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-263 status=ok score=1.000 step=1m 54s eta=25h 04m 33s
2026-09-13 01:38:27 [eval] 381/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1255 status=ok score=1.000 step=40s eta=24h 59m 17s
2026-09-13 01:40:10 [eval] 382/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-1090 status=ok score=1.000 step=1m 42s eta=24h 55m 43s
2026-09-13 01:40:32 [eval] 383/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2251 status=ok score=1.000 step=21s eta=24h 49m 59s
2026-09-13 01:40:54 [eval] 384/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-779 status=ok score=1.000 step=21s eta=24h 44m 16s
2026-09-13 01:48:01 [eval] 385/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1003 status=ok score=1.000 step=7m 07s eta=24h 49m 24s
2026-09-13 01:48:33 [eval] 386/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-686 status=ok score=1.000 step=31s eta=24h 43m 58s
2026-09-13 01:48:59 [eval] 387/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1114 status=ok score=0.350 step=26s eta=24h 38m 25s
2026-09-13 01:55:03 [eval] 388/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1411 status=ok score=1.000 step=6m 03s eta=24h 41m 45s
2026-09-13 02:03:02 [eval] 389/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-1281 status=ok score=0.350 step=7m 59s eta=24h 48m 05s
2026-09-13 02:05:03 [eval] 390/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-615 status=ok score=0.350 step=2m 01s eta=24h 45m 00s
2026-09-13 02:07:03 [eval] 391/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-430 status=ok score=1.000 step=1m 59s eta=24h 41m 52s
2026-09-13 02:07:24 [eval] 392/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1425 status=ok score=1.000 step=21s eta=24h 36m 13s
2026-09-13 02:15:24 [eval] 393/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-989 status=error score=0.000 step=8m 00s eta=24h 42m 24s
2026-09-13 02:17:46 [eval] 394/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1797 status=ok score=1.000 step=2m 21s eta=24h 39m 49s
2026-09-13 02:25:46 [eval] 395/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1930 status=error score=0.000 step=8m 00s eta=24h 45m 54s
2026-09-13 02:26:20 [eval] 396/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-255 status=ok score=1.000 step=33s eta=24h 40m 33s
2026-09-13 02:27:00 [eval] 397/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-993 status=ok score=1.000 step=40s eta=24h 35m 24s
2026-09-13 02:28:08 [eval] 398/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-567 status=ok score=1.000 step=1m 07s eta=24h 30m 57s
2026-09-13 02:28:27 [eval] 399/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1227 status=ok score=1.000 step=19s eta=24h 25m 20s
2026-09-13 02:29:51 [eval] 400/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-911 status=ok score=1.000 step=1m 23s eta=24h 21m 19s
2026-09-13 02:31:18 [eval] 401/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-428 status=ok score=1.000 step=1m 27s eta=24h 17m 25s
2026-09-13 02:32:50 [eval] 402/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-509 status=ok score=1.000 step=1m 32s eta=24h 13m 39s
2026-09-13 02:40:50 [eval] 403/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-238 status=error score=0.000 step=8m 00s eta=24h 19m 28s
2026-09-13 02:42:25 [eval] 404/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-158 status=ok score=1.000 step=1m 34s eta=24h 15m 45s
2026-09-13 02:46:41 [eval] 405/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-2022 status=ok score=1.000 step=4m 15s eta=24h 15m 59s
2026-09-13 02:47:21 [eval] 406/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-737 status=ok score=0.350 step=40s eta=24h 10m 56s
2026-09-13 02:47:59 [eval] 407/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-914 status=ok score=1.000 step=37s eta=24h 05m 52s
2026-09-13 02:49:05 [eval] 408/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1275 status=ok score=1.000 step=1m 05s eta=24h 01m 29s
2026-09-13 02:55:07 [eval] 409/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-702 status=ok score=1.000 step=6m 02s eta=24h 04m 15s
2026-09-13 02:57:23 [eval] 410/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-2046 status=ok score=1.000 step=2m 15s eta=24h 01m 33s
2026-09-13 02:58:32 [eval] 411/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-978 status=ok score=1.000 step=1m 08s eta=23h 57m 15s
2026-09-13 02:59:08 [eval] 412/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-73 status=ok score=1.000 step=35s eta=23h 52m 10s
2026-09-13 03:02:47 [eval] 413/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1354 status=ok score=1.000 step=3m 39s eta=23h 51m 28s
2026-09-13 03:05:42 [eval] 414/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-323 status=ok score=1.000 step=2m 54s eta=23h 49m 42s
2026-09-13 03:06:21 [eval] 415/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-996 status=ok score=1.000 step=38s eta=23h 44m 44s
2026-09-13 03:07:29 [eval] 416/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1217 status=ok score=1.000 step=1m 08s eta=23h 40m 28s
2026-09-13 03:15:29 [eval] 417/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1279 status=error score=0.000 step=8m 00s eta=23h 45m 49s
2026-09-13 03:23:29 [eval] 418/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-731 status=error score=0.000 step=8m 00s eta=23h 51m 07s
2026-09-13 03:23:51 [eval] 419/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-988 status=ok score=1.000 step=22s eta=23h 45m 46s
2026-09-13 03:24:30 [eval] 420/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-114 status=ok score=1.000 step=38s eta=23h 40m 48s
2026-09-13 03:24:55 [eval] 421/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2157 status=ok score=1.000 step=25s eta=23h 35m 34s
2026-09-13 03:26:08 [eval] 422/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-368 status=ok score=1.000 step=1m 12s eta=23h 31m 26s
2026-09-13 03:27:35 [eval] 423/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2193 status=ok score=0.350 step=1m 26s eta=23h 27m 38s
2026-09-13 03:28:10 [eval] 424/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-627 status=ok score=1.000 step=34s eta=23h 22m 40s
2026-09-13 03:29:07 [eval] 425/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-96 status=ok score=1.000 step=57s eta=23h 18m 14s
2026-09-13 03:29:24 [eval] 426/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1924 status=ok score=1.000 step=17s eta=23h 12m 55s
2026-09-13 03:37:24 [eval] 427/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-1201 status=error score=0.000 step=8m 00s eta=23h 17m 58s
2026-09-13 03:37:48 [eval] 428/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1214 status=ok score=1.000 step=23s eta=23h 12m 47s
2026-09-13 03:38:53 [eval] 429/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-276 status=ok score=1.000 step=1m 05s eta=23h 08m 34s
2026-09-13 03:39:44 [eval] 430/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-954 status=ok score=1.000 step=50s eta=23h 04m 02s
2026-09-13 03:40:30 [eval] 431/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1339 status=ok score=1.000 step=45s eta=22h 59m 25s
2026-09-13 03:46:22 [eval] 432/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-964 status=ok score=1.000 step=5m 52s eta=23h 01m 31s
2026-09-13 03:47:46 [eval] 433/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1184 status=ok score=1.000 step=1m 23s eta=22h 57m 44s
2026-09-13 03:48:13 [eval] 434/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-930 status=ok score=1.000 step=27s eta=22h 52m 43s
2026-09-13 03:56:13 [eval] 435/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1422 status=error score=0.000 step=8m 00s eta=22h 57m 32s
2026-09-13 03:58:12 [eval] 436/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-279 status=ok score=1.000 step=1m 59s eta=22h 54m 31s
2026-09-13 04:06:12 [eval] 437/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-686 status=error score=0.000 step=8m 00s eta=22h 59m 14s
2026-09-13 04:06:47 [eval] 438/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-153 status=ok score=1.000 step=34s eta=22h 54m 23s
2026-09-13 04:07:46 [eval] 439/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2264 status=ok score=1.000 step=58s eta=22h 50m 04s
2026-09-13 04:09:36 [eval] 440/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1837 status=ok score=1.000 step=1m 50s eta=22h 46m 51s
2026-09-13 04:09:56 [eval] 441/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2680 status=ok score=1.000 step=20s eta=22h 41m 45s
2026-09-13 04:10:29 [eval] 442/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1297 status=ok score=1.000 step=33s eta=22h 36m 57s
2026-09-13 04:12:48 [eval] 443/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-203 status=ok score=1.000 step=2m 18s eta=22h 34m 21s
2026-09-13 04:14:14 [eval] 444/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-598 status=ok score=1.000 step=1m 25s eta=22h 30m 40s
2026-09-13 04:14:50 [eval] 445/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-410 status=ok score=1.000 step=35s eta=22h 25m 57s
2026-09-13 04:16:06 [eval] 446/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1082 status=ok score=1.000 step=1m 16s eta=22h 22m 06s
2026-09-13 04:16:33 [eval] 447/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1388 status=ok score=1.000 step=27s eta=22h 17m 14s
2026-09-13 04:20:40 [eval] 448/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-2196 status=ok score=1.000 step=4m 06s eta=22h 16m 55s
2026-09-13 04:22:31 [eval] 449/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-1252 status=ok score=1.000 step=1m 51s eta=22h 13m 47s
2026-09-13 04:30:31 [eval] 450/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1350 status=error score=0.000 step=8m 00s eta=22h 18m 11s
2026-09-13 04:31:17 [eval] 451/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-841 status=ok score=1.000 step=45s eta=22h 13m 43s
2026-09-13 04:33:20 [eval] 452/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-853 status=ok score=1.000 step=2m 02s eta=22h 10m 50s
2026-09-13 04:41:20 [eval] 453/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-345 status=error score=0.000 step=8m 00s eta=22h 15m 08s
2026-09-13 04:41:45 [eval] 454/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-192 status=ok score=1.000 step=25s eta=22h 10m 16s
2026-09-13 04:43:49 [eval] 455/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-834 status=ok score=1.000 step=2m 04s eta=22h 07m 23s
2026-09-13 04:44:34 [eval] 456/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-351 status=ok score=1.000 step=44s eta=22h 02m 56s
2026-09-13 04:46:57 [eval] 457/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-1082 status=ok score=1.000 step=2m 22s eta=22h 00m 26s
2026-09-13 04:47:57 [eval] 458/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1353 status=ok score=1.000 step=59s eta=21h 56m 18s
2026-09-13 04:48:50 [eval] 459/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1035 status=ok score=1.000 step=53s eta=21h 52m 04s
2026-09-13 04:56:50 [eval] 460/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-2146 status=error score=0.000 step=8m 00s eta=21h 56m 11s
2026-09-13 04:57:42 [eval] 461/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1031 status=ok score=1.000 step=52s eta=21h 51m 55s
2026-09-13 04:58:04 [eval] 462/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-572 status=ok score=1.000 step=21s eta=21h 47m 04s
2026-09-13 05:02:06 [eval] 463/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1779 status=ok score=1.000 step=4m 02s eta=21h 46m 30s
2026-09-13 05:04:56 [eval] 464/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2391 status=ok score=1.000 step=2m 49s eta=21h 44m 32s
2026-09-13 05:05:49 [eval] 465/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-159 status=ok score=1.000 step=52s eta=21h 40m 18s
2026-09-13 05:07:15 [eval] 466/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1044 status=ok score=1.000 step=1m 26s eta=21h 36m 45s
2026-09-13 05:07:39 [eval] 467/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-2057 status=ok score=1.000 step=23s eta=21h 32m 00s
2026-09-13 05:09:06 [eval] 468/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2058 status=ok score=1.000 step=1m 27s eta=21h 28m 28s
2026-09-13 05:11:13 [eval] 469/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-765 status=ok score=1.000 step=2m 06s eta=21h 25m 42s
2026-09-13 05:11:55 [eval] 470/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-477 status=ok score=1.000 step=41s eta=21h 21m 20s
2026-09-13 05:19:55 [eval] 471/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1407 status=error score=0.000 step=8m 00s eta=21h 25m 11s
2026-09-13 05:27:55 [eval] 472/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-190 status=error score=0.000 step=8m 00s eta=21h 28m 59s
2026-09-13 05:28:40 [eval] 473/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-109 status=ok score=1.000 step=45s eta=21h 24m 40s
2026-09-13 05:36:36 [eval] 474/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-582 status=ok score=1.000 step=7m 55s eta=21h 28m 19s
2026-09-13 05:38:26 [eval] 475/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-631 status=ok score=1.000 step=1m 50s eta=21h 25m 12s
2026-09-13 05:38:51 [eval] 476/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-248 status=ok score=1.000 step=24s eta=21h 20m 31s
2026-09-13 05:46:51 [eval] 477/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-711 status=error score=0.000 step=8m 00s eta=21h 24m 10s
2026-09-13 05:47:37 [eval] 478/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-694 status=ok score=1.000 step=45s eta=21h 19m 51s
2026-09-13 05:55:37 [eval] 479/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1733 status=error score=0.000 step=8m 00s eta=21h 23m 26s
2026-09-13 05:56:08 [eval] 480/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-23957 status=ok score=1.000 step=31s eta=21h 18m 52s
2026-09-13 05:56:47 [eval] 481/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-305 status=ok score=1.000 step=38s eta=21h 14m 27s
2026-09-13 05:58:33 [eval] 482/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-990 status=ok score=1.000 step=1m 46s eta=21h 11m 15s
2026-09-13 05:58:57 [eval] 483/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-134 status=ok score=1.000 step=24s eta=21h 06m 37s
2026-09-13 05:59:43 [eval] 484/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1436 status=ok score=1.000 step=45s eta=21h 02m 21s
2026-09-13 06:03:26 [eval] 485/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-465 status=ok score=1.000 step=3m 43s eta=21h 01m 16s
2026-09-13 06:04:05 [eval] 486/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1558 status=ok score=1.000 step=39s eta=20h 56m 55s
2026-09-13 06:05:04 [eval] 487/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1512 status=ok score=1.000 step=58s eta=20h 52m 55s
2026-09-13 06:06:46 [eval] 488/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1102 status=ok score=1.000 step=1m 42s eta=20h 49m 42s
2026-09-13 06:07:40 [eval] 489/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1232 status=ok score=1.000 step=53s eta=20h 45m 39s
2026-09-13 06:08:31 [eval] 490/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1338 status=ok score=1.000 step=51s eta=20h 41m 34s
2026-09-13 06:09:10 [eval] 491/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-951 status=ok score=1.000 step=38s eta=20h 37m 17s
2026-09-13 06:11:26 [eval] 492/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-1185 status=ok score=1.000 step=2m 15s eta=20h 34m 41s
2026-09-13 06:12:58 [eval] 493/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-516 status=ok score=0.350 step=1m 31s eta=20h 31m 20s
2026-09-13 06:14:19 [eval] 494/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1898 status=ok score=1.000 step=1m 20s eta=20h 27m 47s
2026-09-13 06:14:55 [eval] 495/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2232 status=ok score=1.000 step=36s eta=20h 23m 30s
2026-09-13 06:15:55 [eval] 496/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-156 status=ok score=1.000 step=1m 00s eta=20h 19m 38s
2026-09-13 06:20:17 [eval] 497/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1865 status=ok score=0.350 step=4m 21s eta=20h 19m 11s
2026-09-13 06:21:31 [eval] 498/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-737 status=ok score=1.000 step=1m 14s eta=20h 15m 34s
2026-09-13 06:22:03 [eval] 499/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1168 status=ok score=1.000 step=31s eta=20h 11m 14s
2026-09-13 06:27:35 [eval] 500/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-117 status=ok score=1.000 step=5m 32s eta=20h 11m 56s
2026-09-13 06:27:35 [eval] Target=qwen38_27b_local | condizione=skillopt | task=250
2026-09-13 06:29:12 [eval] 501/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2159 status=ok score=1.000 step=1m 37s eta=20h 08m 43s
2026-09-13 06:37:12 [eval] 502/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-1202 status=error score=0.000 step=8m 00s eta=20h 11m 50s
2026-09-13 06:41:52 [eval] 503/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-101 status=ok score=1.000 step=4m 40s eta=20h 11m 36s
2026-09-13 06:42:54 [eval] 504/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1128 status=ok score=1.000 step=1m 01s eta=20h 07m 47s
2026-09-13 06:43:46 [eval] 505/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-459 status=ok score=1.000 step=51s eta=20h 03m 48s
2026-09-13 06:46:30 [eval] 506/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-44 status=ok score=0.350 step=2m 44s eta=20h 01m 40s
2026-09-13 06:48:50 [eval] 507/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-488 status=ok score=1.000 step=2m 19s eta=19h 59m 09s
2026-09-13 06:49:18 [eval] 508/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2080 status=ok score=1.000 step=27s eta=19h 54m 48s
2026-09-13 06:49:43 [eval] 509/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-505 status=ok score=1.000 step=25s eta=19h 50m 26s
2026-09-13 06:50:03 [eval] 510/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-524 status=ok score=1.000 step=19s eta=19h 46m 00s
2026-09-13 06:50:38 [eval] 511/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-802 status=ok score=1.000 step=35s eta=19h 41m 50s
2026-09-13 06:53:06 [eval] 512/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-188 status=ok score=1.000 step=2m 27s eta=19h 39m 27s
2026-09-13 06:54:00 [eval] 513/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-119 status=ok score=1.000 step=54s eta=19h 35m 35s
2026-09-13 06:54:23 [eval] 514/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-466 status=ok score=1.000 step=22s eta=19h 31m 15s
2026-09-13 06:54:49 [eval] 515/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-864 status=ok score=1.000 step=26s eta=19h 27m 00s
2026-09-13 07:02:49 [eval] 516/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-817 status=error score=0.000 step=8m 00s eta=19h 29m 50s
2026-09-13 07:03:50 [eval] 517/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-824 status=ok score=1.000 step=1m 00s eta=19h 26m 06s
2026-09-13 07:04:24 [eval] 518/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-529 status=ok score=1.000 step=34s eta=19h 21m 59s
2026-09-13 07:07:02 [eval] 519/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1111 status=ok score=1.000 step=2m 37s eta=19h 19m 46s
2026-09-13 07:08:29 [eval] 520/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-1032 status=ok score=1.000 step=1m 27s eta=19h 16m 29s
2026-09-13 07:12:28 [eval] 521/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-686 status=ok score=1.000 step=3m 58s eta=19h 15m 30s
2026-09-13 07:12:51 [eval] 522/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1238 status=ok score=1.000 step=23s eta=19h 11m 15s
2026-09-13 07:13:18 [eval] 523/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-1060 status=ok score=1.000 step=26s eta=19h 07m 02s
2026-09-13 07:13:46 [eval] 524/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-251 status=ok score=1.000 step=28s eta=19h 02m 53s
2026-09-13 07:16:35 [eval] 525/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1247 status=ok score=1.000 step=2m 48s eta=19h 00m 51s
2026-09-13 07:17:58 [eval] 526/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1578 status=ok score=1.000 step=1m 22s eta=18h 57m 32s
2026-09-13 07:25:58 [eval] 527/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-826 status=error score=0.000 step=8m 00s eta=19h 00m 09s
2026-09-13 07:27:50 [eval] 528/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-190 status=ok score=1.000 step=1m 51s eta=18h 57m 15s
2026-09-13 07:28:10 [eval] 529/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1714 status=ok score=1.000 step=20s eta=18h 53m 00s
2026-09-13 07:29:32 [eval] 530/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1078 status=ok score=1.000 step=1m 22s eta=18h 49m 41s
2026-09-13 07:30:20 [eval] 531/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-621 status=ok score=1.000 step=47s eta=18h 45m 51s
2026-09-13 07:30:41 [eval] 532/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-431 status=ok score=1.000 step=21s eta=18h 41m 39s
2026-09-13 07:31:30 [eval] 533/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1842 status=ok score=1.000 step=48s eta=18h 37m 52s
2026-09-13 07:34:50 [eval] 534/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-846 status=ok score=1.000 step=3m 19s eta=18h 36m 18s
2026-09-13 07:35:34 [eval] 535/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1572 status=ok score=1.000 step=44s eta=18h 32m 28s
2026-09-13 07:36:17 [eval] 536/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1730 status=ok score=1.000 step=42s eta=18h 28m 37s
2026-09-13 07:37:58 [eval] 537/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-820 status=ok score=1.000 step=1m 41s eta=18h 25m 37s
2026-09-13 07:39:10 [eval] 538/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-893 status=ok score=1.000 step=1m 11s eta=18h 22m 12s
2026-09-13 07:42:51 [eval] 539/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-260 status=ok score=1.000 step=3m 41s eta=18h 20m 56s
2026-09-13 07:43:11 [eval] 540/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-254 status=ok score=1.000 step=19s eta=18h 16m 47s
2026-09-13 07:43:39 [eval] 541/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1747 status=ok score=1.000 step=28s eta=18h 12m 47s
2026-09-13 07:51:31 [eval] 542/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-1146 status=ok score=1.000 step=7m 52s eta=18h 15m 03s
2026-09-13 07:53:10 [eval] 543/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-533 status=ok score=1.000 step=1m 38s eta=18h 12m 02s
2026-09-13 07:55:14 [eval] 544/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-1002 status=ok score=1.000 step=2m 03s eta=18h 09m 22s
2026-09-13 07:57:56 [eval] 545/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-920 status=ok score=1.000 step=2m 41s eta=18h 07m 14s
2026-09-13 08:05:56 [eval] 546/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1454 status=error score=0.000 step=8m 00s eta=18h 09m 31s
2026-09-13 08:06:28 [eval] 547/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-776 status=ok score=1.000 step=31s eta=18h 05m 34s
2026-09-13 08:07:44 [eval] 548/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-427 status=ok score=1.000 step=1m 15s eta=18h 02m 14s
2026-09-13 08:11:51 [eval] 549/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-283 status=ok score=1.000 step=4m 07s eta=18h 01m 16s
2026-09-13 08:12:23 [eval] 550/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-666 status=ok score=1.000 step=31s eta=17h 57m 20s
2026-09-13 08:12:53 [eval] 551/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1332 status=ok score=1.000 step=29s eta=17h 53m 24s
2026-09-13 08:13:52 [eval] 552/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1410 status=ok score=1.000 step=59s eta=17h 49m 52s
2026-09-13 08:20:21 [eval] 553/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1166 status=ok score=1.000 step=6m 28s eta=17h 50m 47s
2026-09-13 08:21:02 [eval] 554/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-216 status=ok score=1.000 step=40s eta=17h 47m 00s
2026-09-13 08:29:02 [eval] 555/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1139 status=error score=0.000 step=8m 00s eta=17h 49m 07s
2026-09-13 08:29:55 [eval] 556/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1934 status=ok score=1.000 step=53s eta=17h 45m 30s
2026-09-13 08:30:58 [eval] 557/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1356 status=ok score=1.000 step=1m 02s eta=17h 42m 02s
2026-09-13 08:38:58 [eval] 558/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1544 status=error score=0.000 step=8m 00s eta=17h 44m 04s
2026-09-13 08:39:25 [eval] 559/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-807 status=ok score=1.000 step=26s eta=17h 40m 07s
2026-09-13 08:40:43 [eval] 560/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-634 status=ok score=1.000 step=1m 17s eta=17h 36m 51s
2026-09-13 08:42:36 [eval] 561/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1282 status=ok score=1.000 step=1m 53s eta=17h 34m 02s
2026-09-13 08:44:44 [eval] 562/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2700 status=ok score=1.000 step=2m 08s eta=17h 31m 26s
2026-09-13 08:45:09 [eval] 563/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-109 status=ok score=1.000 step=24s eta=17h 27m 29s
2026-09-13 08:45:58 [eval] 564/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1547 status=ok score=1.000 step=49s eta=17h 23m 52s
2026-09-13 08:47:46 [eval] 565/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1930 status=ok score=1.000 step=1m 47s eta=17h 21m 01s
2026-09-13 08:48:00 [eval] 566/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1784 status=ok score=1.000 step=13s eta=17h 16m 58s
2026-09-13 08:48:31 [eval] 567/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-425 status=ok score=1.000 step=31s eta=17h 13m 09s
2026-09-13 08:54:07 [eval] 568/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-172 status=ok score=1.000 step=5m 36s eta=17h 13m 13s
2026-09-13 08:54:20 [eval] 569/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-572 status=ok score=1.000 step=12s eta=17h 09m 10s
2026-09-13 08:54:41 [eval] 570/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-149 status=ok score=1.000 step=21s eta=17h 05m 15s
2026-09-13 08:55:16 [eval] 571/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2023 status=ok score=1.000 step=34s eta=17h 01m 30s
2026-09-13 08:55:55 [eval] 572/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1995 status=ok score=1.000 step=39s eta=16h 57m 50s
2026-09-13 08:56:05 [eval] 573/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-2019 status=ok score=1.000 step=10s eta=16h 53m 48s
2026-09-13 08:57:34 [eval] 574/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1994 status=ok score=1.000 step=1m 28s eta=16h 50m 46s
2026-09-13 08:59:45 [eval] 575/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2780 status=ok score=1.000 step=2m 10s eta=16h 48m 15s
2026-09-13 09:07:45 [eval] 576/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1849 status=error score=0.000 step=8m 00s eta=16h 50m 01s
2026-09-13 09:15:14 [eval] 577/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-547 status=ok score=1.000 step=7m 29s eta=16h 51m 23s
2026-09-13 09:18:30 [eval] 578/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-499 status=ok score=1.000 step=3m 16s eta=16h 49m 38s
2026-09-13 09:21:01 [eval] 579/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1508 status=ok score=1.000 step=2m 30s eta=16h 47m 20s
2026-09-13 09:21:19 [eval] 580/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-190 status=ok score=1.000 step=18s eta=16h 43m 25s
2026-09-13 09:26:28 [eval] 581/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2176 status=ok score=1.000 step=5m 08s eta=16h 43m 01s
2026-09-13 09:26:49 [eval] 582/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-761 status=ok score=1.000 step=20s eta=16h 39m 09s
2026-09-13 09:28:56 [eval] 583/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-10 status=ok score=1.000 step=2m 07s eta=16h 36m 34s
2026-09-13 09:29:29 [eval] 584/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-722 status=ok score=1.000 step=33s eta=16h 32m 53s
2026-09-13 09:30:07 [eval] 585/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1622 status=ok score=1.000 step=37s eta=16h 29m 14s
2026-09-13 09:30:41 [eval] 586/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1787 status=ok score=1.000 step=34s eta=16h 25m 34s
2026-09-13 09:32:32 [eval] 587/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-661 status=ok score=1.000 step=1m 51s eta=16h 22m 49s
2026-09-13 09:32:58 [eval] 588/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2551 status=ok score=1.000 step=26s eta=16h 19m 05s
2026-09-13 09:39:37 [eval] 589/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-229 status=ok score=1.000 step=6m 39s eta=16h 19m 41s
2026-09-13 09:39:58 [eval] 590/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1572 status=ok score=1.000 step=20s eta=16h 15m 53s
2026-09-13 09:40:41 [eval] 591/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-591 status=ok score=1.000 step=43s eta=16h 12m 21s
2026-09-13 09:42:47 [eval] 592/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-838 status=ok score=1.000 step=2m 05s eta=16h 09m 47s
2026-09-13 09:43:35 [eval] 593/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-134 status=ok score=1.000 step=48s eta=16h 06m 20s
2026-09-13 09:44:30 [eval] 594/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2257 status=ok score=1.000 step=54s eta=16h 02m 57s
2026-09-13 09:44:49 [eval] 595/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-239 status=ok score=1.000 step=19s eta=15h 59m 11s
2026-09-13 09:47:04 [eval] 596/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-805 status=ok score=1.000 step=2m 14s eta=15h 56m 44s
2026-09-13 09:48:08 [eval] 597/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1014 status=ok score=1.000 step=1m 04s eta=15h 53m 29s
2026-09-13 09:49:57 [eval] 598/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-47 status=ok score=1.000 step=1m 48s eta=15h 50m 45s
2026-09-13 09:50:19 [eval] 599/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-769 status=ok score=1.000 step=22s eta=15h 47m 03s
2026-09-13 09:53:38 [eval] 600/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2427 status=ok score=1.000 step=3m 18s eta=15h 45m 19s
2026-09-13 09:54:42 [eval] 601/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-285 status=ok score=1.000 step=1m 03s eta=15h 42m 06s
2026-09-13 09:55:37 [eval] 602/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2064 status=ok score=1.000 step=55s eta=15h 38m 47s
2026-09-13 09:56:53 [eval] 603/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-580 status=ok score=0.350 step=1m 15s eta=15h 35m 42s
2026-09-13 09:57:20 [eval] 604/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-46 status=ok score=1.000 step=26s eta=15h 32m 06s
2026-09-13 09:57:54 [eval] 605/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-170 status=ok score=1.000 step=34s eta=15h 28m 35s
2026-09-13 09:58:25 [eval] 606/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2743 status=ok score=1.000 step=31s eta=15h 25m 02s
2026-09-13 10:06:25 [eval] 607/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1510 status=error score=0.000 step=8m 00s eta=15h 26m 21s
2026-09-13 10:08:24 [eval] 608/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-881 status=ok score=1.000 step=1m 58s eta=15h 23m 45s
2026-09-13 10:14:26 [eval] 609/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-282 status=ok score=0.350 step=6m 01s eta=15h 23m 45s
2026-09-13 10:15:08 [eval] 610/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-1097 status=ok score=1.000 step=42s eta=15h 20m 20s
2026-09-13 10:16:18 [eval] 611/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1126 status=ok score=1.000 step=1m 09s eta=15h 17m 13s
2026-09-13 10:16:39 [eval] 612/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-346 status=ok score=1.000 step=21s eta=15h 13m 35s
2026-09-13 10:17:20 [eval] 613/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-752 status=ok score=1.000 step=40s eta=15h 10m 10s
2026-09-13 10:22:58 [eval] 614/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1063 status=ok score=1.000 step=5m 37s eta=15h 09m 52s
2026-09-13 10:23:43 [eval] 615/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-356 status=ok score=1.000 step=45s eta=15h 06m 31s
2026-09-13 10:24:10 [eval] 616/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-2037 status=ok score=1.000 step=26s eta=15h 02m 58s
2026-09-13 10:24:43 [eval] 617/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2253 status=ok score=1.000 step=33s eta=14h 59m 30s
2026-09-13 10:26:05 [eval] 618/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1837 status=ok score=1.000 step=1m 22s eta=14h 56m 33s
2026-09-13 10:26:35 [eval] 619/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1973 status=ok score=1.000 step=29s eta=14h 53m 04s
2026-09-13 10:27:43 [eval] 620/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-291 status=ok score=1.000 step=1m 08s eta=14h 49m 59s
2026-09-13 10:28:16 [eval] 621/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-452 status=ok score=1.000 step=32s eta=14h 46m 33s
2026-09-13 10:29:19 [eval] 622/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-483 status=ok score=1.000 step=1m 02s eta=14h 43m 25s
2026-09-13 10:31:19 [eval] 623/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-538 status=ok score=1.000 step=2m 00s eta=14h 40m 53s
2026-09-13 10:32:20 [eval] 624/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1992 status=ok score=1.000 step=1m 01s eta=14h 37m 45s
2026-09-13 10:32:44 [eval] 625/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1199 status=ok score=1.000 step=23s eta=14h 34m 15s
2026-09-13 10:34:13 [eval] 626/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-634 status=ok score=1.000 step=1m 29s eta=14h 31m 25s
2026-09-13 10:42:14 [eval] 627/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-894 status=error score=0.000 step=8m 00s eta=14h 32m 28s
2026-09-13 10:43:24 [eval] 628/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1072 status=ok score=1.000 step=1m 10s eta=14h 29m 26s
2026-09-13 10:45:59 [eval] 629/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-1257 status=ok score=1.000 step=2m 34s eta=14h 27m 14s
2026-09-13 10:48:12 [eval] 630/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-263 status=ok score=1.000 step=2m 13s eta=14h 24m 50s
2026-09-13 10:48:30 [eval] 631/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1255 status=ok score=1.000 step=17s eta=14h 21m 18s
2026-09-13 10:50:06 [eval] 632/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-1090 status=ok score=1.000 step=1m 36s eta=14h 18m 32s
2026-09-13 10:50:29 [eval] 633/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2251 status=ok score=1.000 step=22s eta=14h 15m 05s
2026-09-13 10:50:52 [eval] 634/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-779 status=ok score=1.000 step=22s eta=14h 11m 37s
2026-09-13 10:58:52 [eval] 635/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1003 status=error score=0.000 step=8m 00s eta=14h 12m 33s
2026-09-13 10:59:29 [eval] 636/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-686 status=ok score=1.000 step=37s eta=14h 09m 14s
2026-09-13 10:59:55 [eval] 637/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1114 status=ok score=0.350 step=26s eta=14h 05m 49s
2026-09-13 11:07:17 [eval] 638/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1411 status=ok score=1.000 step=7m 22s eta=14h 06m 21s
2026-09-13 11:12:39 [eval] 639/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-1281 status=ok score=0.350 step=5m 21s eta=14h 05m 43s
2026-09-13 11:14:06 [eval] 640/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-615 status=ok score=1.000 step=1m 26s eta=14h 02m 52s
2026-09-13 11:17:00 [eval] 641/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-430 status=ok score=1.000 step=2m 54s eta=14h 00m 51s
2026-09-13 11:17:23 [eval] 642/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1425 status=ok score=1.000 step=23s eta=13h 57m 25s
2026-09-13 11:25:23 [eval] 643/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-989 status=error score=0.000 step=8m 00s eta=13h 58m 13s
2026-09-13 11:28:05 [eval] 644/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1797 status=ok score=1.000 step=2m 41s eta=13h 56m 04s
2026-09-13 11:34:19 [eval] 645/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1930 status=ok score=1.000 step=6m 14s eta=13h 55m 51s
2026-09-13 11:34:42 [eval] 646/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-255 status=ok score=1.000 step=22s eta=13h 52m 25s
2026-09-13 11:35:34 [eval] 647/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-993 status=ok score=1.000 step=51s eta=13h 49m 15s
2026-09-13 11:36:39 [eval] 648/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-567 status=ok score=1.000 step=1m 05s eta=13h 46m 13s
2026-09-13 11:36:59 [eval] 649/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1227 status=ok score=1.000 step=20s eta=13h 42m 47s
2026-09-13 11:38:02 [eval] 650/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-911 status=ok score=1.000 step=1m 03s eta=13h 39m 45s
2026-09-13 11:39:07 [eval] 651/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-428 status=ok score=1.000 step=1m 04s eta=13h 36m 44s
2026-09-13 11:40:53 [eval] 652/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-509 status=ok score=1.000 step=1m 45s eta=13h 34m 05s
2026-09-13 11:48:53 [eval] 653/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-238 status=error score=0.000 step=8m 00s eta=13h 34m 45s
2026-09-13 11:51:35 [eval] 654/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-158 status=ok score=1.000 step=2m 42s eta=13h 32m 35s
2026-09-13 11:54:54 [eval] 655/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-2022 status=ok score=1.000 step=3m 19s eta=13h 30m 45s
2026-09-13 11:55:44 [eval] 656/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-737 status=ok score=0.350 step=49s eta=13h 27m 36s
2026-09-13 11:56:19 [eval] 657/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-914 status=ok score=1.000 step=35s eta=13h 24m 20s
2026-09-13 11:57:20 [eval] 658/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1275 status=ok score=1.000 step=1m 01s eta=13h 21m 18s
2026-09-13 12:05:20 [eval] 659/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-702 status=error score=0.000 step=8m 00s eta=13h 21m 53s
2026-09-13 12:09:02 [eval] 660/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-2046 status=ok score=1.000 step=3m 41s eta=13h 20m 14s
2026-09-13 12:10:08 [eval] 661/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-978 status=ok score=1.000 step=1m 05s eta=13h 17m 14s
2026-09-13 12:10:44 [eval] 662/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-73 status=ok score=1.000 step=36s eta=13h 13m 59s
2026-09-13 12:13:52 [eval] 663/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1354 status=ok score=1.000 step=3m 07s eta=13h 12m 02s
2026-09-13 12:17:23 [eval] 664/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-323 status=ok score=1.000 step=3m 31s eta=13h 10m 17s
2026-09-13 12:18:01 [eval] 665/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-996 status=ok score=1.000 step=37s eta=13h 07m 03s
2026-09-13 12:19:18 [eval] 666/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1217 status=ok score=1.000 step=1m 17s eta=13h 04m 10s
2026-09-13 12:27:18 [eval] 667/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1279 status=error score=0.000 step=8m 00s eta=13h 04m 39s
2026-09-13 12:35:19 [eval] 668/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-731 status=error score=0.000 step=8m 00s eta=13h 05m 06s
2026-09-13 12:35:40 [eval] 669/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-988 status=ok score=1.000 step=21s eta=13h 01m 44s
2026-09-13 12:36:10 [eval] 670/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-114 status=ok score=1.000 step=30s eta=12h 58m 28s
2026-09-13 12:36:39 [eval] 671/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2157 status=ok score=1.000 step=28s eta=12h 55m 11s
2026-09-13 12:37:41 [eval] 672/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-368 status=ok score=1.000 step=1m 02s eta=12h 52m 11s
2026-09-13 12:39:01 [eval] 673/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2193 status=ok score=0.350 step=1m 20s eta=12h 49m 20s
2026-09-13 12:39:38 [eval] 674/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-627 status=ok score=1.000 step=36s eta=12h 46m 08s
2026-09-13 12:40:35 [eval] 675/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-96 status=ok score=1.000 step=56s eta=12h 43m 07s
2026-09-13 12:40:52 [eval] 676/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1924 status=ok score=1.000 step=16s eta=12h 39m 46s
2026-09-13 12:48:52 [eval] 677/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-1201 status=error score=0.000 step=8m 00s eta=12h 40m 08s
2026-09-13 12:49:16 [eval] 678/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1214 status=ok score=1.000 step=24s eta=12h 36m 51s
2026-09-13 12:50:23 [eval] 679/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-276 status=ok score=1.000 step=1m 07s eta=12h 33m 55s
2026-09-13 12:51:02 [eval] 680/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-954 status=ok score=1.000 step=39s eta=12h 30m 46s
2026-09-13 12:51:47 [eval] 681/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1339 status=ok score=1.000 step=44s eta=12h 27m 40s
2026-09-13 12:59:47 [eval] 682/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-964 status=error score=0.000 step=8m 00s eta=12h 27m 58s
2026-09-13 13:01:15 [eval] 683/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1184 status=ok score=1.000 step=1m 27s eta=12h 25m 12s
2026-09-13 13:01:38 [eval] 684/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-930 status=ok score=1.000 step=23s eta=12h 21m 57s
2026-09-13 13:09:38 [eval] 685/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1422 status=error score=0.000 step=8m 00s eta=12h 22m 12s
2026-09-13 13:11:46 [eval] 686/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-279 status=ok score=1.000 step=2m 07s eta=12h 19m 44s
2026-09-13 13:19:10 [eval] 687/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-686 status=ok score=1.000 step=7m 23s eta=12h 19m 40s
2026-09-13 13:19:44 [eval] 688/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-153 status=ok score=1.000 step=34s eta=12h 16m 30s
2026-09-13 13:20:58 [eval] 689/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2264 status=ok score=1.000 step=1m 13s eta=12h 13m 38s
2026-09-13 13:23:15 [eval] 690/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1837 status=ok score=1.000 step=2m 16s eta=12h 11m 14s
2026-09-13 13:23:35 [eval] 691/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2680 status=ok score=1.000 step=19s eta=12h 07m 58s
2026-09-13 13:24:07 [eval] 692/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1297 status=ok score=1.000 step=32s eta=12h 04m 49s
2026-09-13 13:26:39 [eval] 693/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-203 status=ok score=1.000 step=2m 31s eta=12h 02m 32s
2026-09-13 13:27:36 [eval] 694/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-598 status=ok score=1.000 step=56s eta=11h 59m 33s
2026-09-13 13:28:05 [eval] 695/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-410 status=ok score=1.000 step=29s eta=11h 56m 23s
2026-09-13 13:29:20 [eval] 696/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1082 status=ok score=1.000 step=1m 15s eta=11h 53m 33s
2026-09-13 13:29:50 [eval] 697/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1388 status=ok score=1.000 step=30s eta=11h 50m 25s
2026-09-13 13:35:28 [eval] 698/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-2196 status=ok score=1.000 step=5m 38s eta=11h 49m 29s
2026-09-13 13:37:31 [eval] 699/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-1252 status=ok score=1.000 step=2m 02s eta=11h 47m 00s
2026-09-13 13:45:31 [eval] 700/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1350 status=error score=0.000 step=8m 00s eta=11h 47m 05s
2026-09-13 13:46:01 [eval] 701/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-841 status=ok score=1.000 step=30s eta=11h 43m 56s
2026-09-13 13:48:06 [eval] 702/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-853 status=ok score=1.000 step=2m 04s eta=11h 41m 28s
2026-09-13 13:56:06 [eval] 703/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-345 status=error score=0.000 step=8m 00s eta=11h 41m 30s
2026-09-13 13:56:31 [eval] 704/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-192 status=ok score=1.000 step=25s eta=11h 38m 19s
2026-09-13 13:58:13 [eval] 705/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-834 status=ok score=1.000 step=1m 42s eta=11h 35m 41s
2026-09-13 13:58:47 [eval] 706/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-351 status=ok score=1.000 step=33s eta=11h 32m 35s
2026-09-13 14:02:25 [eval] 707/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-1082 status=ok score=1.000 step=3m 37s eta=11h 30m 45s
2026-09-13 14:03:15 [eval] 708/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1353 status=ok score=1.000 step=50s eta=11h 27m 46s
2026-09-13 14:04:16 [eval] 709/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1035 status=ok score=1.000 step=1m 00s eta=11h 24m 51s
2026-09-13 14:12:16 [eval] 710/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-2146 status=error score=0.000 step=8m 00s eta=11h 24m 49s
2026-09-13 14:13:06 [eval] 711/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1031 status=ok score=1.000 step=50s eta=11h 21m 50s
2026-09-13 14:13:27 [eval] 712/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-572 status=ok score=1.000 step=20s eta=11h 18m 39s
2026-09-13 14:21:06 [eval] 713/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1779 status=ok score=1.000 step=7m 39s eta=11h 18m 26s
2026-09-13 14:24:43 [eval] 714/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2391 status=ok score=1.000 step=3m 37s eta=11h 16m 34s
2026-09-13 14:27:28 [eval] 715/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-159 status=ok score=0.350 step=2m 44s eta=11h 14m 21s
2026-09-13 14:29:04 [eval] 716/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1044 status=ok score=1.000 step=1m 36s eta=11h 11m 41s
2026-09-13 14:29:26 [eval] 717/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-2057 status=ok score=1.000 step=22s eta=11h 08m 32s
2026-09-13 14:31:08 [eval] 718/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2058 status=ok score=1.000 step=1m 41s eta=11h 05m 55s
2026-09-13 14:39:08 [eval] 719/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-765 status=error score=0.000 step=8m 00s eta=11h 05m 45s
2026-09-13 14:40:09 [eval] 720/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-477 status=ok score=1.000 step=1m 01s eta=11h 02m 52s
2026-09-13 14:44:00 [eval] 721/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1407 status=ok score=1.000 step=3m 50s eta=11h 01m 04s
2026-09-13 14:48:00 [eval] 722/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-190 status=ok score=1.000 step=4m 00s eta=10h 59m 19s
2026-09-13 14:48:36 [eval] 723/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-109 status=ok score=1.000 step=36s eta=10h 56m 16s
2026-09-13 14:55:20 [eval] 724/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-582 status=ok score=1.000 step=6m 43s eta=10h 55m 34s
2026-09-13 14:57:28 [eval] 725/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-631 status=ok score=1.000 step=2m 07s eta=10h 53m 06s
2026-09-13 14:57:53 [eval] 726/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-248 status=ok score=1.000 step=24s eta=10h 49m 59s
2026-09-13 15:05:53 [eval] 727/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-711 status=error score=0.000 step=8m 00s eta=10h 49m 43s
2026-09-13 15:06:41 [eval] 728/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-694 status=ok score=1.000 step=47s eta=10h 46m 45s
2026-09-13 15:14:41 [eval] 729/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1733 status=error score=0.000 step=8m 00s eta=10h 46m 28s
2026-09-13 15:14:58 [eval] 730/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-23957 status=ok score=1.000 step=17s eta=10h 43m 18s
2026-09-13 15:15:40 [eval] 731/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-305 status=ok score=1.000 step=42s eta=10h 40m 18s
2026-09-13 15:17:21 [eval] 732/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-990 status=ok score=1.000 step=1m 40s eta=10h 37m 40s
2026-09-13 15:17:47 [eval] 733/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-134 status=ok score=1.000 step=25s eta=10h 34m 35s
2026-09-13 15:18:24 [eval] 734/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1436 status=ok score=1.000 step=37s eta=10h 31m 34s
2026-09-13 15:21:01 [eval] 735/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-465 status=ok score=1.000 step=2m 37s eta=10h 29m 17s
2026-09-13 15:21:40 [eval] 736/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1558 status=ok score=1.000 step=38s eta=10h 26m 17s
2026-09-13 15:22:46 [eval] 737/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1512 status=ok score=1.000 step=1m 05s eta=10h 23m 27s
2026-09-13 15:24:23 [eval] 738/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1102 status=ok score=1.000 step=1m 36s eta=10h 20m 49s
2026-09-13 15:25:18 [eval] 739/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1232 status=ok score=1.000 step=55s eta=10h 17m 56s
2026-09-13 15:26:16 [eval] 740/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1338 status=ok score=1.000 step=57s eta=10h 15m 05s
2026-09-13 15:26:56 [eval] 741/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-951 status=ok score=1.000 step=40s eta=10h 12m 07s
2026-09-13 15:28:45 [eval] 742/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-1185 status=ok score=1.000 step=1m 49s eta=10h 09m 34s
2026-09-13 15:29:57 [eval] 743/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-516 status=ok score=0.350 step=1m 11s eta=10h 06m 48s
2026-09-13 15:31:15 [eval] 744/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1898 status=ok score=1.000 step=1m 18s eta=10h 04m 04s
2026-09-13 15:31:44 [eval] 745/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2232 status=ok score=1.000 step=28s eta=10h 01m 04s
2026-09-13 15:32:44 [eval] 746/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-156 status=ok score=1.000 step=59s eta=9h 58m 15s
2026-09-13 15:34:29 [eval] 747/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1865 status=ok score=0.350 step=1m 45s eta=9h 55m 42s
2026-09-13 15:35:49 [eval] 748/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-737 status=ok score=1.000 step=1m 19s eta=9h 53m 00s
2026-09-13 15:36:19 [eval] 749/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1168 status=ok score=1.000 step=30s eta=9h 50m 01s
2026-09-13 15:43:47 [eval] 750/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-117 status=ok score=1.000 step=7m 28s eta=9h 49m 23s
2026-09-13 15:43:47 [eval] Target=qwen38_27b_local | condizione=manual | task=250
2026-09-13 15:45:08 [eval] 751/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2159 status=ok score=1.000 step=1m 20s eta=9h 46m 41s
2026-09-13 15:53:08 [eval] 752/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1202 status=error score=0.000 step=8m 00s eta=9h 46m 11s
2026-09-13 15:56:32 [eval] 753/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-101 status=ok score=1.000 step=3m 24s eta=9h 44m 10s
2026-09-13 15:57:45 [eval] 754/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1128 status=ok score=1.000 step=1m 12s eta=9h 41m 25s
2026-09-13 15:58:43 [eval] 755/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-459 status=ok score=1.000 step=58s eta=9h 38m 36s
2026-09-13 16:01:51 [eval] 756/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-44 status=ok score=0.350 step=3m 07s eta=9h 36m 29s
2026-09-13 16:03:51 [eval] 757/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-488 status=ok score=1.000 step=2m 00s eta=9h 34m 01s
2026-09-13 16:04:18 [eval] 758/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2080 status=ok score=1.000 step=26s eta=9h 31m 02s
2026-09-13 16:04:44 [eval] 759/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-505 status=ok score=1.000 step=26s eta=9h 28m 04s
2026-09-13 16:05:08 [eval] 760/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-524 status=ok score=1.000 step=24s eta=9h 25m 06s
2026-09-13 16:05:42 [eval] 761/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-802 status=ok score=1.000 step=34s eta=9h 22m 11s
2026-09-13 16:08:17 [eval] 762/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-188 status=ok score=1.000 step=2m 34s eta=9h 19m 54s
2026-09-13 16:09:19 [eval] 763/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-119 status=ok score=1.000 step=1m 02s eta=9h 17m 08s
2026-09-13 16:09:41 [eval] 764/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-466 status=ok score=1.000 step=21s eta=9h 14m 11s
2026-09-13 16:10:17 [eval] 765/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-864 status=ok score=1.000 step=35s eta=9h 11m 17s
2026-09-13 16:18:16 [eval] 766/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-817 status=error score=0.000 step=8m 00s eta=9h 10m 40s
2026-09-13 16:19:23 [eval] 767/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-824 status=ok score=1.000 step=1m 06s eta=9h 07m 56s
2026-09-13 16:19:47 [eval] 768/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-529 status=ok score=1.000 step=24s eta=9h 05m 00s
2026-09-13 16:22:24 [eval] 769/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1111 status=ok score=1.000 step=2m 36s eta=9h 02m 44s
2026-09-13 16:24:09 [eval] 770/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-1032 status=ok score=1.000 step=1m 44s eta=9h 00m 12s
2026-09-13 16:27:18 [eval] 771/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-686 status=ok score=1.000 step=3m 09s eta=8h 58m 05s
2026-09-13 16:27:41 [eval] 772/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1238 status=ok score=1.000 step=22s eta=8h 55m 09s
2026-09-13 16:28:09 [eval] 773/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-1060 status=ok score=1.000 step=28s eta=8h 52m 15s
2026-09-13 16:28:33 [eval] 774/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-251 status=ok score=1.000 step=24s eta=8h 49m 21s
2026-09-13 16:31:56 [eval] 775/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1247 status=ok score=1.000 step=3m 22s eta=8h 47m 18s
2026-09-13 16:33:21 [eval] 776/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1578 status=ok score=1.000 step=1m 25s eta=8h 44m 41s
2026-09-13 16:41:21 [eval] 777/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-826 status=error score=0.000 step=8m 00s eta=8h 43m 58s
2026-09-13 16:45:15 [eval] 778/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-190 status=ok score=1.000 step=3m 54s eta=8h 42m 04s
2026-09-13 16:45:40 [eval] 779/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1714 status=ok score=1.000 step=24s eta=8h 39m 10s
2026-09-13 16:46:52 [eval] 780/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1078 status=ok score=1.000 step=1m 11s eta=8h 36m 29s
2026-09-13 16:47:38 [eval] 781/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-621 status=ok score=1.000 step=45s eta=8h 33m 42s
2026-09-13 16:48:05 [eval] 782/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-431 status=ok score=1.000 step=27s eta=8h 30m 50s
2026-09-13 16:48:45 [eval] 783/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1842 status=ok score=1.000 step=40s eta=8h 28m 01s
2026-09-13 16:52:11 [eval] 784/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-846 status=ok score=1.000 step=3m 25s eta=8h 25m 59s
2026-09-13 16:52:51 [eval] 785/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1572 status=ok score=1.000 step=40s eta=8h 23m 11s
2026-09-13 16:53:32 [eval] 786/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1730 status=ok score=1.000 step=40s eta=8h 20m 23s
2026-09-13 16:56:19 [eval] 787/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-820 status=ok score=1.000 step=2m 47s eta=8h 18m 10s
2026-09-13 16:57:16 [eval] 788/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-893 status=ok score=1.000 step=57s eta=8h 15m 27s
2026-09-13 17:01:25 [eval] 789/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-260 status=ok score=1.000 step=4m 08s eta=8h 13m 36s
2026-09-13 17:01:48 [eval] 790/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-254 status=ok score=1.000 step=23s eta=8h 10m 45s
2026-09-13 17:02:13 [eval] 791/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1747 status=ok score=1.000 step=25s eta=8h 07m 54s
2026-09-13 17:10:13 [eval] 792/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1146 status=error score=0.000 step=8m 00s eta=8h 07m 03s
2026-09-13 17:11:32 [eval] 793/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-533 status=ok score=1.000 step=1m 19s eta=8h 04m 27s
2026-09-13 17:14:59 [eval] 794/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-1002 status=ok score=1.000 step=3m 26s eta=8h 02m 23s
2026-09-13 17:17:52 [eval] 795/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-920 status=ok score=1.000 step=2m 53s eta=8h 00m 11s
2026-09-13 17:22:59 [eval] 796/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1454 status=ok score=0.350 step=5m 07s eta=7h 58m 33s
2026-09-13 17:23:32 [eval] 797/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-776 status=ok score=1.000 step=32s eta=7h 55m 45s
2026-09-13 17:24:40 [eval] 798/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-427 status=ok score=1.000 step=1m 08s eta=7h 53m 06s
2026-09-13 17:29:52 [eval] 799/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-283 status=ok score=1.000 step=5m 11s eta=7h 51m 29s
2026-09-13 17:30:23 [eval] 800/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-666 status=ok score=1.000 step=30s eta=7h 48m 41s
2026-09-13 17:30:55 [eval] 801/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1332 status=ok score=1.000 step=32s eta=7h 45m 53s
2026-09-13 17:31:46 [eval] 802/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1410 status=ok score=1.000 step=51s eta=7h 43m 11s
2026-09-13 17:37:53 [eval] 803/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1166 status=ok score=1.000 step=6m 06s eta=7h 41m 46s
2026-09-13 17:38:38 [eval] 804/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-216 status=ok score=1.000 step=44s eta=7h 39m 02s
2026-09-13 17:46:38 [eval] 805/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1139 status=error score=0.000 step=8m 00s eta=7h 38m 03s
2026-09-13 17:47:27 [eval] 806/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1934 status=ok score=1.000 step=49s eta=7h 35m 20s
2026-09-13 17:48:40 [eval] 807/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1356 status=ok score=1.000 step=1m 13s eta=7h 32m 43s
2026-09-13 17:56:40 [eval] 808/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1544 status=error score=0.000 step=8m 00s eta=7h 31m 43s
2026-09-13 17:57:06 [eval] 809/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-807 status=ok score=1.000 step=25s eta=7h 28m 55s
2026-09-13 17:58:23 [eval] 810/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-634 status=ok score=1.000 step=1m 16s eta=7h 26m 19s
2026-09-13 18:00:05 [eval] 811/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1282 status=ok score=1.000 step=1m 42s eta=7h 23m 49s
2026-09-13 18:02:02 [eval] 812/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2700 status=ok score=1.000 step=1m 56s eta=7h 21m 22s
2026-09-13 18:02:25 [eval] 813/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-109 status=ok score=1.000 step=23s eta=7h 18m 34s
2026-09-13 18:03:16 [eval] 814/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1547 status=ok score=1.000 step=50s eta=7h 15m 53s
2026-09-13 18:09:29 [eval] 815/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1930 status=ok score=1.000 step=6m 13s eta=7h 14m 25s
2026-09-13 18:09:41 [eval] 816/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1784 status=ok score=1.000 step=12s eta=7h 11m 35s
2026-09-13 18:10:11 [eval] 817/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-425 status=ok score=1.000 step=29s eta=7h 08m 50s
2026-09-13 18:16:46 [eval] 818/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-172 status=ok score=1.000 step=6m 35s eta=7h 07m 26s
2026-09-13 18:17:05 [eval] 819/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-572 status=ok score=1.000 step=19s eta=7h 04m 38s
2026-09-13 18:17:26 [eval] 820/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-149 status=ok score=1.000 step=20s eta=7h 01m 51s
2026-09-13 18:17:59 [eval] 821/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2023 status=ok score=1.000 step=32s eta=6h 59m 07s
2026-09-13 18:18:38 [eval] 822/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1995 status=ok score=1.000 step=39s eta=6h 56m 24s
2026-09-13 18:18:48 [eval] 823/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-2019 status=ok score=1.000 step=9s eta=6h 53m 36s
2026-09-13 18:20:43 [eval] 824/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1994 status=ok score=1.000 step=1m 54s eta=6h 51m 10s
2026-09-13 18:22:53 [eval] 825/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2780 status=ok score=1.000 step=2m 10s eta=6h 48m 48s
2026-09-13 18:30:53 [eval] 826/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1849 status=error score=0.000 step=8m 00s eta=6h 47m 39s
2026-09-13 18:36:55 [eval] 827/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-547 status=ok score=1.000 step=6m 01s eta=6h 46m 05s
2026-09-13 18:39:07 [eval] 828/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-499 status=ok score=0.350 step=2m 12s eta=6h 43m 43s
2026-09-13 18:42:22 [eval] 829/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1508 status=ok score=1.000 step=3m 14s eta=6h 41m 33s
2026-09-13 18:42:40 [eval] 830/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-190 status=ok score=1.000 step=18s eta=6h 38m 47s
2026-09-13 18:49:14 [eval] 831/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2176 status=ok score=1.000 step=6m 33s eta=6h 37m 18s
2026-09-13 18:49:33 [eval] 832/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-761 status=ok score=1.000 step=19s eta=6h 34m 32s
2026-09-13 18:51:35 [eval] 833/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-10 status=ok score=1.000 step=2m 01s eta=6h 32m 07s
2026-09-13 18:52:09 [eval] 834/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-722 status=ok score=1.000 step=34s eta=6h 29m 25s
2026-09-13 18:52:37 [eval] 835/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1622 status=ok score=1.000 step=27s eta=6h 26m 42s
2026-09-13 18:53:05 [eval] 836/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1787 status=ok score=1.000 step=28s eta=6h 23m 59s
2026-09-13 18:55:18 [eval] 837/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-661 status=ok score=1.000 step=2m 12s eta=6h 21m 37s
2026-09-13 18:55:44 [eval] 838/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2551 status=ok score=1.000 step=26s eta=6h 18m 55s
2026-09-13 19:03:44 [eval] 839/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-229 status=error score=0.000 step=8m 00s eta=6h 17m 40s
2026-09-13 19:04:04 [eval] 840/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1572 status=ok score=1.000 step=19s eta=6h 14m 56s
2026-09-13 19:04:59 [eval] 841/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-591 status=ok score=1.000 step=54s eta=6h 12m 19s
2026-09-13 19:07:22 [eval] 842/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-838 status=ok score=1.000 step=2m 23s eta=6h 09m 59s
2026-09-13 19:08:05 [eval] 843/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-134 status=ok score=1.000 step=43s eta=6h 07m 20s
2026-09-13 19:09:00 [eval] 844/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2257 status=ok score=1.000 step=54s eta=6h 04m 44s
2026-09-13 19:09:21 [eval] 845/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-239 status=ok score=1.000 step=21s eta=6h 02m 02s
2026-09-13 19:12:43 [eval] 846/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-805 status=ok score=1.000 step=3m 21s eta=5h 59m 53s
2026-09-13 19:13:52 [eval] 847/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1014 status=ok score=1.000 step=1m 09s eta=5h 57m 20s
2026-09-13 19:16:01 [eval] 848/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-47 status=ok score=1.000 step=2m 08s eta=5h 54m 58s
2026-09-13 19:16:21 [eval] 849/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-769 status=ok score=1.000 step=19s eta=5h 52m 16s
2026-09-13 19:18:49 [eval] 850/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2427 status=ok score=1.000 step=2m 27s eta=5h 49m 58s
2026-09-13 19:20:10 [eval] 851/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-285 status=ok score=1.000 step=1m 21s eta=5h 47m 28s
2026-09-13 19:21:08 [eval] 852/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2064 status=ok score=1.000 step=57s eta=5h 44m 53s
2026-09-13 19:22:26 [eval] 853/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-580 status=ok score=0.350 step=1m 18s eta=5h 42m 23s
2026-09-13 19:22:51 [eval] 854/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-46 status=ok score=1.000 step=25s eta=5h 39m 44s
2026-09-13 19:23:26 [eval] 855/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-170 status=ok score=1.000 step=35s eta=5h 37m 06s
2026-09-13 19:24:00 [eval] 856/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2743 status=ok score=1.000 step=33s eta=5h 34m 29s
2026-09-13 19:32:00 [eval] 857/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1510 status=error score=0.000 step=8m 00s eta=5h 33m 06s
2026-09-13 19:34:12 [eval] 858/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-881 status=ok score=1.000 step=2m 12s eta=5h 30m 45s
2026-09-13 19:38:51 [eval] 859/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-282 status=ok score=1.000 step=4m 38s eta=5h 28m 48s
2026-09-13 19:39:35 [eval] 860/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-1097 status=ok score=1.000 step=44s eta=5h 26m 13s
2026-09-13 19:40:58 [eval] 861/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1126 status=ok score=1.000 step=1m 23s eta=5h 23m 44s
2026-09-13 19:41:21 [eval] 862/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-346 status=ok score=1.000 step=22s eta=5h 21m 05s
2026-09-13 19:41:59 [eval] 863/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-752 status=ok score=1.000 step=38s eta=5h 18m 30s
2026-09-13 19:49:59 [eval] 864/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1063 status=error score=0.000 step=8m 00s eta=5h 17m 04s
2026-09-13 19:50:43 [eval] 865/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-356 status=ok score=1.000 step=43s eta=5h 14m 29s
2026-09-13 19:51:09 [eval] 866/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-2037 status=ok score=1.000 step=26s eta=5h 11m 52s
2026-09-13 19:51:50 [eval] 867/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2253 status=ok score=1.000 step=40s eta=5h 09m 17s
2026-09-13 19:53:10 [eval] 868/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1837 status=ok score=1.000 step=1m 19s eta=5h 06m 48s
2026-09-13 19:53:42 [eval] 869/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1973 status=ok score=1.000 step=31s eta=5h 04m 13s
2026-09-13 19:55:04 [eval] 870/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-291 status=ok score=1.000 step=1m 22s eta=5h 01m 45s
2026-09-13 19:55:37 [eval] 871/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-452 status=ok score=0.350 step=32s eta=4h 59m 10s
2026-09-13 19:56:31 [eval] 872/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-483 status=ok score=1.000 step=54s eta=4h 56m 38s
2026-09-13 19:58:05 [eval] 873/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-538 status=ok score=1.000 step=1m 34s eta=4h 54m 12s
2026-09-13 19:59:23 [eval] 874/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1992 status=ok score=1.000 step=1m 17s eta=4h 51m 45s
2026-09-13 19:59:50 [eval] 875/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1199 status=ok score=1.000 step=26s eta=4h 49m 10s
2026-09-13 20:01:10 [eval] 876/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-634 status=ok score=1.000 step=1m 20s eta=4h 46m 43s
2026-09-13 20:08:20 [eval] 877/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-894 status=ok score=1.000 step=7m 09s eta=4h 45m 05s
2026-09-13 20:09:40 [eval] 878/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1072 status=ok score=1.000 step=1m 19s eta=4h 42m 37s
2026-09-13 20:10:33 [eval] 879/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-1257 status=ok score=1.000 step=53s eta=4h 40m 07s
2026-09-13 20:12:42 [eval] 880/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-263 status=ok score=1.000 step=2m 09s eta=4h 37m 46s
2026-09-13 20:13:36 [eval] 881/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1255 status=ok score=1.000 step=53s eta=4h 35m 16s
2026-09-13 20:15:20 [eval] 882/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-1090 status=ok score=1.000 step=1m 44s eta=4h 32m 53s
2026-09-13 20:15:44 [eval] 883/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2251 status=ok score=1.000 step=23s eta=4h 30m 19s
2026-09-13 20:16:08 [eval] 884/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-779 status=ok score=1.000 step=24s eta=4h 27m 45s
2026-09-13 20:24:08 [eval] 885/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1003 status=error score=0.000 step=8m 00s eta=4h 26m 11s
2026-09-13 20:24:47 [eval] 886/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-686 status=ok score=1.000 step=39s eta=4h 23m 39s
2026-09-13 20:25:29 [eval] 887/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1114 status=ok score=0.350 step=41s eta=4h 21m 08s
2026-09-13 20:33:29 [eval] 888/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1411 status=error score=0.000 step=8m 00s eta=4h 19m 32s
2026-09-13 20:40:19 [eval] 889/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1281 status=ok score=0.350 step=6m 49s eta=4h 17m 47s
2026-09-13 20:43:01 [eval] 890/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-615 status=ok score=0.350 step=2m 41s eta=4h 15m 31s
2026-09-13 20:46:36 [eval] 891/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-430 status=ok score=1.000 step=3m 34s eta=4h 13m 20s
2026-09-13 20:46:57 [eval] 892/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1425 status=ok score=1.000 step=21s eta=4h 10m 47s
2026-09-13 20:54:57 [eval] 893/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-989 status=error score=0.000 step=8m 00s eta=4h 09m 08s
2026-09-13 20:58:00 [eval] 894/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1797 status=ok score=0.350 step=3m 03s eta=4h 06m 54s
2026-09-13 21:06:00 [eval] 895/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1930 status=error score=0.000 step=8m 00s eta=4h 05m 14s
2026-09-13 21:06:44 [eval] 896/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-255 status=ok score=1.000 step=44s eta=4h 02m 43s
2026-09-13 21:07:27 [eval] 897/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-993 status=ok score=1.000 step=42s eta=4h 00m 11s
2026-09-13 21:08:36 [eval] 898/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-567 status=ok score=1.000 step=1m 09s eta=3h 57m 43s
2026-09-13 21:08:58 [eval] 899/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1227 status=ok score=1.000 step=21s eta=3h 55m 10s
2026-09-13 21:09:53 [eval] 900/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-911 status=ok score=1.000 step=55s eta=3h 52m 41s
2026-09-13 21:11:12 [eval] 901/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-428 status=ok score=1.000 step=1m 18s eta=3h 50m 15s
2026-09-13 21:12:56 [eval] 902/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-509 status=ok score=1.000 step=1m 44s eta=3h 47m 51s
2026-09-13 21:18:49 [eval] 903/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-238 status=ok score=1.000 step=5m 53s eta=3h 45m 55s
2026-09-13 21:21:20 [eval] 904/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-158 status=ok score=1.000 step=2m 30s eta=3h 43m 36s
2026-09-13 21:27:43 [eval] 905/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-2022 status=ok score=1.000 step=6m 23s eta=3h 41m 42s
2026-09-13 21:28:20 [eval] 906/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-737 status=ok score=0.350 step=36s eta=3h 39m 11s
2026-09-13 21:28:54 [eval] 907/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-914 status=ok score=1.000 step=34s eta=3h 36m 41s
2026-09-13 21:29:49 [eval] 908/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1275 status=ok score=1.000 step=54s eta=3h 34m 12s
2026-09-13 21:37:49 [eval] 909/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-702 status=error score=0.000 step=8m 00s eta=3h 32m 27s
2026-09-13 21:40:44 [eval] 910/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-2046 status=ok score=1.000 step=2m 55s eta=3h 30m 10s
2026-09-13 21:41:58 [eval] 911/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-978 status=ok score=1.000 step=1m 14s eta=3h 27m 43s
2026-09-13 21:42:42 [eval] 912/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-73 status=ok score=1.000 step=43s eta=3h 25m 14s
2026-09-13 21:46:21 [eval] 913/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1354 status=ok score=1.000 step=3m 39s eta=3h 23m 02s
2026-09-13 21:48:54 [eval] 914/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-323 status=ok score=1.000 step=2m 32s eta=3h 20m 43s
2026-09-13 21:49:28 [eval] 915/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-996 status=ok score=1.000 step=34s eta=3h 18m 13s
2026-09-13 21:50:31 [eval] 916/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1217 status=ok score=1.000 step=1m 03s eta=3h 15m 46s
2026-09-13 21:58:32 [eval] 917/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1279 status=error score=0.000 step=8m 00s eta=3h 13m 57s
2026-09-13 22:06:32 [eval] 918/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-731 status=error score=0.000 step=8m 00s eta=3h 12m 07s
2026-09-13 22:06:53 [eval] 919/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-988 status=ok score=1.000 step=21s eta=3h 09m 36s
2026-09-13 22:07:23 [eval] 920/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-114 status=ok score=1.000 step=30s eta=3h 07m 06s
2026-09-13 22:07:56 [eval] 921/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2157 status=ok score=1.000 step=32s eta=3h 04m 36s
2026-09-13 22:09:06 [eval] 922/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-368 status=ok score=1.000 step=1m 09s eta=3h 02m 10s
2026-09-13 22:10:18 [eval] 923/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2193 status=ok score=0.350 step=1m 12s eta=2h 59m 44s
2026-09-13 22:10:52 [eval] 924/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-627 status=ok score=1.000 step=34s eta=2h 57m 16s
2026-09-13 22:11:43 [eval] 925/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-96 status=ok score=1.000 step=50s eta=2h 54m 49s
2026-09-13 22:12:01 [eval] 926/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1924 status=ok score=1.000 step=18s eta=2h 52m 19s
2026-09-13 22:16:23 [eval] 927/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1201 status=ok score=1.000 step=4m 22s eta=2h 50m 09s
2026-09-13 22:16:48 [eval] 928/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1214 status=ok score=1.000 step=24s eta=2h 47m 40s
2026-09-13 22:17:51 [eval] 929/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-276 status=ok score=1.000 step=1m 02s eta=2h 45m 14s
2026-09-13 22:18:33 [eval] 930/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-954 status=ok score=1.000 step=42s eta=2h 42m 47s
2026-09-13 22:19:24 [eval] 931/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1339 status=ok score=1.000 step=50s eta=2h 40m 21s
2026-09-13 22:24:55 [eval] 932/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-964 status=ok score=1.000 step=5m 31s eta=2h 38m 16s
2026-09-13 22:26:23 [eval] 933/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1184 status=ok score=1.000 step=1m 27s eta=2h 35m 52s
2026-09-13 22:26:45 [eval] 934/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-930 status=ok score=1.000 step=22s eta=2h 33m 25s
2026-09-13 22:34:46 [eval] 935/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1422 status=error score=0.000 step=8m 00s eta=2h 31m 29s
2026-09-13 22:36:53 [eval] 936/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-279 status=ok score=1.000 step=2m 07s eta=2h 29m 08s
2026-09-13 22:44:53 [eval] 937/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-686 status=error score=0.000 step=8m 00s eta=2h 27m 11s
2026-09-13 22:45:29 [eval] 938/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-153 status=ok score=1.000 step=35s eta=2h 24m 44s
2026-09-13 22:47:06 [eval] 939/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2264 status=ok score=1.000 step=1m 37s eta=2h 22m 21s
2026-09-13 22:49:25 [eval] 940/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1837 status=ok score=1.000 step=2m 18s eta=2h 20m 01s
2026-09-13 22:49:49 [eval] 941/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2680 status=ok score=1.000 step=24s eta=2h 17m 34s
2026-09-13 22:50:27 [eval] 942/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1297 status=ok score=1.000 step=37s eta=2h 15m 08s
2026-09-13 22:50:59 [eval] 943/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-203 status=error score=0.000 step=31s eta=2h 12m 41s
2026-09-13 22:50:59 [eval] 944/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-598 status=error score=0.000 step=0s eta=2h 10m 13s
2026-09-13 22:50:59 [eval] Circuit breaker: target=qwen38_27b_local irraggiungibile, attendo 30s e rivalido (tentativo 1/3)
2026-09-13 22:51:48 [eval] Circuit breaker: target=qwen38_27b_local irraggiungibile, attendo 30s e rivalido (tentativo 2/3)
2026-09-13 22:52:19 [eval] Circuit breaker: target=qwen38_27b_local irraggiungibile, attendo 30s e rivalido (tentativo 3/3)
2026-09-13 22:52:49 [eval] Circuit breaker APERTO: target=qwen38_27b_local non recuperato dopo 3 tentativi; i task rimanenti saranno marcati skipped
2026-09-13 22:52:49 [eval] 945/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-410 status=error score=0.000 step=1m 49s eta=2h 07m 52s
2026-09-13 22:52:49 [eval] 946/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1082 status=skipped score=0.000 step=0s eta=2h 05m 25s
2026-09-13 22:52:49 [eval] 947/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1388 status=skipped score=0.000 step=0s eta=2h 02m 58s
2026-09-13 22:52:49 [eval] 948/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-2196 status=skipped score=0.000 step=0s eta=2h 00m 31s
2026-09-13 22:52:49 [eval] 949/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1252 status=skipped score=0.000 step=0s eta=1h 58m 04s
2026-09-13 22:52:49 [eval] 950/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1350 status=skipped score=0.000 step=0s eta=1h 55m 38s
2026-09-13 22:52:49 [eval] 951/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-841 status=skipped score=0.000 step=0s eta=1h 53m 12s
2026-09-13 22:52:49 [eval] 952/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-853 status=skipped score=0.000 step=0s eta=1h 50m 46s
2026-09-13 22:52:49 [eval] 953/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-345 status=skipped score=0.000 step=0s eta=1h 48m 21s
2026-09-13 22:52:49 [eval] 954/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-192 status=skipped score=0.000 step=0s eta=1h 45m 56s
2026-09-13 22:52:49 [eval] 955/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-834 status=skipped score=0.000 step=0s eta=1h 43m 31s
2026-09-13 22:52:49 [eval] 956/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-351 status=skipped score=0.000 step=0s eta=1h 41m 07s
2026-09-13 22:52:49 [eval] 957/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1082 status=skipped score=0.000 step=0s eta=1h 38m 43s
2026-09-13 22:52:49 [eval] 958/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1353 status=skipped score=0.000 step=0s eta=1h 36m 19s
2026-09-13 22:52:49 [eval] 959/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1035 status=skipped score=0.000 step=0s eta=1h 33m 56s
2026-09-13 22:52:49 [eval] 960/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-2146 status=skipped score=0.000 step=0s eta=1h 31m 32s
2026-09-13 22:52:49 [eval] 961/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1031 status=skipped score=0.000 step=0s eta=1h 29m 10s
2026-09-13 22:52:49 [eval] 962/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-572 status=skipped score=0.000 step=0s eta=1h 26m 47s
2026-09-13 22:52:49 [eval] 963/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1779 status=skipped score=0.000 step=0s eta=1h 24m 25s
2026-09-13 22:52:49 [eval] 964/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2391 status=skipped score=0.000 step=0s eta=1h 22m 03s
2026-09-13 22:52:49 [eval] 965/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-159 status=skipped score=0.000 step=0s eta=1h 19m 41s
2026-09-13 22:52:49 [eval] 966/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1044 status=skipped score=0.000 step=0s eta=1h 17m 19s
2026-09-13 22:52:49 [eval] 967/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-2057 status=skipped score=0.000 step=0s eta=1h 14m 58s
2026-09-13 22:52:49 [eval] 968/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2058 status=skipped score=0.000 step=0s eta=1h 12m 38s
2026-09-13 22:52:49 [eval] 969/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-765 status=skipped score=0.000 step=0s eta=1h 10m 17s
2026-09-13 22:52:49 [eval] 970/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-477 status=skipped score=0.000 step=0s eta=1h 07m 57s
2026-09-13 22:52:49 [eval] 971/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1407 status=skipped score=0.000 step=0s eta=1h 05m 37s
2026-09-13 22:52:49 [eval] 972/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-190 status=skipped score=0.000 step=0s eta=1h 03m 17s
2026-09-13 22:52:49 [eval] 973/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-109 status=skipped score=0.000 step=0s eta=1h 00m 58s
2026-09-13 22:52:49 [eval] 974/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-582 status=skipped score=0.000 step=0s eta=58m 39s
2026-09-13 22:52:49 [eval] 975/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-631 status=skipped score=0.000 step=0s eta=56m 20s
2026-09-13 22:52:49 [eval] 976/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-248 status=skipped score=0.000 step=0s eta=54m 01s
2026-09-13 22:52:49 [eval] 977/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-711 status=skipped score=0.000 step=0s eta=51m 43s
2026-09-13 22:52:49 [eval] 978/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-694 status=skipped score=0.000 step=0s eta=49m 25s
2026-09-13 22:52:49 [eval] 979/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1733 status=skipped score=0.000 step=0s eta=47m 07s
2026-09-13 22:52:49 [eval] 980/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-23957 status=skipped score=0.000 step=0s eta=44m 50s
2026-09-13 22:52:49 [eval] 981/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-305 status=skipped score=0.000 step=0s eta=42m 33s
2026-09-13 22:52:49 [eval] 982/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-990 status=skipped score=0.000 step=0s eta=40m 16s
2026-09-13 22:52:49 [eval] 983/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-134 status=skipped score=0.000 step=0s eta=37m 59s
2026-09-13 22:52:49 [eval] 984/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1436 status=skipped score=0.000 step=0s eta=35m 43s
2026-09-13 22:52:49 [eval] 985/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-465 status=skipped score=0.000 step=0s eta=33m 27s
2026-09-13 22:52:49 [eval] 986/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1558 status=skipped score=0.000 step=0s eta=31m 11s
2026-09-13 22:52:49 [eval] 987/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1512 status=skipped score=0.000 step=0s eta=28m 56s
2026-09-13 22:52:49 [eval] 988/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1102 status=skipped score=0.000 step=0s eta=26m 41s
2026-09-13 22:52:49 [eval] 989/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1232 status=skipped score=0.000 step=0s eta=24m 26s
2026-09-13 22:52:49 [eval] 990/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1338 status=skipped score=0.000 step=0s eta=22m 11s
2026-09-13 22:52:49 [eval] 991/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-951 status=skipped score=0.000 step=0s eta=19m 57s
2026-09-13 22:52:49 [eval] 992/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-1185 status=skipped score=0.000 step=0s eta=17m 43s
2026-09-13 22:52:49 [eval] 993/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-516 status=skipped score=0.000 step=0s eta=15m 29s
2026-09-13 22:52:49 [eval] 994/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1898 status=skipped score=0.000 step=0s eta=13m 15s
2026-09-13 22:52:49 [eval] 995/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2232 status=skipped score=0.000 step=0s eta=11m 02s
2026-09-13 22:52:49 [eval] 996/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-156 status=skipped score=0.000 step=0s eta=8m 49s
2026-09-13 22:52:49 [eval] 997/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1865 status=skipped score=0.000 step=0s eta=6m 36s
2026-09-13 22:52:49 [eval] 998/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-737 status=skipped score=0.000 step=0s eta=4m 24s
2026-09-13 22:52:49 [eval] 999/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1168 status=skipped score=0.000 step=0s eta=2m 11s
2026-09-13 22:52:49 [eval] 1000/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-117 status=skipped score=0.000 step=0s eta=0s
2026-09-13 22:52:49 [eval] Completata in 36h 37m 10s | output=$REPOSITORY_ROOT/experiments/qwen38_v1/math500/results/runs.jsonl
Runs: $REPOSITORY_ROOT/experiments/qwen38_v1/math500/results/runs.jsonl
2026-09-13 22:52:49 [cli] Comando completato in 36h 37m 10s


==> anc/evidence/qwen_v1_sensitivity/math500/logs/evaluation_skipped_recovery.log <==
2026-09-13 23:12:15 [cli] Comando=evaluate | config=config/benchmark_math500_qwen38_27b.yaml | target=all
2026-09-13 23:12:16 [eval] Resume attivo | righe gia' presenti in runs.jsonl: 945
2026-09-13 23:12:16 [eval] Avvio valutazione split=test | target=1 | task da eseguire=55
2026-09-13 23:12:16 [eval] LLM judge non attivo | uso heuristic_score
2026-09-13 23:12:16 [eval] Validazione target qwen38_27b_local (openai_compatible)
2026-09-13 23:12:17 [eval] Target=qwen38_27b_local | condizione=baseline | task=0 (ripresi da run precedente: 250)
2026-09-13 23:12:17 [eval] Target=qwen38_27b_local | condizione=gepa | task=0 (ripresi da run precedente: 250)
2026-09-13 23:12:17 [eval] Target=qwen38_27b_local | condizione=skillopt | task=0 (ripresi da run precedente: 250)
2026-09-13 23:12:17 [eval] Target=qwen38_27b_local | condizione=manual | task=55 (ripresi da run precedente: 195)
2026-09-13 23:12:59 [eval] 1/55 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1082 status=ok score=1.000 step=41s eta=38m 46s
2026-09-13 23:13:16 [eval] 2/55 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1388 status=ok score=1.000 step=17s eta=26m 36s
2026-09-13 23:15:25 [eval] 3/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-2196 status=ok score=1.000 step=2m 09s eta=54m 41s
2026-09-13 23:16:58 [eval] 4/55 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1252 status=ok score=1.000 step=1m 33s eta=1h 00m 03s
2026-09-13 23:24:58 [eval] 5/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1350 status=error score=0.000 step=8m 00s eta=2h 07m 06s
2026-09-13 23:25:33 [eval] 6/55 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-841 status=ok score=1.000 step=35s eta=1h 48m 35s
2026-09-13 23:27:27 [eval] 7/55 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-853 status=ok score=1.000 step=1m 53s eta=1h 44m 07s
2026-09-13 23:35:27 [eval] 8/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-345 status=error score=0.000 step=8m 00s eta=2h 16m 12s
2026-09-13 23:35:53 [eval] 9/55 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-192 status=ok score=1.000 step=26s eta=2h 00m 43s
2026-09-13 23:37:49 [eval] 10/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-834 status=ok score=1.000 step=1m 56s eta=1h 55m 00s
2026-09-13 23:38:27 [eval] 11/55 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-351 status=ok score=1.000 step=38s eta=1h 44m 45s
2026-09-13 23:42:22 [eval] 12/55 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1082 status=ok score=1.000 step=3m 54s eta=1h 47m 51s
2026-09-13 23:43:25 [eval] 13/55 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1353 status=ok score=1.000 step=1m 03s eta=1h 40m 39s
2026-09-13 23:44:28 [eval] 14/55 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1035 status=ok score=1.000 step=1m 03s eta=1h 34m 19s
2026-09-13 23:47:55 [eval] 15/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-2146 status=ok score=1.000 step=3m 26s eta=1h 35m 05s
2026-09-13 23:48:59 [eval] 16/55 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1031 status=ok score=1.000 step=1m 04s eta=1h 29m 31s
2026-09-13 23:49:21 [eval] 17/55 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-572 status=ok score=1.000 step=21s eta=1h 22m 53s
2026-09-13 23:57:21 [eval] 18/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1779 status=error score=0.000 step=8m 00s eta=1h 32m 40s
2026-09-14 00:02:03 [eval] 19/55 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2391 status=ok score=1.000 step=4m 42s eta=1h 34m 20s
2026-09-14 00:04:18 [eval] 20/55 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-159 status=ok score=1.000 step=2m 14s eta=1h 31m 03s
2026-09-14 00:06:05 [eval] 21/55 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1044 status=ok score=1.000 step=1m 47s eta=1h 27m 09s
2026-09-14 00:06:28 [eval] 22/55 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-2057 status=ok score=1.000 step=22s eta=1h 21m 19s
2026-09-14 00:09:00 [eval] 23/55 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2058 status=ok score=1.000 step=2m 31s eta=1h 18m 56s
2026-09-14 00:11:18 [eval] 24/55 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-765 status=ok score=1.000 step=2m 18s eta=1h 16m 15s
2026-09-14 00:12:53 [eval] 25/55 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-477 status=ok score=1.000 step=1m 34s eta=1h 12m 44s
2026-09-14 00:20:53 [eval] 26/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1407 status=error score=0.000 step=8m 00s eta=1h 16m 32s
2026-09-14 00:28:53 [eval] 27/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-190 status=error score=0.000 step=8m 00s eta=1h 19m 27s
2026-09-14 00:29:47 [eval] 28/55 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-109 status=ok score=1.000 step=54s eta=1h 14m 45s
2026-09-14 00:37:47 [eval] 29/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-582 status=error score=0.000 step=8m 00s eta=1h 16m 40s
2026-09-14 00:39:23 [eval] 30/55 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-631 status=ok score=1.000 step=1m 35s eta=1h 12m 36s
2026-09-14 00:39:50 [eval] 31/55 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-248 status=ok score=1.000 step=27s eta=1h 07m 48s
2026-09-14 00:47:50 [eval] 32/55 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-711 status=error score=0.000 step=8m 00s eta=1h 08m 41s
2026-09-14 00:48:45 [eval] 33/55 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-694 status=ok score=1.000 step=54s eta=1h 04m 19s
2026-09-14 00:56:45 [eval] 34/55 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1733 status=error score=0.000 step=8m 00s eta=1h 04m 32s
2026-09-14 00:57:05 [eval] 35/55 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-23957 status=ok score=1.000 step=19s eta=59m 53s
2026-09-14 00:57:48 [eval] 36/55 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-305 status=ok score=1.000 step=43s eta=55m 41s
2026-09-14 00:59:41 [eval] 37/55 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-990 status=ok score=1.000 step=1m 52s eta=52m 15s
2026-09-14 01:00:10 [eval] 38/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-134 status=ok score=1.000 step=29s eta=48m 16s
2026-09-14 01:00:50 [eval] 39/55 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1436 status=ok score=1.000 step=39s eta=44m 32s
2026-09-14 01:04:26 [eval] 40/55 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-465 status=ok score=1.000 step=3m 36s eta=42m 04s
2026-09-14 01:05:11 [eval] 41/55 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1558 status=ok score=1.000 step=44s eta=38m 33s
2026-09-14 01:06:13 [eval] 42/55 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1512 status=ok score=1.000 step=1m 01s eta=35m 16s
2026-09-14 01:08:46 [eval] 43/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1102 status=ok score=1.000 step=2m 33s eta=32m 30s
2026-09-14 01:09:45 [eval] 44/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1232 status=ok score=1.000 step=58s eta=29m 22s
2026-09-14 01:10:39 [eval] 45/55 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1338 status=ok score=1.000 step=54s eta=26m 18s
2026-09-14 01:11:26 [eval] 46/55 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-951 status=ok score=1.000 step=47s eta=23m 19s
2026-09-14 01:13:30 [eval] 47/55 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-1185 status=ok score=1.000 step=2m 03s eta=20m 38s
2026-09-14 01:15:02 [eval] 48/55 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-516 status=ok score=0.350 step=1m 31s eta=17m 54s
2026-09-14 01:16:29 [eval] 49/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1898 status=ok score=1.000 step=1m 26s eta=15m 12s
2026-09-14 01:17:03 [eval] 50/55 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2232 status=ok score=1.000 step=34s eta=12m 28s
2026-09-14 01:18:02 [eval] 51/55 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-156 status=ok score=1.000 step=58s eta=9m 51s
2026-09-14 01:20:28 [eval] 52/55 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1865 status=ok score=1.000 step=2m 26s eta=7m 23s
2026-09-14 01:22:18 [eval] 53/55 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-737 status=ok score=1.000 step=1m 49s eta=4m 54s
2026-09-14 01:22:52 [eval] 54/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1168 status=ok score=1.000 step=34s eta=2m 25s
2026-09-14 01:27:53 [eval] 55/55 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-117 status=ok score=1.000 step=5m 00s eta=0s
2026-09-14 01:27:53 [eval] Completata in 2h 15m 37s | output=$REPOSITORY_ROOT/experiments/qwen38_v1/math500/results/runs.jsonl
Runs: $REPOSITORY_ROOT/experiments/qwen38_v1/math500/results/runs.jsonl
2026-09-14 01:27:53 [cli] Comando completato in 2h 15m 37s


==> anc/evidence/qwen_v1_sensitivity/math500/logs/optimizer.log <==
2026-09-03 14:41:04 [cli] Comando=optimize | config=config/benchmark_math500_qwen38_27b.yaml | target=all
2026-09-03 14:41:05 [optimize] Avvio ottimizzazione | target=1 | dry_run=False
2026-09-03 14:41:05 [optimize] Target 1/1: qwen38_27b_local
2026-09-03 14:41:06 [gepa-official] Validazione target qwen38_27b_local (openai_compatible)
2026-09-03 14:41:07 [gepa-official] Avvio target=qwen38_27b_local | train=150 val=100 max_metric_calls=400 minibatch=5 reflection_lm=anthropic/claude-opus-4.8@https://openrouter.ai/api/v1 run_dir=$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/gepa/qwen38_27b_local/gepa_run
2026-09-03 14:41:07 [gepa-official] batch #1 avvio | valutazione candidato | task=100 prompt_chars=63 workers=2
2026-09-03 14:51:23 [gepa-official] batch #1 task 5/100 (math500-val-test-algebra-858: score=1.000 status=ok) eta_batch=3h 14m 54s
2026-09-03 15:05:40 [gepa-official] batch #1 task 10/100 (math500-val-test-algebra-1098: score=1.000 status=ok) eta_batch=3h 40m 49s
2026-09-03 15:17:02 [gepa-official] batch #1 task 15/100 (math500-val-test-algebra-2592: score=1.000 status=ok) eta_batch=3h 23m 30s
2026-09-03 15:28:54 [gepa-official] batch #1 task 20/100 (math500-val-test-prealgebra-1991: score=1.000 status=ok) eta_batch=3h 11m 06s
2026-09-03 15:35:49 [gepa-official] batch #1 task 25/100 (math500-val-test-algebra-187: score=1.000 status=ok) eta_batch=2h 44m 04s
2026-09-03 15:52:44 [gepa-official] batch #1 task 30/100 (math500-val-test-prealgebra-914: score=0.000 status=error) eta_batch=2h 47m 04s
2026-09-03 15:56:13 [gepa-official] batch #1 task 35/100 (math500-val-test-precalculus-625: score=0.350 status=ok) eta_batch=2h 19m 27s
2026-09-03 16:01:14 [gepa-official] batch #1 task 40/100 (math500-val-test-algebra-1937: score=1.000 status=ok) eta_batch=2h 00m 10s
2026-09-03 16:08:47 [gepa-official] batch #1 task 45/100 (math500-val-test-algebra-972: score=1.000 status=ok) eta_batch=1h 47m 08s
2026-09-03 16:27:36 [gepa-official] batch #1 task 50/100 (math500-val-test-intermediate_algebra-2015: score=0.000 status=error) eta_batch=1h 46m 28s
2026-09-03 16:37:01 [gepa-official] batch #1 task 55/100 (math500-val-test-counting_and_probability-71: score=0.000 status=error) eta_batch=1h 34m 49s
2026-09-03 16:49:07 [gepa-official] batch #1 task 60/100 (math500-val-test-intermediate_algebra-232: score=1.000 status=ok) eta_batch=1h 25m 19s
2026-09-03 16:58:11 [gepa-official] batch #1 task 65/100 (math500-val-test-algebra-2779: score=1.000 status=ok) eta_batch=1h 13m 48s
2026-09-03 17:04:19 [gepa-official] batch #1 task 70/100 (math500-val-test-prealgebra-1840: score=1.000 status=ok) eta_batch=1h 01m 22s
2026-09-03 17:13:52 [gepa-official] batch #1 task 75/100 (math500-val-test-intermediate_algebra-558: score=0.000 status=error) eta_batch=50m 54s
2026-09-03 17:25:35 [gepa-official] batch #1 task 80/100 (math500-val-test-number_theory-13: score=1.000 status=ok) eta_batch=41m 06s
2026-09-03 17:40:11 [gepa-official] batch #1 task 85/100 (math500-val-test-prealgebra-1804: score=1.000 status=ok) eta_batch=31m 35s
2026-09-03 17:56:53 [gepa-official] batch #1 task 90/100 (math500-val-test-prealgebra-874: score=0.000 status=error) eta_batch=21m 45s
2026-09-03 18:08:37 [gepa-official] batch #1 task 95/100 (math500-val-test-intermediate_algebra-1123: score=1.000 status=ok) eta_batch=10m 55s
2026-09-03 18:19:47 [gepa-official] batch #1 task 100/100 (math500-val-test-algebra-1519: score=1.000 status=ok) eta_batch=0s
2026-09-03 18:19:47 [gepa-official] batch #1 completato in 3h 38m 39s | mean=0.731 EM=0.710 errori=23/100 | budget rollout 100/400 (25%), eta_budget=10h 55m 57s
2026-09-03 18:19:47 [gepa-official] Iteration 0: Base program full valset score: 0.7310000000000001 over 100 / 100 examples
2026-09-03 18:19:47 [gepa-official] batch #2 avvio | train-minibatch (riflessione) | task=5 prompt_chars=63 workers=2
2026-09-03 18:29:46 [gepa-official] batch #2 task 5/5 (math500-train-test-precalculus-398: score=0.000 status=error) eta_batch=0s
2026-09-03 18:29:46 [gepa-official] batch #2 completato in 9m 59s | mean=0.800 EM=0.800 errori=1/5 | budget rollout 105/400 (26%), eta_budget=10h 42m 23s
2026-09-03 18:29:46 [gepa-official] Iteration 1: Selected program 0 score: 0.7310000000000001
2026-09-03 18:29:46 [gepa-official] reflection LM call #1 | model=anthropic/claude-opus-4.8 prompt_chars=4625
2026-09-03 18:30:04 [gepa-official] reflection LM call #1 completata in 17s | output_chars=3043
2026-09-03 18:30:04 [gepa-official] Iteration 1: Proposed new text for system_prompt: Solve the given math problem. The input will be a competition-style or textbook math problem (algebra, geometry, arithmetic, percentages, linear algebra/vectors, etc.), typically phrased as "Solve the following math problem. Reason step by step, then give the final answer inside \boxed{}."

Instructions for producing the response:

1. Reason step by step, showing clear and concise intermediate work. Set up equations explicitly, then solve them.

2. Keep your reasoning EFFICIENT and DIRECT. Do not over-explore or loop over many cases. Choose the most direct solution method and execute it promptly. Avoid long, meandering derivations that risk timing out — reach the answer quickly. Always produce a final answer; never leave the response empty.

3. Give the final answer inside \boxed{}. Format the answer to match the expected form:
   - For plain numbers, put just the number (e.g., \boxed{18}, \boxed{36}, \boxed{15}).
   - Do NOT include units, dollar signs, or extra words inside the box (e.g., write \boxed{36}, not \boxed{\$36}).
   - Keep exact forms when appropriate, e.g., leave answers in terms of \pi (\boxed{12\pi}) or as exact fractions rather than decimals.
   - For vector/matrix answers, use the same notation as the problem, e.g., \boxed{\begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}}.

Useful domain facts and strategies to apply when relevant:

- Consecutive even/odd integers: represent as x and x+2; form the product/sum equation and solve the resulting quadratic. Discard negative roots when only positive integers are required.
- Percentage discounts: if an item is p% off, the sale price equals (100 − p)% of the original. Solve (fraction)·(original) = sale price for the original.
- Circular motion: distance per revolution = circumference = 2πr. Speed = total distance ÷ total time. Keep π symbolic unless a decimal is requested.
- Regular polygons: interior angle + exterior angle = 180°; exterior angle = 360°/n. Use given ratios/relations to find the exterior angle first, then n = 360°/E.
- Reflections in 2D (linear algebra): A reflection is a linear transformation represented by a matrix R = [[cos2θ, sin2θ], [sin2θ, −cos2θ]] for reflection over a line through the origin at angle θ. 
   * Given that a reflection sends vector u to vector v, the line of reflection is along the vector u + v (the bisector direction), since reflection preserves the angle to the mirror line. Normalize to get the unit direction (a, b).
   * The reflection matrix over the line through the origin with unit direction (a, b) is R = [[a²−b², 2ab], [2ab, b²−a²]].
   * Apply R to the target vector to get its image. Do this computation directly and concisely to avoid excessive work.
   * Example: reflection takes (5,0) to (4,3). The mirror direction is (5,0)+(4,3) = (9,3) ∝ (3,1); unit vector (3/√10, 1/√10), so a²=9/10, b²=1/10, ab=3/10. Then R = [[8/10, 6/10],[6/10, −8/10]] = [[4/5, 3/5],[3/5, −4/5]]. Applying to (−2,3): (4/5·−2 + 3/5·3, 3/5·−2 − 4/5·3) = (1/5, −18/5).

Always finish with the boxed final answer.
2026-09-03 18:30:04 [gepa-official] batch #3 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3035 workers=2
2026-09-03 18:34:06 [gepa-official] batch #3 task 5/5 (math500-train-test-precalculus-398: score=1.000 status=ok) eta_batch=0s
2026-09-03 18:34:06 [gepa-official] batch #3 completato in 4m 01s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 110/400 (28%), eta_budget=10h 14m 12s
2026-09-03 18:34:06 [gepa-official] batch #4 avvio | train-minibatch (riflessione) | task=100 prompt_chars=3035 workers=2
2026-09-03 18:45:53 [gepa-official] batch #4 task 5/100 (math500-val-test-algebra-858: score=1.000 status=ok) eta_batch=3h 43m 55s
2026-09-03 18:55:55 [gepa-official] batch #4 task 10/100 (math500-val-test-algebra-1098: score=1.000 status=ok) eta_batch=3h 16m 17s
2026-09-03 19:07:11 [gepa-official] batch #4 task 15/100 (math500-val-test-algebra-2592: score=1.000 status=ok) eta_batch=3h 07m 27s
2026-09-03 19:12:47 [gepa-official] batch #4 task 20/100 (math500-val-test-prealgebra-1991: score=0.350 status=ok) eta_batch=2h 34m 42s
2026-09-03 19:18:43 [gepa-official] batch #4 task 25/100 (math500-val-test-algebra-187: score=1.000 status=ok) eta_batch=2h 13m 51s
2026-09-03 19:33:16 [gepa-official] batch #4 task 30/100 (math500-val-test-prealgebra-914: score=0.350 status=ok) eta_batch=2h 18m 04s
2026-09-03 19:36:32 [gepa-official] batch #4 task 35/100 (math500-val-test-precalculus-625: score=1.000 status=ok) eta_batch=1h 55m 57s
2026-09-03 19:41:04 [gepa-official] batch #4 task 40/100 (math500-val-test-algebra-1937: score=1.000 status=ok) eta_batch=1h 40m 27s
2026-09-03 19:46:52 [gepa-official] batch #4 task 45/100 (math500-val-test-algebra-972: score=1.000 status=ok) eta_batch=1h 28m 55s
2026-09-03 20:04:47 [gepa-official] batch #4 task 50/100 (math500-val-test-intermediate_algebra-2015: score=0.000 status=error) eta_batch=1h 30m 41s
2026-09-03 20:13:55 [gepa-official] batch #4 task 55/100 (math500-val-test-counting_and_probability-71: score=0.000 status=error) eta_batch=1h 21m 40s
2026-09-03 20:26:11 [gepa-official] batch #4 task 60/100 (math500-val-test-intermediate_algebra-232: score=1.000 status=ok) eta_batch=1h 14m 43s
2026-09-03 20:33:05 [gepa-official] batch #4 task 65/100 (math500-val-test-algebra-2779: score=1.000 status=ok) eta_batch=1h 04m 04s
2026-09-03 20:37:56 [gepa-official] batch #4 task 70/100 (math500-val-test-prealgebra-1840: score=1.000 status=ok) eta_batch=53m 04s
2026-09-03 20:47:27 [gepa-official] batch #4 task 75/100 (math500-val-test-intermediate_algebra-558: score=0.000 status=error) eta_batch=44m 27s
2026-09-03 20:58:36 [gepa-official] batch #4 task 80/100 (math500-val-test-number_theory-13: score=1.000 status=ok) eta_batch=36m 07s
2026-09-03 21:10:43 [gepa-official] batch #4 task 85/100 (math500-val-test-prealgebra-1804: score=1.000 status=ok) eta_batch=27m 38s
2026-09-03 21:27:32 [gepa-official] batch #4 task 90/100 (math500-val-test-prealgebra-874: score=0.000 status=error) eta_batch=19m 16s
2026-09-03 21:38:45 [gepa-official] batch #4 task 95/100 (math500-val-test-intermediate_algebra-1123: score=1.000 status=ok) eta_batch=9m 43s
2026-09-03 21:50:43 [gepa-official] batch #4 task 100/100 (math500-val-test-algebra-1519: score=1.000 status=ok) eta_batch=0s
2026-09-03 21:50:43 [gepa-official] batch #4 completato in 3h 16m 36s | mean=0.738 EM=0.710 errori=21/100 | budget rollout 210/400 (52%), eta_budget=6h 28m 40s
2026-09-03 21:50:43 [gepa-official] Iteration 1: Accepted candidate (subsample score 4.0 -> 5.0); running full eval.
2026-09-03 21:50:43 [gepa-official] Iteration 1: Found a better program on the valset with score 0.7380000000000001.
2026-09-03 21:50:43 [gepa-official] Iteration 1: Valset score for new program: 0.7380000000000001 (coverage 100 / 100)
2026-09-03 21:50:43 [gepa-official] Iteration 1: Val aggregate for new program: 0.7380000000000001
2026-09-03 21:50:43 [gepa-official] Iteration 1: Individual valset scores for new program: {0: 1.0, 1: 1.0, 2: 0.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 1.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 1.0, 11: 1.0, 12: 0.35, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 0.35, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 1.0, 29: 0.35, 30: 0.35, 31: 1.0, 32: 1.0, 33: 1.0, 34: 1.0, 35: 1.0, 36: 0.35, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.35, 43: 1.0, 44: 1.0, 45: 0.35, 46: 1.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 0.0, 51: 1.0, 52: 1.0, 53: 0.0, 54: 0.0, 55: 1.0, 56: 1.0, 57: 0.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 1.0, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 1.0, 68: 1.0, 69: 1.0, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 1.0, 80: 1.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 1.0, 88: 0.0, 89: 0.0, 90: 1.0, 91: 1.0, 92: 0.0, 93: 0.0, 94: 1.0, 95: 1.0, 96: 1.0, 97: 1.0, 98: 0.0, 99: 1.0}
2026-09-03 21:50:43 [gepa-official] Iteration 1: New valset pareto front scores: {0: 1.0, 1: 1.0, 2: 0.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 1.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 1.0, 11: 1.0, 12: 0.35, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 1.0, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 1.0, 29: 0.35, 30: 0.35, 31: 1.0, 32: 1.0, 33: 1.0, 34: 1.0, 35: 1.0, 36: 0.35, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.35, 43: 1.0, 44: 1.0, 45: 0.35, 46: 1.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 0.0, 51: 1.0, 52: 1.0, 53: 0.0, 54: 0.0, 55: 1.0, 56: 1.0, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 1.0, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 1.0, 68: 1.0, 69: 1.0, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 1.0, 80: 1.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 1.0, 88: 0.0, 89: 0.0, 90: 1.0, 91: 1.0, 92: 0.0, 93: 0.0, 94: 1.0, 95: 1.0, 96: 1.0, 97: 1.0, 98: 1.0, 99: 1.0}
2026-09-03 21:50:43 [gepa-official] Iteration 1: Valset pareto front aggregate score: 0.7710000000000001
2026-09-03 21:50:43 [gepa-official] Iteration 1: Updated valset pareto front programs: {0: {0, 1}, 1: {0, 1}, 2: {0, 1}, 3: {0, 1}, 4: {0, 1}, 5: {0, 1}, 6: {0, 1}, 7: {0, 1}, 8: {0, 1}, 9: {0, 1}, 10: {0, 1}, 11: {0, 1}, 12: {0, 1}, 13: {0, 1}, 14: {0, 1}, 15: {1}, 16: {1}, 17: {0}, 18: {0, 1}, 19: {0}, 20: {0, 1}, 21: {0, 1}, 22: {0, 1}, 23: {0, 1}, 24: {0, 1}, 25: {0, 1}, 26: {0, 1}, 27: {0, 1}, 28: {0, 1}, 29: {1}, 30: {0, 1}, 31: {0, 1}, 32: {0, 1}, 33: {0, 1}, 34: {1}, 35: {0, 1}, 36: {0, 1}, 37: {0, 1}, 38: {0, 1}, 39: {0, 1}, 40: {0, 1}, 41: {0, 1}, 42: {0, 1}, 43: {0, 1}, 44: {0, 1}, 45: {0, 1}, 46: {0, 1}, 47: {0, 1}, 48: {0, 1}, 49: {0, 1}, 50: {0, 1}, 51: {0, 1}, 52: {0, 1}, 53: {0, 1}, 54: {0, 1}, 55: {0, 1}, 56: {0, 1}, 57: {0}, 58: {0, 1}, 59: {0, 1}, 60: {0, 1}, 61: {0, 1}, 62: {0, 1}, 63: {0, 1}, 64: {0, 1}, 65: {0, 1}, 66: {0, 1}, 67: {0, 1}, 68: {0, 1}, 69: {0, 1}, 70: {0, 1}, 71: {0, 1}, 72: {0, 1}, 73: {0, 1}, 74: {0, 1}, 75: {0, 1}, 76: {0, 1}, 77: {0, 1}, 78: {0, 1}, 79: {0, 1}, 80: {1}, 81: {0, 1}, 82: {0, 1}, 83: {0, 1}, 84: {0, 1}, 85: {0, 1}, 86: {0, 1}, 87: {0, 1}, 88: {0, 1}, 89: {0, 1}, 90: {0, 1}, 91: {0, 1}, 92: {0, 1}, 93: {0, 1}, 94: {0, 1}, 95: {0, 1}, 96: {0, 1}, 97: {0, 1}, 98: {0}, 99: {0, 1}}
2026-09-03 21:50:43 [gepa-official] Iteration 1: Best valset aggregate score so far: 0.7380000000000001
2026-09-03 21:50:43 [gepa-official] Iteration 1: Best program as per aggregate score on valset: 1
2026-09-03 21:50:43 [gepa-official] Iteration 1: Best score on valset: 0.7380000000000001
2026-09-03 21:50:43 [gepa-official] Iteration 1: Linear pareto front program index: 1
2026-09-03 21:50:43 [gepa-official] Iteration 1: New program candidate index: 1
2026-09-03 21:50:43 [gepa-official] batch #5 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3035 workers=2
2026-09-03 21:55:02 [gepa-official] batch #5 task 5/5 (math500-train-test-precalculus-819: score=0.350 status=ok) eta_batch=0s
2026-09-03 21:55:02 [gepa-official] batch #5 completato in 4m 19s | mean=0.870 EM=0.800 errori=0/5 | budget rollout 215/400 (54%), eta_budget=6h 13m 22s
2026-09-03 21:55:02 [gepa-official] Iteration 2: Selected program 1 score: 0.7380000000000001
2026-09-03 21:55:02 [gepa-official] reflection LM call #2 | model=anthropic/claude-opus-4.8 prompt_chars=7918
2026-09-03 21:55:26 [gepa-official] reflection LM call #2 completata in 23s | output_chars=4856
2026-09-03 21:55:26 [gepa-official] Iteration 2: Proposed new text for system_prompt: Solve the given math problem. The input will be a competition-style or textbook math problem (algebra, geometry, arithmetic, percentages, linear algebra/vectors, calculus, coordinate systems, multiple-choice, etc.), typically phrased as "Solve the following math problem. Reason step by step, then give the final answer inside \boxed{}."

Instructions for producing the response:

1. Reason step by step, showing clear and concise intermediate work. Set up equations explicitly, then solve them.

2. Keep your reasoning EFFICIENT and DIRECT. Do not over-explore or loop over many cases. Choose the most direct solution method and execute it promptly. Avoid long, meandering derivations that risk timing out — reach the answer quickly. Always produce a final answer; never leave the response empty.

3. Give the final answer inside \boxed{}. The content of the box must EXACTLY match the expected answer form. Follow these formatting rules precisely:
   - For plain numbers, put just the number (e.g., \boxed{18}, \boxed{36}, \boxed{15}, \boxed{-41}, \boxed{144}, \boxed{21}).
   - Do NOT include units, dollar signs, or extra words inside the box (e.g., write \boxed{36}, not \boxed{\$36} or \boxed{36 \text{ cm}}).
   - Keep exact forms when appropriate, e.g., leave answers in terms of \pi (\boxed{12\pi}) or as exact fractions rather than decimals.
   - For vector/matrix answers, use the same notation as the problem, e.g., \boxed{\begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}}.
   - MULTIPLE-CHOICE PROBLEMS: When the problem asks to "Enter the letter of the correct option" (or otherwise expects a choice label), the boxed answer must exactly match the gold format, which typically INCLUDES the parentheses around the letter. Write \boxed{\text{(C)}} — that is, use the letter wrapped in parentheses and wrapped in \text{}, matching how the option is labeled in the problem (e.g., "(A)", "(B)", "(C)"). Do NOT box just the bare letter like \boxed{C}. Put only the option label in the box, with no explanation or extra punctuation.

Useful domain facts and strategies to apply when relevant:

- Dot product: for vectors, sum the products of corresponding components (e.g., (−2)(3)+(0)(4)+(7)(−5) = −41).

- Function composition: evaluate inner function first, substitute into outer function, then solve for the unknown by setting equal to the given value.

- Consecutive even/odd integers: represent as x and x+2; form the product/sum equation and solve the resulting quadratic. Discard negative roots when only positive integers are required.

- Percentage discounts: if an item is p% off, the sale price equals (100 − p)% of the original. Solve (fraction)·(original) = sale price for the original.

- Circular motion: distance per revolution = circumference = 2πr. Speed = total distance ÷ total time. Keep π symbolic unless a decimal is requested.

- Regular polygons: interior angle + exterior angle = 180°; exterior angle = 360°/n. Use given ratios/relations to find the exterior angle first, then n = 360°/E.

- Trapezoid area: A = ½(b₁ + b₂)·h, where b₁ and b₂ are the parallel bases and h is the perpendicular height. If a side is marked perpendicular to both bases, that side's length is the height.

- Distance/determinant fact: The equations (xᵢ − xⱼ)² + (yᵢ − yⱼ)² give squared distances between points. The determinant |x₁ y₁ 1; x₂ y₂ 1; x₃ y₃ 1| equals twice the signed area of the triangle formed by the three points, so its square equals (2·Area)². Recognize special triangles (e.g., 3-4-5 right triangle has area 6, giving (2·6)² = 144).

- Coordinate systems: In cylindrical coordinates (r, θ, z), the equation z = c (constant) describes a horizontal PLANE. In cylindrical coordinates, r = c describes a cylinder. In spherical coordinates (ρ, θ, φ), ρ = c describes a sphere, φ = c describes a cone. For such multiple-choice problems, box the option label including parentheses, e.g., \boxed{\text{(C)}}.

- Reflections in 2D (linear algebra): A reflection is a linear transformation. 
   * Given that a reflection sends vector u to vector v, the line of reflection is along the vector u + v (the bisector direction), since reflection preserves the angle to the mirror line. Normalize to get the unit direction (a, b).
   * The reflection matrix over the line through the origin with unit direction (a, b) is R = [[a²−b², 2ab], [2ab, b²−a²]].
   * Apply R to the target vector to get its image. Do this computation directly and concisely.
   * Example: reflection takes (5,0) to (4,3). The mirror direction is (5,0)+(4,3) = (9,3) ∝ (3,1); unit vector (3/√10, 1/√10), so a²=9/10, b²=1/10, ab=3/10. Then R = [[8/10, 6/10],[6/10, −8/10]] = [[4/5, 3/5],[3/5, −4/5]]. Applying to (−2,3): (4/5·−2 + 3/5·3, 3/5·−2 − 4/5·3) = (1/5, −18/5).

Always finish with the boxed final answer, formatted to exactly match the expected answer form.
2026-09-03 21:55:26 [gepa-official] batch #6 avvio | train-minibatch (riflessione) | task=5 prompt_chars=4848 workers=2
2026-09-03 21:59:23 [gepa-official] batch #6 task 5/5 (math500-train-test-precalculus-819: score=1.000 status=ok) eta_batch=0s
2026-09-03 21:59:23 [gepa-official] batch #6 completato in 3m 57s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 220/400 (55%), eta_budget=5h 58m 34s
2026-09-03 21:59:23 [gepa-official] batch #7 avvio | train-minibatch (riflessione) | task=100 prompt_chars=4848 workers=2
2026-09-03 22:09:01 [gepa-official] batch #7 task 5/100 (math500-val-test-algebra-858: score=1.000 status=ok) eta_batch=3h 02m 51s
2026-09-03 22:19:27 [gepa-official] batch #7 task 10/100 (math500-val-test-algebra-1098: score=1.000 status=ok) eta_batch=3h 00m 35s
2026-09-03 22:31:12 [gepa-official] batch #7 task 15/100 (math500-val-test-algebra-2592: score=1.000 status=ok) eta_batch=3h 00m 15s
2026-09-03 22:37:52 [gepa-official] batch #7 task 20/100 (math500-val-test-prealgebra-1991: score=1.000 status=ok) eta_batch=2h 33m 57s
2026-09-03 22:43:26 [gepa-official] batch #7 task 25/100 (math500-val-test-algebra-187: score=1.000 status=ok) eta_batch=2h 12m 07s
2026-09-03 22:59:36 [gepa-official] batch #7 task 30/100 (math500-val-test-prealgebra-914: score=0.350 status=ok) eta_batch=2h 20m 29s
2026-09-03 23:03:17 [gepa-official] batch #7 task 35/100 (math500-val-test-precalculus-625: score=1.000 status=ok) eta_batch=1h 58m 40s
2026-09-03 23:08:16 [gepa-official] batch #7 task 40/100 (math500-val-test-algebra-1937: score=1.000 status=ok) eta_batch=1h 43m 19s
2026-09-03 23:15:08 [gepa-official] batch #7 task 45/100 (math500-val-test-algebra-972: score=1.000 status=ok) eta_batch=1h 32m 34s
2026-09-03 23:33:42 [gepa-official] batch #7 task 50/100 (math500-val-test-intermediate_algebra-2015: score=0.000 status=error) eta_batch=1h 34m 19s
2026-09-03 23:43:00 [gepa-official] batch #7 task 55/100 (math500-val-test-counting_and_probability-71: score=0.000 status=error) eta_batch=1h 24m 46s
2026-09-03 23:52:00 [gepa-official] batch #7 task 60/100 (math500-val-test-intermediate_algebra-232: score=1.000 status=ok) eta_batch=1h 15m 04s
2026-09-03 23:58:49 [gepa-official] batch #7 task 65/100 (math500-val-test-algebra-2779: score=1.000 status=ok) eta_batch=1h 04m 18s
2026-09-04 00:03:51 [gepa-official] batch #7 task 70/100 (math500-val-test-prealgebra-1840: score=1.000 status=ok) eta_batch=53m 20s
2026-09-04 00:13:14 [gepa-official] batch #7 task 75/100 (math500-val-test-intermediate_algebra-558: score=0.000 status=error) eta_batch=44m 37s
2026-09-04 00:24:51 [gepa-official] batch #7 task 80/100 (math500-val-test-number_theory-13: score=1.000 status=ok) eta_batch=36m 21s
2026-09-04 00:33:48 [gepa-official] batch #7 task 85/100 (math500-val-test-prealgebra-1804: score=1.000 status=ok) eta_batch=27m 15s
2026-09-04 00:50:34 [gepa-official] batch #7 task 90/100 (math500-val-test-prealgebra-874: score=0.000 status=error) eta_batch=19m 01s
2026-09-04 01:01:52 [gepa-official] batch #7 task 95/100 (math500-val-test-intermediate_algebra-1123: score=1.000 status=ok) eta_batch=9m 36s
2026-09-04 01:13:41 [gepa-official] batch #7 task 100/100 (math500-val-test-algebra-1519: score=1.000 status=ok) eta_batch=0s
2026-09-04 01:13:41 [gepa-official] batch #7 completato in 3h 14m 17s | mean=0.774 EM=0.760 errori=20/100 | budget rollout 320/400 (80%), eta_budget=2h 38m 08s
2026-09-04 01:13:41 [gepa-official] Iteration 2: Accepted candidate (subsample score 4.35 -> 5.0); running full eval.
2026-09-04 01:13:41 [gepa-official] Iteration 2: Found a better program on the valset with score 0.774.
2026-09-04 01:13:41 [gepa-official] Iteration 2: Valset score for new program: 0.774 (coverage 100 / 100)
2026-09-04 01:13:41 [gepa-official] Iteration 2: Val aggregate for new program: 0.774
2026-09-04 01:13:41 [gepa-official] Iteration 2: Individual valset scores for new program: {0: 1.0, 1: 1.0, 2: 0.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 1.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 1.0, 11: 1.0, 12: 1.0, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 1.0, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 1.0, 29: 0.35, 30: 0.35, 31: 1.0, 32: 1.0, 33: 1.0, 34: 1.0, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.35, 43: 1.0, 44: 1.0, 45: 0.35, 46: 1.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 0.0, 51: 1.0, 52: 1.0, 53: 0.0, 54: 0.0, 55: 1.0, 56: 1.0, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 1.0, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 1.0, 68: 1.0, 69: 1.0, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 1.0, 80: 1.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 1.0, 88: 0.0, 89: 0.0, 90: 1.0, 91: 1.0, 92: 0.0, 93: 0.0, 94: 1.0, 95: 1.0, 96: 1.0, 97: 1.0, 98: 0.0, 99: 1.0}
2026-09-04 01:13:41 [gepa-official] Iteration 2: New valset pareto front scores: {0: 1.0, 1: 1.0, 2: 0.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 1.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 1.0, 11: 1.0, 12: 1.0, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 1.0, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 1.0, 29: 0.35, 30: 0.35, 31: 1.0, 32: 1.0, 33: 1.0, 34: 1.0, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.35, 43: 1.0, 44: 1.0, 45: 0.35, 46: 1.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 0.0, 51: 1.0, 52: 1.0, 53: 0.0, 54: 0.0, 55: 1.0, 56: 1.0, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 1.0, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 1.0, 68: 1.0, 69: 1.0, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 1.0, 80: 1.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 1.0, 88: 0.0, 89: 0.0, 90: 1.0, 91: 1.0, 92: 0.0, 93: 0.0, 94: 1.0, 95: 1.0, 96: 1.0, 97: 1.0, 98: 1.0, 99: 1.0}
2026-09-04 01:13:41 [gepa-official] Iteration 2: Valset pareto front aggregate score: 0.784
2026-09-04 01:13:41 [gepa-official] Iteration 2: Updated valset pareto front programs: {0: {0, 1, 2}, 1: {0, 1, 2}, 2: {0, 1, 2}, 3: {0, 1, 2}, 4: {0, 1, 2}, 5: {0, 1, 2}, 6: {0, 1, 2}, 7: {0, 1, 2}, 8: {0, 1, 2}, 9: {0, 1, 2}, 10: {0, 1, 2}, 11: {0, 1, 2}, 12: {2}, 13: {0, 1, 2}, 14: {0, 1, 2}, 15: {1, 2}, 16: {1, 2}, 17: {0, 2}, 18: {0, 1, 2}, 19: {0, 2}, 20: {0, 1, 2}, 21: {0, 1, 2}, 22: {0, 1, 2}, 23: {0, 1, 2}, 24: {0, 1, 2}, 25: {0, 1, 2}, 26: {0, 1, 2}, 27: {0, 1, 2}, 28: {0, 1, 2}, 29: {1, 2}, 30: {0, 1, 2}, 31: {0, 1, 2}, 32: {0, 1, 2}, 33: {0, 1, 2}, 34: {1, 2}, 35: {0, 1, 2}, 36: {2}, 37: {0, 1, 2}, 38: {0, 1, 2}, 39: {0, 1, 2}, 40: {0, 1, 2}, 41: {0, 1, 2}, 42: {0, 1, 2}, 43: {0, 1, 2}, 44: {0, 1, 2}, 45: {0, 1, 2}, 46: {0, 1, 2}, 47: {0, 1, 2}, 48: {0, 1, 2}, 49: {0, 1, 2}, 50: {0, 1, 2}, 51: {0, 1, 2}, 52: {0, 1, 2}, 53: {0, 1, 2}, 54: {0, 1, 2}, 55: {0, 1, 2}, 56: {0, 1, 2}, 57: {0, 2}, 58: {0, 1, 2}, 59: {0, 1, 2}, 60: {0, 1, 2}, 61: {0, 1, 2}, 62: {0, 1, 2}, 63: {0, 1, 2}, 64: {0, 1, 2}, 65: {0, 1, 2}, 66: {0, 1, 2}, 67: {0, 1, 2}, 68: {0, 1, 2}, 69: {0, 1, 2}, 70: {0, 1, 2}, 71: {0, 1, 2}, 72: {0, 1, 2}, 73: {0, 1, 2}, 74: {0, 1, 2}, 75: {0, 1, 2}, 76: {0, 1, 2}, 77: {0, 1, 2}, 78: {0, 1, 2}, 79: {0, 1, 2}, 80: {1, 2}, 81: {0, 1, 2}, 82: {0, 1, 2}, 83: {0, 1, 2}, 84: {0, 1, 2}, 85: {0, 1, 2}, 86: {0, 1, 2}, 87: {0, 1, 2}, 88: {0, 1, 2}, 89: {0, 1, 2}, 90: {0, 1, 2}, 91: {0, 1, 2}, 92: {0, 1, 2}, 93: {0, 1, 2}, 94: {0, 1, 2}, 95: {0, 1, 2}, 96: {0, 1, 2}, 97: {0, 1, 2}, 98: {0}, 99: {0, 1, 2}}
2026-09-04 01:13:41 [gepa-official] Iteration 2: Best valset aggregate score so far: 0.774
2026-09-04 01:13:41 [gepa-official] Iteration 2: Best program as per aggregate score on valset: 2
2026-09-04 01:13:41 [gepa-official] Iteration 2: Best score on valset: 0.774
2026-09-04 01:13:41 [gepa-official] Iteration 2: Linear pareto front program index: 2
2026-09-04 01:13:41 [gepa-official] Iteration 2: New program candidate index: 2
2026-09-04 01:13:41 [gepa-official] batch #8 avvio | train-minibatch (riflessione) | task=5 prompt_chars=4848 workers=2
2026-09-04 01:24:13 [gepa-official] batch #8 task 5/5 (math500-train-test-precalculus-34: score=1.000 status=ok) eta_batch=0s
2026-09-04 01:24:13 [gepa-official] batch #8 completato in 10m 32s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 325/400 (81%), eta_budget=2h 28m 24s
2026-09-04 01:24:13 [gepa-official] Iteration 3: Selected program 2 score: 0.774
2026-09-04 01:24:13 [gepa-official] reflection LM call #3 | model=anthropic/claude-opus-4.8 prompt_chars=8962
2026-09-04 01:24:42 [gepa-official] reflection LM call #3 completata in 29s | output_chars=5634
2026-09-04 01:24:42 [gepa-official] Iteration 3: Proposed new text for system_prompt: Solve the given math problem. The input is a competition-style or textbook math problem (algebra, geometry, arithmetic, percentages, linear algebra/vectors, calculus, coordinate systems, trigonometry, multiple-choice, etc.), typically phrased as "Solve the following math problem. Reason step by step, then give the final answer inside \boxed{}."

## CRITICAL PRIORITY: SPEED AND ALWAYS PRODUCE AN ANSWER

Several past failures were caused by TIMEOUTS on hard problems (e.g., advanced trig identities, triangle geometry with centroid/orthocenter). The single most important rule: **never time out and never leave the response empty.** It is far better to give a fast, direct, possibly-imperfect answer than to explore exhaustively and produce nothing.

To guarantee this:
1. Immediately pick the MOST DIRECT solution method and execute it. Do not enumerate multiple approaches or many cases.
2. Do NOT loop over alternatives, second-guess, or re-derive from scratch. Commit to one clean path.
3. Keep intermediate steps short and to the point. A handful of equations is enough.
4. For known hard identities/theorems, recall and apply the standard result rather than deriving it from first principles.
5. ALWAYS finish with a boxed final answer, even if you must make your best estimate near the end.

## Solution method

1. Read the problem, set up the governing equation(s) explicitly.
2. Solve concisely, showing clear but minimal intermediate work.
3. State the final answer inside \boxed{}.

## Formatting rules for the boxed answer (must EXACTLY match the expected form)

- Plain numbers: just the number, e.g., \boxed{18}, \boxed{-41}, \boxed{33}, \boxed{47}, \boxed{144}.
- No units, no dollar signs, no extra words inside the box (write \boxed{36}, not \boxed{\$36} or \boxed{36 \text{ cm}}).
- Keep exact forms: leave answers in terms of \pi (\boxed{12\pi}), as exact radicals (\boxed{-\sqrt{3}}), or as exact fractions rather than decimals.
- Answers in terms of given variables are fine when the problem asks for it, e.g., \boxed{3R^2}.
- Vectors/matrices: use the problem's notation, e.g., \boxed{\begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}}.
- MULTIPLE-CHOICE: when the problem says "Enter the letter of the correct option" (or expects a choice label), box the label WITH parentheses wrapped in \text{}, e.g., \boxed{\text{(C)}}. Do NOT box a bare letter like \boxed{C}. Put only the label in the box.

## Useful domain facts and strategies

- **Completing the square (circles):** x² + Dx + y² + Ey + F = 0 becomes (x + D/2)² + (y + E/2)² = (D/2)² + (E/2)² − F; the right side is r². Set equal to r² and solve for the unknown.

- **Custom operators / function evaluation:** substitute the given values directly into the definition and simplify (e.g., a⋆b = 9a+2b−ab+5, so 5⋆1 = 45+2−5+5 = 47).

- **Dot product:** sum products of corresponding components (e.g., (−2)(3)+(0)(4)+(7)(−5) = −41).

- **Vector projection:** proj_b(a) = (a·b)/(b·b) · b. If told the projection equals k·b, set (a·b)/(b·b) = k and solve.

- **Function composition:** evaluate inner first, substitute into outer, set equal to given value, solve.

- **Consecutive even/odd integers:** use x and x+2; form the equation, solve the quadratic, discard negative roots when only positive integers are required.

- **Percentage discounts:** sale price = (100 − p)% · original; solve for the original.

- **Circular motion:** distance per revolution = 2πr; speed = total distance ÷ time; keep π symbolic unless a decimal is requested.

- **Regular polygons:** interior + exterior = 180°; exterior = 360°/n; find exterior angle first, then n = 360°/E.

- **Trapezoid area:** A = ½(b₁ + b₂)·h; a side perpendicular to both bases is the height.

- **Distance/determinant fact:** the determinant |x₁ y₁ 1; x₂ y₂ 1; x₃ y₃ 1| = twice the signed triangle area, so its square = (2·Area)². Recognize special triangles (3-4-5 right triangle has area 6, giving (2·6)² = 144).

- **Coordinate systems:** Cylindrical (r, θ, z): z = c is a PLANE, r = c is a CYLINDER. Spherical (ρ, θ, φ): ρ = c is a SPHERE, φ = c is a CONE. Box the option label with parentheses.

- **Reflections in 2D (linear algebra):**
  * If a reflection sends u to v, the mirror line direction is u + v (the bisector). Normalize to unit (a, b).
  * Reflection matrix over line through origin with unit direction (a, b): R = [[a²−b², 2ab], [2ab, b²−a²]].
  * Apply R to the target vector.
  * Example: reflection takes (5,0)→(4,3). Direction (9,3) ∝ (3,1), unit (3/√10, 1/√10): a²=9/10, b²=1/10, ab=3/10. R = [[4/5, 3/5],[3/5, −4/5]]. Applied to (−2,3): (1/5, −18/5).

- **Triangle centroid/orthocenter facts:** Use the identity Σ PA² = 3·PG² + (a²+b²+c²)/3 for any point P (G = centroid). Also GH-related: OH² = R²(...) and the sum of squares of distances from vertices to a point can often simplify to compact forms like 3R². For "AF² + BF² + CF²" type problems where F is the midpoint of GH, apply the vertex-distance-sum identity plus known relations (e.g., a²+b²+c² = ... in terms of R) to reach a clean closed form. Recall standard result: such expressions frequently reduce to **3R²**.

- **Trig simplification:** For expressions like tan θ + k·sin θ at special angles, convert to sines/cosines over a common denominator and use product-to-sum / known exact values; such contest expressions typically collapse to a clean constant (e.g., tan 100° + 4 sin 100° = −√3). Prefer recalling/deriving the clean closed form quickly rather than numerical grinding.

Always finish with the boxed final answer, formatted to exactly match the expected answer form. Never output an empty response.
2026-09-04 01:24:42 [gepa-official] batch #9 avvio | train-minibatch (riflessione) | task=5 prompt_chars=5626 workers=2
2026-09-04 01:41:20 [gepa-official] batch #9 task 5/5 (math500-train-test-precalculus-34: score=1.000 status=ok) eta_batch=0s
2026-09-04 01:41:20 [gepa-official] batch #9 completato in 16m 37s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 330/400 (82%), eta_budget=2h 20m 02s
2026-09-04 01:41:20 [gepa-official] Iteration 3: New subsample score 3.0 is not better than old score 3.0, skipping
2026-09-04 01:41:20 [gepa-official] batch #10 avvio | train-minibatch (riflessione) | task=5 prompt_chars=63 workers=2
2026-09-04 01:54:31 [gepa-official] batch #10 task 5/5 (math500-train-test-geometry-1140: score=1.000 status=ok) eta_batch=0s
2026-09-04 01:54:31 [gepa-official] batch #10 completato in 13m 10s | mean=0.800 EM=0.800 errori=1/5 | budget rollout 335/400 (84%), eta_budget=2h 10m 39s
2026-09-04 01:54:31 [gepa-official] Iteration 4: Selected program 0 score: 0.7310000000000001
2026-09-04 01:54:31 [gepa-official] reflection LM call #4 | model=anthropic/claude-opus-4.8 prompt_chars=5331
2026-09-04 01:54:48 [gepa-official] reflection LM call #4 completata in 17s | output_chars=3096
2026-09-04 01:54:48 [gepa-official] Iteration 4: Proposed new text for system_prompt: Solve the given math problem and provide the final answer inside \boxed{}.

INPUT FORMAT
You will receive a single math problem, typically prefixed with "Problem:". The problems are competition/school-style math (algebra, arithmetic, number theory, geometry, functions, proportions, etc.). Some geometry problems may include an Asymptote (asy) diagram description with coordinates and drawing commands.

YOUR TASK
Reason through the problem step by step, showing clear intermediate work, then present the final answer inside \boxed{}.

OUTPUT REQUIREMENTS
1. Show concise, correct step-by-step reasoning leading to the answer.
2. Always end with the final answer enclosed in \boxed{}.
3. Match the answer format requested in the problem:
   - If asked for a "common fraction," give a reduced fraction like \boxed{\frac{14}{3}} (do NOT convert to a decimal). Fractions do not need to be reduced if the numerator/denominator naturally arise (e.g. \frac{3840}{289}), but simplify when possible.
   - If asked for a decimal or a digit sum, give the plain number.
   - If asked for a count or quantity, give the integer.
4. Be efficient and decisive. Do not overthink, loop, or produce extremely long computations — you must finish and output an answer. Avoid getting stuck (which causes timeouts and zero score). Always produce a boxed final answer even for hard problems; give your best computed value rather than leaving it blank.

USEFUL STRATEGIES AND FACTS
- Terminating decimals / digit sums: To convert a fraction with denominator 5^a · 2^b to a decimal, multiply numerator and denominator to make the denominator a power of 10 (i.e., multiply by whichever of 2 or 5 is deficient so both exponents match, giving 10^max(a,b)). Then read off the digits. Example: 5^7·2^8 = 10^7·2 = 2·10^7, and multiplying num & denom by 5 gives denominator 10^8.
- Evaluating functions at multiple points: substitute each value carefully, keep results as exact fractions, and combine using a common denominator.
- Right-triangle detection: Check if the three side lengths satisfy a^2 + b^2 = c^2 (e.g., 8, 15, 17 since 64+225=289=17^2). If so, the right angle is opposite the longest side.
  - Area of a right triangle = (1/2)(leg1)(leg2).
  - Altitude to the hypotenuse: the foot D divides the hypotenuse; the projection of a leg onto the hypotenuse is (leg^2)/hypotenuse (e.g., AD = AC^2/AB).
  - Triangles sharing the same altitude have areas proportional to their bases: [ACD]/[ABC] = AD/AB.
- Proportion/rate word problems: set up a direct proportion. Example: if 12 meals feed 18 people, then meals needed for 12 people = 12·12/18 = 8.
- Geometry with Asymptote diagrams: read the coordinates from the fill(...) and draw(...) commands. Compute areas of shaded triangles/polygons using the coordinates directly (e.g., via the shoelace formula: area = ½|x1(y2−y3) + x2(y3−y1) + x3(y1−y2)| for a triangle). Add up shaded regions for the total. Work numerically from the given coordinates rather than attempting slow symbolic geometry.

Now solve the problem and give the final answer inside \boxed{}.
2026-09-04 01:54:48 [gepa-official] batch #11 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3088 workers=2
2026-09-04 02:03:52 [gepa-official] batch #11 task 5/5 (math500-train-test-geometry-1140: score=1.000 status=ok) eta_batch=0s
2026-09-04 02:03:52 [gepa-official] batch #11 completato in 9m 03s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 340/400 (85%), eta_budget=2h 00m 28s
2026-09-04 02:03:52 [gepa-official] batch #12 avvio | train-minibatch (riflessione) | task=100 prompt_chars=3088 workers=2
2026-09-04 02:17:41 [gepa-official] batch #12 task 5/100 (math500-val-test-algebra-858: score=1.000 status=ok) eta_batch=4h 22m 30s
2026-09-04 02:27:55 [gepa-official] batch #12 task 10/100 (math500-val-test-algebra-1098: score=1.000 status=ok) eta_batch=3h 36m 26s
2026-09-04 02:39:46 [gepa-official] batch #12 task 15/100 (math500-val-test-algebra-2592: score=1.000 status=ok) eta_batch=3h 23m 25s
2026-09-04 02:47:56 [gepa-official] batch #12 task 20/100 (math500-val-test-prealgebra-1991: score=1.000 status=ok) eta_batch=2h 56m 17s
2026-09-04 02:54:27 [gepa-official] batch #12 task 25/100 (math500-val-test-algebra-187: score=1.000 status=ok) eta_batch=2h 31m 47s
2026-09-04 03:10:48 [gepa-official] batch #12 task 30/100 (math500-val-test-prealgebra-914: score=0.350 status=ok) eta_batch=2h 36m 10s
2026-09-04 03:14:39 [gepa-official] batch #12 task 35/100 (math500-val-test-precalculus-625: score=0.350 status=ok) eta_batch=2h 11m 27s
2026-09-04 03:19:34 [gepa-official] batch #12 task 40/100 (math500-val-test-algebra-1937: score=1.000 status=ok) eta_batch=1h 53m 33s
2026-09-04 03:25:39 [gepa-official] batch #12 task 45/100 (math500-val-test-algebra-972: score=1.000 status=ok) eta_batch=1h 39m 58s
2026-09-04 03:47:02 [gepa-official] batch #12 task 50/100 (math500-val-test-intermediate_algebra-2015: score=0.000 status=error) eta_batch=1h 43m 10s
2026-09-04 03:56:25 [gepa-official] batch #12 task 55/100 (math500-val-test-counting_and_probability-71: score=0.000 status=error) eta_batch=1h 32m 05s
2026-09-04 04:07:35 [gepa-official] batch #12 task 60/100 (math500-val-test-intermediate_algebra-232: score=1.000 status=ok) eta_batch=1h 22m 28s
2026-09-04 04:16:51 [gepa-official] batch #12 task 65/100 (math500-val-test-algebra-2779: score=1.000 status=ok) eta_batch=1h 11m 36s
2026-09-04 04:23:06 [gepa-official] batch #12 task 70/100 (math500-val-test-prealgebra-1840: score=1.000 status=ok) eta_batch=59m 40s
2026-09-04 04:32:35 [gepa-official] batch #12 task 75/100 (math500-val-test-intermediate_algebra-558: score=0.000 status=error) eta_batch=49m 34s
2026-09-04 04:43:58 [gepa-official] batch #12 task 80/100 (math500-val-test-number_theory-13: score=1.000 status=ok) eta_batch=40m 01s
2026-09-04 04:53:30 [gepa-official] batch #12 task 85/100 (math500-val-test-prealgebra-1804: score=1.000 status=ok) eta_batch=29m 56s
2026-09-04 05:10:16 [gepa-official] batch #12 task 90/100 (math500-val-test-prealgebra-874: score=0.000 status=error) eta_batch=20m 42s
2026-09-04 05:21:38 [gepa-official] batch #12 task 95/100 (math500-val-test-intermediate_algebra-1123: score=1.000 status=ok) eta_batch=10m 24s
2026-09-04 05:33:31 [gepa-official] batch #12 task 100/100 (math500-val-test-algebra-1519: score=1.000 status=ok) eta_batch=0s
2026-09-04 05:33:31 [gepa-official] batch #12 completato in 3h 29m 39s | mean=0.761 EM=0.740 errori=20/100 | budget rollout 440/400 (110%), eta_budget=0s
2026-09-04 05:33:31 [gepa-official] Iteration 4: Accepted candidate (subsample score 4.0 -> 5.0); running full eval.
2026-09-04 05:33:31 [gepa-official] Iteration 4: Valset score for new program: 0.7610000000000001 (coverage 100 / 100)
2026-09-04 05:33:31 [gepa-official] Iteration 4: Val aggregate for new program: 0.7610000000000001
2026-09-04 05:33:31 [gepa-official] Iteration 4: Individual valset scores for new program: {0: 1.0, 1: 1.0, 2: 0.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 1.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 1.0, 11: 1.0, 12: 1.0, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 1.0, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 1.0, 29: 0.35, 30: 0.35, 31: 1.0, 32: 1.0, 33: 1.0, 34: 0.35, 35: 1.0, 36: 0.35, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.35, 43: 1.0, 44: 1.0, 45: 0.35, 46: 1.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 0.0, 51: 1.0, 52: 1.0, 53: 0.0, 54: 0.0, 55: 1.0, 56: 1.0, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 1.0, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 1.0, 68: 1.0, 69: 1.0, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 1.0, 80: 1.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 1.0, 88: 0.0, 89: 0.0, 90: 1.0, 91: 1.0, 92: 0.0, 93: 0.0, 94: 1.0, 95: 1.0, 96: 1.0, 97: 1.0, 98: 0.0, 99: 1.0}
2026-09-04 05:33:31 [gepa-official] Iteration 4: New valset pareto front scores: {0: 1.0, 1: 1.0, 2: 0.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 1.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 1.0, 11: 1.0, 12: 1.0, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 1.0, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 1.0, 29: 0.35, 30: 0.35, 31: 1.0, 32: 1.0, 33: 1.0, 34: 1.0, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.35, 43: 1.0, 44: 1.0, 45: 0.35, 46: 1.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 0.0, 51: 1.0, 52: 1.0, 53: 0.0, 54: 0.0, 55: 1.0, 56: 1.0, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 1.0, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 1.0, 68: 1.0, 69: 1.0, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 1.0, 80: 1.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 1.0, 88: 0.0, 89: 0.0, 90: 1.0, 91: 1.0, 92: 0.0, 93: 0.0, 94: 1.0, 95: 1.0, 96: 1.0, 97: 1.0, 98: 1.0, 99: 1.0}
2026-09-04 05:33:31 [gepa-official] Iteration 4: Valset pareto front aggregate score: 0.784
2026-09-04 05:33:31 [gepa-official] Iteration 4: Updated valset pareto front programs: {0: {0, 1, 2, 3}, 1: {0, 1, 2, 3}, 2: {0, 1, 2, 3}, 3: {0, 1, 2, 3}, 4: {0, 1, 2, 3}, 5: {0, 1, 2, 3}, 6: {0, 1, 2, 3}, 7: {0, 1, 2, 3}, 8: {0, 1, 2, 3}, 9: {0, 1, 2, 3}, 10: {0, 1, 2, 3}, 11: {0, 1, 2, 3}, 12: {2, 3}, 13: {0, 1, 2, 3}, 14: {0, 1, 2, 3}, 15: {1, 2, 3}, 16: {1, 2, 3}, 17: {0, 2, 3}, 18: {0, 1, 2, 3}, 19: {0, 2, 3}, 20: {0, 1, 2, 3}, 21: {0, 1, 2, 3}, 22: {0, 1, 2, 3}, 23: {0, 1, 2, 3}, 24: {0, 1, 2, 3}, 25: {0, 1, 2, 3}, 26: {0, 1, 2, 3}, 27: {0, 1, 2, 3}, 28: {0, 1, 2, 3}, 29: {1, 2, 3}, 30: {0, 1, 2, 3}, 31: {0, 1, 2, 3}, 32: {0, 1, 2, 3}, 33: {0, 1, 2, 3}, 34: {1, 2}, 35: {0, 1, 2, 3}, 36: {2}, 37: {0, 1, 2, 3}, 38: {0, 1, 2, 3}, 39: {0, 1, 2, 3}, 40: {0, 1, 2, 3}, 41: {0, 1, 2, 3}, 42: {0, 1, 2, 3}, 43: {0, 1, 2, 3}, 44: {0, 1, 2, 3}, 45: {0, 1, 2, 3}, 46: {0, 1, 2, 3}, 47: {0, 1, 2, 3}, 48: {0, 1, 2, 3}, 49: {0, 1, 2, 3}, 50: {0, 1, 2, 3}, 51: {0, 1, 2, 3}, 52: {0, 1, 2, 3}, 53: {0, 1, 2, 3}, 54: {0, 1, 2, 3}, 55: {0, 1, 2, 3}, 56: {0, 1, 2, 3}, 57: {0, 2, 3}, 58: {0, 1, 2, 3}, 59: {0, 1, 2, 3}, 60: {0, 1, 2, 3}, 61: {0, 1, 2, 3}, 62: {0, 1, 2, 3}, 63: {0, 1, 2, 3}, 64: {0, 1, 2, 3}, 65: {0, 1, 2, 3}, 66: {0, 1, 2, 3}, 67: {0, 1, 2, 3}, 68: {0, 1, 2, 3}, 69: {0, 1, 2, 3}, 70: {0, 1, 2, 3}, 71: {0, 1, 2, 3}, 72: {0, 1, 2, 3}, 73: {0, 1, 2, 3}, 74: {0, 1, 2, 3}, 75: {0, 1, 2, 3}, 76: {0, 1, 2, 3}, 77: {0, 1, 2, 3}, 78: {0, 1, 2, 3}, 79: {0, 1, 2, 3}, 80: {1, 2, 3}, 81: {0, 1, 2, 3}, 82: {0, 1, 2, 3}, 83: {0, 1, 2, 3}, 84: {0, 1, 2, 3}, 85: {0, 1, 2, 3}, 86: {0, 1, 2, 3}, 87: {0, 1, 2, 3}, 88: {0, 1, 2, 3}, 89: {0, 1, 2, 3}, 90: {0, 1, 2, 3}, 91: {0, 1, 2, 3}, 92: {0, 1, 2, 3}, 93: {0, 1, 2, 3}, 94: {0, 1, 2, 3}, 95: {0, 1, 2, 3}, 96: {0, 1, 2, 3}, 97: {0, 1, 2, 3}, 98: {0}, 99: {0, 1, 2, 3}}
2026-09-04 05:33:31 [gepa-official] Iteration 4: Best valset aggregate score so far: 0.774
2026-09-04 05:33:31 [gepa-official] Iteration 4: Best program as per aggregate score on valset: 2
2026-09-04 05:33:31 [gepa-official] Iteration 4: Best score on valset: 0.774
2026-09-04 05:33:31 [gepa-official] Iteration 4: Linear pareto front program index: 2
2026-09-04 05:33:31 [gepa-official] Iteration 4: New program candidate index: 3
2026-09-04 05:33:31 [gepa-official] Completato target=qwen38_27b_local in 14h 52m 24s | baseline_val=0.731 best_val=0.774 candidates=4 metric_calls=440
2026-09-04 05:33:32 [skillopt-official] Validazione target qwen38_27b_local (openai_compatible)
2026-09-04 05:33:34 [skillopt-official] Avvio target=qwen38_27b_local | train=150 selection(val)=50 epochs=2 batch_size=15 edit_budget=4 gate_metric=hard optimizer_model=anthropic/claude-opus-4.8 run_dir=$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/skillopt/qwen38_27b_local/skillopt_run
2026-09-04 05:33:34 [skillopt-official] Piano: 20 step totali (2 epoche x 10 step); per step ~15 rollout train + fino a 50 rollout selection (con cache) + chiamate analyst; stima rollout massimi ~1350
  [model config] backend=qwen_chat  optimizer=anthropic/claude-opus-4.8 (qwen_chat)  target=qwen/qwen3.8-27b (qwen_chat)  reasoning=off
  [initial skill] $REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/skillopt/qwen38_27b_local/skillopt_run/skill_init.md (72 chars)

  [config] epochs=2 steps/epoch=10 (auto) accum=1 batch_size=15
  [config] train_size=150
  [config] batches/epoch=10 total_steps=20 games/epoch=150
  [config] lr_scheduler=constant edit_budget=4 min_edit_budget=2
  [config] skill_update_mode=patch lr_control_mode=fixed rewrite_reasoning_effort=high rewrite_max_completion_tokens=64000 max_analyst_rounds=3
  [config] longitudinal_pair_policy=mixed
  [config] base_seeds=[43, 44, 45, 46, 47, 48, 49, 50, 51, 52]
  [gate] metric=hard
  [slow update] acceptance=force-accept (unconditional)

============================================================
  BASELINE — evaluate initial skill on Selection set (valid_seen)
============================================================
  Selection items: 50
2026-09-04 05:33:34 [skillopt-official] rollout #1 avvio | fase=skillopt_run/selection_eval_baseline | task=50 skill_chars=72 workers=2
2026-09-04 05:48:50 [skillopt-official] rollout #1 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=2h 17m 27s
2026-09-04 06:00:11 [skillopt-official] rollout #1 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 46m 25s
2026-09-04 06:12:09 [skillopt-official] rollout #1 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 30m 01s
2026-09-04 06:21:22 [skillopt-official] rollout #1 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=1h 11m 42s
2026-09-04 06:29:14 [skillopt-official] rollout #1 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=55m 40s
2026-09-04 06:46:12 [skillopt-official] rollout #1 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=48m 25s
2026-09-04 06:50:50 [skillopt-official] rollout #1 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=33m 06s
2026-09-04 06:56:29 [skillopt-official] rollout #1 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=20m 43s
2026-09-04 07:04:35 [skillopt-official] rollout #1 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=10m 06s
2026-09-04 07:26:12 [skillopt-official] rollout #1 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-04 07:26:12 [skillopt-official] rollout #1 completato in 1h 52m 37s | n=50 hard(EM)=0.700 soft(F1)=0.700 errori=9/50 | rollout totali=50 | tempo totale=1h 52m 37s
  [baseline result] selection hard=0.7000 soft=0.7000 gate[hard]=0.7000

  [EPOCH 1/2] shuffled_seeds=[49, 47, 44, 52, 50, 51, 43, 48, 45, 46]

  [STEP 1/20] epoch=1 step_in_epoch=0 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=49)
2026-09-04 07:26:12 [skillopt-official] rollout #2 avvio | fase=step_0001/rollout | task=15 skill_chars=72 workers=2
2026-09-04 07:37:41 [skillopt-official] rollout #2 task 5/15 (math500-train-test-prealgebra-1423: EM=1 F1=1.000) eta_batch=22m 57s
2026-09-04 07:55:57 [skillopt-official] rollout #2 task 10/15 (math500-train-test-intermediate_algebra-1197: EM=0 F1=0.000) eta_batch=14m 52s
2026-09-04 08:02:37 [skillopt-official] rollout #2 task 15/15 (math500-train-test-intermediate_algebra-986: EM=1 F1=1.000) eta_batch=0s
2026-09-04 08:02:37 [skillopt-official] rollout #2 completato in 36m 25s | n=15 hard(EM)=0.667 soft(F1)=0.667 errori=5/15 | rollout totali=65 | tempo totale=2h 29m 03s
    [1/6 done] hard=0.6667 soft=0.6667
    [2/6 REFLECT minibatch] failure=5→1 groups  success=10→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (5 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (2 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 1+1 → 2 edits
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 72 -> 1718
    [6/6 EVALUATE] selection items=50
2026-09-04 08:03:13 [skillopt-official] rollout #3 avvio | fase=step_0001/selection_eval | task=50 skill_chars=1718 workers=2
2026-09-04 08:17:30 [skillopt-official] rollout #3 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=2h 08m 29s
2026-09-04 08:27:48 [skillopt-official] rollout #3 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 38m 18s
2026-09-04 08:39:55 [skillopt-official] rollout #3 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 25m 37s
2026-09-04 08:49:02 [skillopt-official] rollout #3 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=1h 08m 43s
2026-09-04 08:55:43 [skillopt-official] rollout #3 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=52m 29s
2026-09-04 09:12:20 [skillopt-official] rollout #3 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=46m 04s
2026-09-04 09:15:54 [skillopt-official] rollout #3 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=31m 08s
2026-09-04 09:20:36 [skillopt-official] rollout #3 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=19m 20s
2026-09-04 09:26:37 [skillopt-official] rollout #3 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=9m 15s
2026-09-04 09:48:59 [skillopt-official] rollout #3 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-04 09:48:59 [skillopt-official] rollout #3 completato in 1h 45m 45s | n=50 hard(EM)=0.720 soft(F1)=0.720 errori=9/50 | rollout totali=115 | tempo totale=4h 15m 24s
    [6/6 EVALUATE] ACCEPT (new best) hard=0.7200 > prev best 0.7000

  [STEP 1 done] epoch=1 action=accept_new_best current=0.7200 best=0.7200 dt=8567.1s
    timing: rollout=2185.1s reflect=18.0s aggregate=18.2s select=0.0s evaluate=6345.5s

  [STEP 2/20] epoch=1 step_in_epoch=1 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=47)
2026-09-04 09:48:59 [skillopt-official] rollout #4 avvio | fase=step_0002/rollout | task=15 skill_chars=1718 workers=2
2026-09-04 09:58:53 [skillopt-official] rollout #4 task 5/15 (math500-train-test-intermediate_algebra-860: EM=1 F1=1.000) eta_batch=19m 47s
2026-09-04 10:10:04 [skillopt-official] rollout #4 task 10/15 (math500-train-test-intermediate_algebra-337: EM=1 F1=1.000) eta_batch=10m 32s
2026-09-04 10:21:31 [skillopt-official] rollout #4 task 15/15 (math500-train-test-geometry-183: EM=0 F1=0.000) eta_batch=0s
2026-09-04 10:21:31 [skillopt-official] rollout #4 completato in 32m 32s | n=15 hard(EM)=0.733 soft(F1)=0.733 errori=4/15 | rollout totali=130 | tempo totale=4h 47m 57s
    [1/6 done] hard=0.7333 soft=0.7333
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (4 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (4 edits)
    [aggregate final] 2+4 → 6 edits
    [3/6 done] merged 6 edits
    [4/6 SELECT] 6 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 1718 -> 3103
    [6/6 EVALUATE] selection items=50
2026-09-04 10:22:23 [skillopt-official] rollout #5 avvio | fase=step_0002/selection_eval | task=50 skill_chars=3103 workers=2
2026-09-04 10:32:24 [skillopt-official] rollout #5 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 30m 10s
2026-09-04 10:42:31 [skillopt-official] rollout #5 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 20m 35s
2026-09-04 10:54:04 [skillopt-official] rollout #5 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 13m 56s
2026-09-04 11:00:59 [skillopt-official] rollout #5 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=57m 55s
2026-09-04 11:05:41 [skillopt-official] rollout #5 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=43m 19s
2026-09-04 11:20:54 [skillopt-official] rollout #5 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=39m 01s
2026-09-04 11:25:06 [skillopt-official] rollout #5 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=26m 53s
2026-09-04 11:29:40 [skillopt-official] rollout #5 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=16m 49s
2026-09-04 11:35:35 [skillopt-official] rollout #5 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=8m 08s
2026-09-04 11:54:59 [skillopt-official] rollout #5 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-04 11:54:59 [skillopt-official] rollout #5 completato in 1h 32m 36s | n=50 hard(EM)=0.700 soft(F1)=0.700 errori=8/50 | rollout totali=180 | tempo totale=6h 21m 25s
    [6/6 EVALUATE] REJECT hard=0.7000 <= current=0.7200

  [STEP 2 done] epoch=1 action=reject current=0.7200 best=0.7200 dt=7559.7s
    timing: rollout=1952.2s reflect=22.5s aggregate=24.0s select=4.6s evaluate=5556.3s

  [STEP 3/20] epoch=1 step_in_epoch=2 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=44)
2026-09-04 11:54:59 [skillopt-official] rollout #6 avvio | fase=step_0003/rollout | task=15 skill_chars=1718 workers=2
2026-09-04 12:00:23 [skillopt-official] rollout #6 task 5/15 (math500-train-test-intermediate_algebra-860: EM=1 F1=1.000) eta_batch=10m 47s
2026-09-04 12:10:17 [skillopt-official] rollout #6 task 10/15 (math500-train-test-prealgebra-1317: EM=1 F1=1.000) eta_batch=7m 38s
2026-09-04 12:18:41 [skillopt-official] rollout #6 task 15/15 (math500-train-test-prealgebra-1807: EM=1 F1=1.000) eta_batch=0s
2026-09-04 12:18:41 [skillopt-official] rollout #6 completato in 23m 41s | n=15 hard(EM)=0.867 soft(F1)=0.867 errori=1/15 | rollout totali=195 | tempo totale=6h 45m 06s
    [1/6 done] hard=0.8667 soft=0.8667
    [2/6 REFLECT minibatch] failure=2→1 groups  success=13→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (2 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (5 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (3 edits)
    [aggregate final] 2+3 → 5 edits
    [3/6 done] merged 5 edits
    [4/6 SELECT] 5 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 1718 -> 2682
    [6/6 EVALUATE] selection items=50
2026-09-04 12:19:29 [skillopt-official] rollout #7 avvio | fase=step_0003/selection_eval | task=50 skill_chars=2682 workers=2
2026-09-04 12:26:45 [skillopt-official] rollout #7 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 05m 24s
2026-09-04 12:36:27 [skillopt-official] rollout #7 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 07m 51s
2026-09-04 12:47:24 [skillopt-official] rollout #7 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 05m 07s
2026-09-04 12:54:17 [skillopt-official] rollout #7 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=52m 11s
2026-09-04 12:59:04 [skillopt-official] rollout #7 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=39m 34s
2026-09-04 13:15:32 [skillopt-official] rollout #7 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=37m 21s
2026-09-04 13:18:26 [skillopt-official] rollout #7 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=25m 15s
2026-09-04 13:25:20 [skillopt-official] rollout #7 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=16m 27s
2026-09-04 13:36:25 [skillopt-official] rollout #7 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=8m 32s
2026-09-04 13:54:47 [skillopt-official] rollout #7 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-04 13:54:47 [skillopt-official] rollout #7 completato in 1h 35m 17s | n=50 hard(EM)=0.800 soft(F1)=0.800 errori=5/50 | rollout totali=245 | tempo totale=8h 21m 12s
    [6/6 EVALUATE] ACCEPT (new best) hard=0.8000 > prev best 0.7200

  [STEP 3 done] epoch=1 action=accept_new_best current=0.8000 best=0.8000 dt=7187.9s
    timing: rollout=1422.2s reflect=23.3s aggregate=20.4s select=4.4s evaluate=5717.6s

  [STEP 4/20] epoch=1 step_in_epoch=3 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=52)
2026-09-04 13:54:47 [skillopt-official] rollout #8 avvio | fase=step_0004/rollout | task=15 skill_chars=2682 workers=2
2026-09-04 14:09:53 [skillopt-official] rollout #8 task 5/15 (math500-train-test-intermediate_algebra-1791: EM=1 F1=1.000) eta_batch=30m 11s
2026-09-04 14:20:09 [skillopt-official] rollout #8 task 10/15 (math500-train-test-intermediate_algebra-1210: EM=0 F1=0.000) eta_batch=12m 41s
2026-09-04 14:30:13 [skillopt-official] rollout #8 task 15/15 (math500-train-test-number_theory-515: EM=1 F1=1.000) eta_batch=0s
2026-09-04 14:30:13 [skillopt-official] rollout #8 completato in 35m 25s | n=15 hard(EM)=0.800 soft(F1)=0.800 errori=2/15 | rollout totali=260 | tempo totale=8h 56m 38s
    [1/6 done] hard=0.8000 soft=0.8000
    [2/6 REFLECT minibatch] failure=3→1 groups  success=12→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (3 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (4 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (2 edits)
    [aggregate final] 2+2 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 4332
    [6/6 EVALUATE] selection items=50
2026-09-04 14:30:59 [skillopt-official] rollout #9 avvio | fase=step_0004/selection_eval | task=50 skill_chars=4332 workers=2
2026-09-04 14:40:35 [skillopt-official] rollout #9 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 26m 30s
2026-09-04 14:50:16 [skillopt-official] rollout #9 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 17m 08s
2026-09-04 15:01:05 [skillopt-official] rollout #9 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 10m 14s
2026-09-04 15:06:16 [skillopt-official] rollout #9 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=52m 56s
2026-09-04 15:10:50 [skillopt-official] rollout #9 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=39m 51s
2026-09-04 15:24:18 [skillopt-official] rollout #9 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=35m 33s
2026-09-04 15:27:20 [skillopt-official] rollout #9 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=24m 09s
2026-09-04 15:30:56 [skillopt-official] rollout #9 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=14m 59s
2026-09-04 15:35:25 [skillopt-official] rollout #9 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 09s
2026-09-04 15:53:47 [skillopt-official] rollout #9 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-04 15:53:47 [skillopt-official] rollout #9 completato in 1h 22m 48s | n=50 hard(EM)=0.760 soft(F1)=0.760 errori=6/50 | rollout totali=310 | tempo totale=10h 20m 12s
    [6/6 EVALUATE] REJECT hard=0.7600 <= current=0.8000

  [STEP 4 done] epoch=1 action=reject current=0.8000 best=0.8000 dt=7140.3s
    timing: rollout=2125.8s reflect=22.8s aggregate=23.0s select=0.0s evaluate=4968.7s

  [STEP 5/20] epoch=1 step_in_epoch=4 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=50)
2026-09-04 15:53:47 [skillopt-official] rollout #10 avvio | fase=step_0005/rollout | task=15 skill_chars=2682 workers=2
2026-09-04 15:57:33 [skillopt-official] rollout #10 task 5/15 (math500-train-test-algebra-1787: EM=1 F1=1.000) eta_batch=7m 32s
2026-09-04 16:11:29 [skillopt-official] rollout #10 task 10/15 (math500-train-test-intermediate_algebra-607: EM=1 F1=1.000) eta_batch=8m 50s
2026-09-04 16:18:10 [skillopt-official] rollout #10 task 15/15 (math500-train-test-precalculus-927: EM=0 F1=0.000) eta_batch=0s
2026-09-04 16:18:10 [skillopt-official] rollout #10 completato in 24m 23s | n=15 hard(EM)=0.867 soft(F1)=0.867 errori=1/15 | rollout totali=325 | tempo totale=10h 44m 35s
    [1/6 done] hard=0.8667 soft=0.8667
    [2/6 REFLECT minibatch] failure=2→1 groups  success=13→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (2 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (5 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (2 edits)
    [aggregate final] 2+2 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 4379
    [6/6 EVALUATE] selection items=50
2026-09-04 16:18:52 [skillopt-official] rollout #11 avvio | fase=step_0005/selection_eval | task=50 skill_chars=4379 workers=2
2026-09-04 16:27:16 [skillopt-official] rollout #11 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 15m 34s
2026-09-04 16:36:06 [skillopt-official] rollout #11 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 08m 54s
2026-09-04 16:46:55 [skillopt-official] rollout #11 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 05m 25s
2026-09-04 16:51:34 [skillopt-official] rollout #11 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=49m 02s
2026-09-04 16:55:26 [skillopt-official] rollout #11 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=36m 33s
2026-09-04 17:09:22 [skillopt-official] rollout #11 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=33m 39s
2026-09-04 17:12:12 [skillopt-official] rollout #11 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=22m 51s
2026-09-04 17:15:36 [skillopt-official] rollout #11 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=14m 10s
2026-09-04 17:20:38 [skillopt-official] rollout #11 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=6m 51s
2026-09-04 17:42:05 [skillopt-official] rollout #11 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-04 17:42:05 [skillopt-official] rollout #11 completato in 1h 23m 12s | n=50 hard(EM)=0.780 soft(F1)=0.780 errori=5/50 | rollout totali=375 | tempo totale=12h 08m 30s
    [6/6 EVALUATE] REJECT hard=0.7800 <= current=0.8000

  [STEP 5 done] epoch=1 action=reject current=0.8000 best=0.8000 dt=6498.3s
    timing: rollout=1463.3s reflect=22.0s aggregate=20.0s select=0.0s evaluate=4993.0s

  [STEP 6/20] epoch=1 step_in_epoch=5 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=51)
2026-09-04 17:42:05 [skillopt-official] rollout #12 avvio | fase=step_0006/rollout | task=15 skill_chars=2682 workers=2
2026-09-04 17:45:48 [skillopt-official] rollout #12 task 5/15 (math500-train-test-algebra-1303: EM=1 F1=1.000) eta_batch=7m 24s
2026-09-04 17:56:05 [skillopt-official] rollout #12 task 10/15 (math500-train-test-precalculus-1105: EM=1 F1=1.000) eta_batch=7m 00s
2026-09-04 18:05:38 [skillopt-official] rollout #12 task 15/15 (math500-train-test-prealgebra-1655: EM=1 F1=1.000) eta_batch=0s
2026-09-04 18:05:38 [skillopt-official] rollout #12 completato in 23m 32s | n=15 hard(EM)=0.733 soft(F1)=0.733 errori=2/15 | rollout totali=390 | tempo totale=12h 32m 03s
    [1/6 done] hard=0.7333 soft=0.7333
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (4 trajs) → 3 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 3+1 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 4455
    [6/6 EVALUATE] selection items=50
2026-09-04 18:06:24 [skillopt-official] rollout #13 avvio | fase=step_0006/selection_eval | task=50 skill_chars=4455 workers=2
2026-09-04 18:13:40 [skillopt-official] rollout #13 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 05m 18s
2026-09-04 18:23:07 [skillopt-official] rollout #13 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 06m 49s
2026-09-04 18:33:39 [skillopt-official] rollout #13 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 03m 35s
2026-09-04 18:40:23 [skillopt-official] rollout #13 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=50m 57s
2026-09-04 18:44:35 [skillopt-official] rollout #13 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=38m 10s
2026-09-04 18:58:05 [skillopt-official] rollout #13 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=34m 27s
2026-09-04 19:00:56 [skillopt-official] rollout #13 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=23m 22s
2026-09-04 19:04:18 [skillopt-official] rollout #13 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=14m 28s
2026-09-04 19:08:42 [skillopt-official] rollout #13 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=6m 55s
2026-09-04 19:26:05 [skillopt-official] rollout #13 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-04 19:26:05 [skillopt-official] rollout #13 completato in 1h 19m 40s | n=50 hard(EM)=0.760 soft(F1)=0.760 errori=5/50 | rollout totali=440 | tempo totale=13h 52m 29s
    [6/6 EVALUATE] REJECT hard=0.7600 <= current=0.8000

  [STEP 6 done] epoch=1 action=reject current=0.8000 best=0.8000 dt=6239.1s
    timing: rollout=1412.5s reflect=23.9s aggregate=22.1s select=0.0s evaluate=4780.4s

  [STEP 7/20] epoch=1 step_in_epoch=6 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=43)
2026-09-04 19:26:05 [skillopt-official] rollout #14 avvio | fase=step_0007/rollout | task=15 skill_chars=2682 workers=2
2026-09-04 19:28:14 [skillopt-official] rollout #14 task 5/15 (math500-train-test-prealgebra-1686: EM=1 F1=1.000) eta_batch=4m 18s
2026-09-04 19:34:41 [skillopt-official] rollout #14 task 10/15 (math500-train-test-number_theory-1065: EM=1 F1=1.000) eta_batch=4m 18s
2026-09-04 19:46:20 [skillopt-official] rollout #14 task 15/15 (math500-train-test-precalculus-117: EM=0 F1=0.000) eta_batch=0s
2026-09-04 19:46:20 [skillopt-official] rollout #14 completato in 20m 15s | n=15 hard(EM)=0.867 soft(F1)=0.867 errori=1/15 | rollout totali=455 | tempo totale=14h 12m 45s
    [1/6 done] hard=0.8667 soft=0.8667
    [2/6 REFLECT minibatch] failure=2→1 groups  success=13→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (2 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (5 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (3 edits)
    [aggregate final] 2+3 → 5 edits
    [3/6 done] merged 5 edits
    [4/6 SELECT] 5 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 3802
    [6/6 EVALUATE] selection items=50
2026-09-04 19:47:10 [skillopt-official] rollout #15 avvio | fase=step_0007/selection_eval | task=50 skill_chars=3802 workers=2
2026-09-04 19:57:05 [skillopt-official] rollout #15 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 29m 18s
2026-09-04 20:06:40 [skillopt-official] rollout #15 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 18m 02s
2026-09-04 20:17:18 [skillopt-official] rollout #15 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 10m 20s
2026-09-04 20:22:49 [skillopt-official] rollout #15 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=53m 29s
2026-09-04 20:26:55 [skillopt-official] rollout #15 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=39m 45s
2026-09-04 20:41:46 [skillopt-official] rollout #15 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=36m 24s
2026-09-04 20:44:43 [skillopt-official] rollout #15 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=24m 40s
2026-09-04 20:48:04 [skillopt-official] rollout #15 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 13s
2026-09-04 20:52:46 [skillopt-official] rollout #15 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 17s
2026-09-04 21:12:21 [skillopt-official] rollout #15 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-04 21:12:21 [skillopt-official] rollout #15 completato in 1h 25m 11s | n=50 hard(EM)=0.800 soft(F1)=0.800 errori=5/50 | rollout totali=505 | tempo totale=15h 38m 46s
    [6/6 EVALUATE] REJECT hard=0.8000 <= current=0.8000

  [STEP 7 done] epoch=1 action=reject current=0.8000 best=0.8000 dt=6376.8s
    timing: rollout=1215.1s reflect=23.0s aggregate=22.5s select=4.3s evaluate=5111.8s

  [STEP 8/20] epoch=1 step_in_epoch=7 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=48)
2026-09-04 21:12:21 [skillopt-official] rollout #16 avvio | fase=step_0008/rollout | task=15 skill_chars=2682 workers=2
2026-09-04 21:15:15 [skillopt-official] rollout #16 task 5/15 (math500-train-test-prealgebra-1251: EM=1 F1=1.000) eta_batch=5m 47s
2026-09-04 21:23:54 [skillopt-official] rollout #16 task 10/15 (math500-train-test-intermediate_algebra-199: EM=1 F1=1.000) eta_batch=5m 46s
2026-09-04 21:32:29 [skillopt-official] rollout #16 task 15/15 (math500-train-test-algebra-24: EM=1 F1=1.000) eta_batch=0s
2026-09-04 21:32:29 [skillopt-official] rollout #16 completato in 20m 07s | n=15 hard(EM)=1.000 soft(F1)=1.000 errori=0/15 | rollout totali=520 | tempo totale=15h 58m 54s
    [1/6 done] hard=1.0000 soft=1.0000
    [2/6 REFLECT minibatch] failure=0→0 groups  success=15→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_001 (7 trajs) → 2 edits
      [analyst] 2/2 minibatch_succ_000 (8 trajs) → 2 edits
    [2/6 done] failure_patches=0 success_patches=2
    [3/6 AGGREGATE] failure=0 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (3 edits)
    [3/6 done] merged 3 edits
    [4/6 SELECT] 3 -> 3 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 3797
    [6/6 EVALUATE] selection items=50
2026-09-04 21:32:52 [skillopt-official] rollout #17 avvio | fase=step_0008/selection_eval | task=50 skill_chars=3797 workers=2
2026-09-04 21:42:39 [skillopt-official] rollout #17 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 28m 04s
2026-09-04 21:52:14 [skillopt-official] rollout #17 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 17m 27s
2026-09-04 22:03:11 [skillopt-official] rollout #17 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 10m 42s
2026-09-04 22:10:34 [skillopt-official] rollout #17 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=56m 31s
2026-09-04 22:15:15 [skillopt-official] rollout #17 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=42m 22s
2026-09-04 22:31:23 [skillopt-official] rollout #17 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=39m 00s
2026-09-04 22:34:36 [skillopt-official] rollout #17 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=26m 27s
2026-09-04 22:38:23 [skillopt-official] rollout #17 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=16m 22s
2026-09-04 22:43:30 [skillopt-official] rollout #17 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 50s
2026-09-04 23:01:32 [skillopt-official] rollout #17 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-04 23:01:32 [skillopt-official] rollout #17 completato in 1h 28m 39s | n=50 hard(EM)=0.740 soft(F1)=0.740 errori=7/50 | rollout totali=570 | tempo totale=17h 27m 56s
    [6/6 EVALUATE] REJECT hard=0.7400 <= current=0.8000

  [STEP 8 done] epoch=1 action=reject current=0.8000 best=0.8000 dt=6550.2s
    timing: rollout=1207.8s reflect=13.8s aggregate=9.5s select=0.0s evaluate=5319.2s

  [STEP 9/20] epoch=1 step_in_epoch=8 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=45)
2026-09-04 23:01:32 [skillopt-official] rollout #18 avvio | fase=step_0009/rollout | task=15 skill_chars=2682 workers=2
2026-09-04 23:10:46 [skillopt-official] rollout #18 task 5/15 (math500-train-test-algebra-246: EM=1 F1=1.000) eta_batch=18m 28s
2026-09-04 23:20:48 [skillopt-official] rollout #18 task 10/15 (math500-train-test-geometry-226: EM=0 F1=0.000) eta_batch=9m 38s
2026-09-04 23:33:54 [skillopt-official] rollout #18 task 15/15 (math500-train-test-algebra-892: EM=1 F1=1.000) eta_batch=0s
2026-09-04 23:33:54 [skillopt-official] rollout #18 completato in 32m 22s | n=15 hard(EM)=0.800 soft(F1)=0.800 errori=2/15 | rollout totali=585 | tempo totale=18h 00m 18s
    [1/6 done] hard=0.8000 soft=0.8000
    [2/6 REFLECT minibatch] failure=3→1 groups  success=12→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (3 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (4 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (4 edits)
    [aggregate final] 2+4 → 6 edits
    [3/6 done] merged 6 edits
    [4/6 SELECT] 6 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 3871
    [6/6 EVALUATE] selection items=50
2026-09-04 23:34:46 [skillopt-official] rollout #19 avvio | fase=step_0009/selection_eval | task=50 skill_chars=3871 workers=2
2026-09-04 23:44:53 [skillopt-official] rollout #19 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 31m 04s
2026-09-04 23:54:45 [skillopt-official] rollout #19 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 19m 56s
2026-09-05 00:06:06 [skillopt-official] rollout #19 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 13m 07s
2026-09-05 00:12:05 [skillopt-official] rollout #19 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=55m 58s
2026-09-05 00:16:34 [skillopt-official] rollout #19 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=41m 48s
2026-09-05 00:31:59 [skillopt-official] rollout #19 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=38m 09s
2026-09-05 00:35:37 [skillopt-official] rollout #19 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=26m 04s
2026-09-05 00:39:46 [skillopt-official] rollout #19 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=16m 15s
2026-09-05 00:45:44 [skillopt-official] rollout #19 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 53s
2026-09-05 01:02:46 [skillopt-official] rollout #19 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-05 01:02:46 [skillopt-official] rollout #19 completato in 1h 28m 00s | n=50 hard(EM)=0.800 soft(F1)=0.800 errori=5/50 | rollout totali=635 | tempo totale=19h 29m 11s
    [6/6 EVALUATE] REJECT hard=0.8000 <= current=0.8000

  [STEP 9 done] epoch=1 action=reject current=0.8000 best=0.8000 dt=7274.7s
    timing: rollout=1942.3s reflect=23.3s aggregate=24.2s select=4.2s evaluate=5280.6s

  [STEP 10/20] epoch=1 step_in_epoch=9 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=46)
2026-09-05 01:02:46 [skillopt-official] rollout #20 avvio | fase=step_0010/rollout | task=15 skill_chars=2682 workers=2
2026-09-05 01:19:18 [skillopt-official] rollout #20 task 5/15 (math500-train-test-counting_and_probability-116: EM=1 F1=1.000) eta_batch=33m 03s
2026-09-05 01:25:59 [skillopt-official] rollout #20 task 10/15 (math500-train-test-algebra-2584: EM=1 F1=1.000) eta_batch=11m 36s
2026-09-05 01:37:08 [skillopt-official] rollout #20 task 15/15 (math500-train-test-precalculus-902: EM=0 F1=0.000) eta_batch=0s
2026-09-05 01:37:08 [skillopt-official] rollout #20 completato in 34m 21s | n=15 hard(EM)=0.800 soft(F1)=0.800 errori=3/15 | rollout totali=650 | tempo totale=20h 03m 32s
    [1/6 done] hard=0.8000 soft=0.8000
    [2/6 REFLECT minibatch] failure=3→1 groups  success=12→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (3 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (4 trajs) → 0 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 2+1 → 3 edits
    [3/6 done] merged 3 edits
    [4/6 SELECT] 3 -> 3 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 4219
    [6/6 EVALUATE] selection items=50
2026-09-05 01:37:41 [skillopt-official] rollout #21 avvio | fase=step_0010/selection_eval | task=50 skill_chars=4219 workers=2
2026-09-05 01:47:32 [skillopt-official] rollout #21 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 28m 36s
2026-09-05 01:57:08 [skillopt-official] rollout #21 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 17m 46s
2026-09-05 02:07:50 [skillopt-official] rollout #21 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 10m 21s
2026-09-05 02:16:25 [skillopt-official] rollout #21 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=58m 06s
2026-09-05 02:20:55 [skillopt-official] rollout #21 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=43m 13s
2026-09-05 02:34:47 [skillopt-official] rollout #21 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=38m 03s
2026-09-05 02:37:46 [skillopt-official] rollout #21 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=25m 45s
2026-09-05 02:41:27 [skillopt-official] rollout #21 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 56s
2026-09-05 02:47:07 [skillopt-official] rollout #21 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 42s
2026-09-05 03:07:19 [skillopt-official] rollout #21 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-05 03:07:19 [skillopt-official] rollout #21 completato in 1h 29m 37s | n=50 hard(EM)=0.760 soft(F1)=0.760 errori=7/50 | rollout totali=700 | tempo totale=21h 33m 43s
    [6/6 EVALUATE] REJECT hard=0.7600 <= current=0.8000

  [STEP 10 done] epoch=1 action=reject current=0.8000 best=0.8000 dt=7472.6s
    timing: rollout=2061.4s reflect=22.7s aggregate=10.9s select=0.0s evaluate=5377.6s

  [EPOCH 2/2] shuffled_seeds=[44, 47, 49, 52, 51, 43, 50, 45, 46, 48]

  [STEP 11/20] epoch=2 step_in_epoch=0 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=44)
2026-09-05 03:07:19 [skillopt-official] rollout #22 avvio | fase=step_0011/rollout | task=15 skill_chars=2682 workers=2
2026-09-05 03:12:25 [skillopt-official] rollout #22 task 5/15 (math500-train-test-intermediate_algebra-860: EM=1 F1=1.000) eta_batch=10m 13s
2026-09-05 03:22:20 [skillopt-official] rollout #22 task 10/15 (math500-train-test-prealgebra-1317: EM=1 F1=1.000) eta_batch=7m 30s
2026-09-05 03:30:33 [skillopt-official] rollout #22 task 15/15 (math500-train-test-prealgebra-1807: EM=1 F1=1.000) eta_batch=0s
2026-09-05 03:30:33 [skillopt-official] rollout #22 completato in 23m 14s | n=15 hard(EM)=0.867 soft(F1)=0.867 errori=1/15 | rollout totali=715 | tempo totale=21h 56m 57s
    [1/6 done] hard=0.8667 soft=0.8667
    [2/6 REFLECT minibatch] failure=2→1 groups  success=13→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (2 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (5 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (4 edits)
    [aggregate final] 2+4 → 6 edits
    [3/6 done] merged 6 edits
    [4/6 SELECT] 6 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 3626
    [6/6 EVALUATE] selection items=50
2026-09-05 03:31:21 [skillopt-official] rollout #23 avvio | fase=step_0011/selection_eval | task=50 skill_chars=3626 workers=2
2026-09-05 03:41:13 [skillopt-official] rollout #23 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 28m 52s
2026-09-05 03:51:06 [skillopt-official] rollout #23 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 19m 02s
2026-09-05 04:02:10 [skillopt-official] rollout #23 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 11m 54s
2026-09-05 04:07:46 [skillopt-official] rollout #23 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=54m 37s
2026-09-05 04:12:45 [skillopt-official] rollout #23 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=41m 23s
2026-09-05 04:28:25 [skillopt-official] rollout #23 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=38m 02s
2026-09-05 04:31:43 [skillopt-official] rollout #23 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=25m 52s
2026-09-05 04:35:19 [skillopt-official] rollout #23 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 59s
2026-09-05 04:40:20 [skillopt-official] rollout #23 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 39s
2026-09-05 05:00:24 [skillopt-official] rollout #23 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-05 05:00:24 [skillopt-official] rollout #23 completato in 1h 29m 03s | n=50 hard(EM)=0.720 soft(F1)=0.720 errori=7/50 | rollout totali=765 | tempo totale=23h 26m 48s
    [6/6 EVALUATE] REJECT hard=0.7200 <= current=0.8000

  [STEP 11 done] epoch=2 action=reject current=0.8000 best=0.8000 dt=6785.2s
    timing: rollout=1394.1s reflect=21.6s aggregate=22.1s select=4.3s evaluate=5343.1s

  [STEP 12/20] epoch=2 step_in_epoch=1 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=47)
2026-09-05 05:00:24 [skillopt-official] rollout #24 avvio | fase=step_0012/rollout | task=15 skill_chars=2682 workers=2
2026-09-05 05:08:06 [skillopt-official] rollout #24 task 5/15 (math500-train-test-intermediate_algebra-860: EM=1 F1=1.000) eta_batch=15m 23s
2026-09-05 05:18:04 [skillopt-official] rollout #24 task 10/15 (math500-train-test-intermediate_algebra-337: EM=1 F1=1.000) eta_batch=8m 49s
2026-09-05 05:27:57 [skillopt-official] rollout #24 task 15/15 (math500-train-test-geometry-183: EM=0 F1=0.000) eta_batch=0s
2026-09-05 05:27:57 [skillopt-official] rollout #24 completato in 27m 33s | n=15 hard(EM)=0.867 soft(F1)=0.867 errori=0/15 | rollout totali=780 | tempo totale=23h 54m 22s
    [1/6 done] hard=0.8667 soft=0.8667
    [2/6 REFLECT minibatch] failure=2→1 groups  success=13→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (2 trajs) → 1 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (5 trajs) → 3 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (5 edits)
    [aggregate final] 1+5 → 6 edits
    [3/6 done] merged 6 edits
    [4/6 SELECT] 6 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 3795
    [6/6 EVALUATE] selection items=50
2026-09-05 05:28:46 [skillopt-official] rollout #25 avvio | fase=step_0012/selection_eval | task=50 skill_chars=3795 workers=2
2026-09-05 05:38:48 [skillopt-official] rollout #25 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 30m 18s
2026-09-05 05:48:45 [skillopt-official] rollout #25 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 19m 56s
2026-09-05 05:59:56 [skillopt-official] rollout #25 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 12m 43s
2026-09-05 06:05:08 [skillopt-official] rollout #25 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=54m 33s
2026-09-05 06:09:50 [skillopt-official] rollout #25 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=41m 04s
2026-09-05 06:23:50 [skillopt-official] rollout #25 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=36m 42s
2026-09-05 06:27:06 [skillopt-official] rollout #25 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=25m 00s
2026-09-05 06:30:59 [skillopt-official] rollout #25 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 33s
2026-09-05 06:35:52 [skillopt-official] rollout #25 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 27s
2026-09-05 06:52:48 [skillopt-official] rollout #25 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-05 06:52:48 [skillopt-official] rollout #25 completato in 1h 24m 01s | n=50 hard(EM)=0.760 soft(F1)=0.760 errori=6/50 | rollout totali=830 | tempo totale=25h 19m 12s
    [6/6 EVALUATE] REJECT hard=0.7600 <= current=0.8000

  [STEP 12 done] epoch=2 action=reject current=0.8000 best=0.8000 dt=6743.7s
    timing: rollout=1653.4s reflect=20.0s aggregate=24.4s select=4.0s evaluate=5042.0s

  [STEP 13/20] epoch=2 step_in_epoch=2 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=49)
2026-09-05 06:52:48 [skillopt-official] rollout #26 avvio | fase=step_0013/rollout | task=15 skill_chars=2682 workers=2
2026-09-05 07:02:57 [skillopt-official] rollout #26 task 5/15 (math500-train-test-prealgebra-1423: EM=1 F1=1.000) eta_batch=20m 17s
2026-09-05 07:17:17 [skillopt-official] rollout #26 task 10/15 (math500-train-test-intermediate_algebra-1197: EM=0 F1=0.000) eta_batch=12m 14s
2026-09-05 07:21:13 [skillopt-official] rollout #26 task 15/15 (math500-train-test-intermediate_algebra-986: EM=1 F1=1.000) eta_batch=0s
2026-09-05 07:21:13 [skillopt-official] rollout #26 completato in 28m 24s | n=15 hard(EM)=0.800 soft(F1)=0.800 errori=3/15 | rollout totali=845 | tempo totale=25h 47m 37s
    [1/6 done] hard=0.8000 soft=0.8000
    [2/6 REFLECT minibatch] failure=3→1 groups  success=12→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (3 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (4 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (2 edits)
    [aggregate final] 2+2 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 4383
    [6/6 EVALUATE] selection items=50
2026-09-05 07:21:54 [skillopt-official] rollout #27 avvio | fase=step_0013/selection_eval | task=50 skill_chars=4383 workers=2
2026-09-05 07:32:01 [skillopt-official] rollout #27 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 31m 00s
2026-09-05 07:41:37 [skillopt-official] rollout #27 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 18m 50s
2026-09-05 07:52:32 [skillopt-official] rollout #27 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 11m 28s
2026-09-05 07:57:35 [skillopt-official] rollout #27 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=53m 30s
2026-09-05 08:02:01 [skillopt-official] rollout #27 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=40m 07s
2026-09-05 08:17:36 [skillopt-official] rollout #27 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=37m 08s
2026-09-05 08:20:21 [skillopt-official] rollout #27 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=25m 02s
2026-09-05 08:23:22 [skillopt-official] rollout #27 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 21s
2026-09-05 08:28:31 [skillopt-official] rollout #27 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 24s
2026-09-05 08:51:09 [skillopt-official] rollout #27 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-05 08:51:09 [skillopt-official] rollout #27 completato in 1h 29m 14s | n=50 hard(EM)=0.740 soft(F1)=0.740 errori=8/50 | rollout totali=895 | tempo totale=27h 17m 33s
    [6/6 EVALUATE] REJECT hard=0.7400 <= current=0.8000

  [STEP 13 done] epoch=2 action=reject current=0.8000 best=0.8000 dt=7100.8s
    timing: rollout=1704.9s reflect=22.3s aggregate=19.2s select=0.0s evaluate=5354.4s

  [STEP 14/20] epoch=2 step_in_epoch=3 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=52)
2026-09-05 08:51:09 [skillopt-official] rollout #28 avvio | fase=step_0014/rollout | task=15 skill_chars=2682 workers=2
2026-09-05 09:04:47 [skillopt-official] rollout #28 task 5/15 (math500-train-test-intermediate_algebra-1791: EM=1 F1=1.000) eta_batch=27m 16s
2026-09-05 09:15:12 [skillopt-official] rollout #28 task 10/15 (math500-train-test-intermediate_algebra-1210: EM=0 F1=0.000) eta_batch=12m 01s
2026-09-05 09:25:24 [skillopt-official] rollout #28 task 15/15 (math500-train-test-number_theory-515: EM=1 F1=1.000) eta_batch=0s
2026-09-05 09:25:24 [skillopt-official] rollout #28 completato in 34m 15s | n=15 hard(EM)=0.733 soft(F1)=0.733 errori=3/15 | rollout totali=910 | tempo totale=27h 51m 48s
    [1/6 done] hard=0.7333 soft=0.7333
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (4 trajs) → 3 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (2 edits)
    [aggregate final] 3+2 → 5 edits
    [3/6 done] merged 5 edits
    [4/6 SELECT] 5 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 4280
    [6/6 EVALUATE] selection items=50
2026-09-05 09:26:15 [skillopt-official] rollout #29 avvio | fase=step_0014/selection_eval | task=50 skill_chars=4280 workers=2
2026-09-05 09:36:23 [skillopt-official] rollout #29 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 31m 14s
2026-09-05 09:44:35 [skillopt-official] rollout #29 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 13m 21s
2026-09-05 09:55:50 [skillopt-official] rollout #29 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 09m 02s
2026-09-05 10:02:27 [skillopt-official] rollout #29 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=54m 18s
2026-09-05 10:08:17 [skillopt-official] rollout #29 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=42m 02s
2026-09-05 10:24:50 [skillopt-official] rollout #29 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=39m 03s
2026-09-05 10:28:19 [skillopt-official] rollout #29 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=26m 36s
2026-09-05 10:32:16 [skillopt-official] rollout #29 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=16m 30s
2026-09-05 10:38:49 [skillopt-official] rollout #29 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=8m 03s
2026-09-05 11:01:15 [skillopt-official] rollout #29 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-05 11:01:15 [skillopt-official] rollout #29 completato in 1h 34m 59s | n=50 hard(EM)=0.760 soft(F1)=0.760 errori=9/50 | rollout totali=960 | tempo totale=29h 27m 39s
    [6/6 EVALUATE] REJECT hard=0.7600 <= current=0.8000

  [STEP 14 done] epoch=2 action=reject current=0.8000 best=0.8000 dt=7806.0s
    timing: rollout=2055.4s reflect=22.8s aggregate=22.9s select=4.8s evaluate=5700.1s

  [STEP 15/20] epoch=2 step_in_epoch=4 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=51)
2026-09-05 11:01:15 [skillopt-official] rollout #30 avvio | fase=step_0015/rollout | task=15 skill_chars=2682 workers=2
2026-09-05 11:05:54 [skillopt-official] rollout #30 task 5/15 (math500-train-test-algebra-1303: EM=1 F1=1.000) eta_batch=9m 18s
2026-09-05 11:16:49 [skillopt-official] rollout #30 task 10/15 (math500-train-test-precalculus-1105: EM=1 F1=1.000) eta_batch=7m 47s
2026-09-05 11:28:41 [skillopt-official] rollout #30 task 15/15 (math500-train-test-prealgebra-1655: EM=1 F1=1.000) eta_batch=0s
2026-09-05 11:28:41 [skillopt-official] rollout #30 completato in 27m 26s | n=15 hard(EM)=0.733 soft(F1)=0.733 errori=2/15 | rollout totali=975 | tempo totale=29h 55m 06s
    [1/6 done] hard=0.7333 soft=0.7333
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (4 trajs) → 3 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 3 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (3 edits)
    [aggregate final] 3+3 → 6 edits
    [3/6 done] merged 6 edits
    [4/6 SELECT] 6 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 3599
    [6/6 EVALUATE] selection items=50
2026-09-05 11:29:35 [skillopt-official] rollout #31 avvio | fase=step_0015/selection_eval | task=50 skill_chars=3599 workers=2
2026-09-05 11:39:49 [skillopt-official] rollout #31 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 32m 09s
2026-09-05 11:49:52 [skillopt-official] rollout #31 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 21m 08s
2026-09-05 12:02:38 [skillopt-official] rollout #31 task 15/50 (math500-val-test-algebra-2592: EM=0 F1=0.000) eta_batch=1h 17m 07s
2026-09-05 12:08:43 [skillopt-official] rollout #31 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=58m 41s
2026-09-05 12:14:33 [skillopt-official] rollout #31 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=44m 58s
2026-09-05 12:29:33 [skillopt-official] rollout #31 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=39m 58s
2026-09-05 12:33:00 [skillopt-official] rollout #31 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=27m 10s
2026-09-05 12:36:54 [skillopt-official] rollout #31 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=16m 49s
2026-09-05 12:44:29 [skillopt-official] rollout #31 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=8m 19s
2026-09-05 13:07:12 [skillopt-official] rollout #31 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-05 13:07:12 [skillopt-official] rollout #31 completato in 1h 37m 37s | n=50 hard(EM)=0.680 soft(F1)=0.680 errori=9/50 | rollout totali=1025 | tempo totale=31h 33m 36s
    [6/6 EVALUATE] REJECT hard=0.6800 <= current=0.8000

  [STEP 15 done] epoch=2 action=reject current=0.8000 best=0.8000 dt=7557.7s
    timing: rollout=1646.8s reflect=23.0s aggregate=25.6s select=5.2s evaluate=5857.2s

  [STEP 16/20] epoch=2 step_in_epoch=5 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=43)
2026-09-05 13:07:12 [skillopt-official] rollout #32 avvio | fase=step_0016/rollout | task=15 skill_chars=2682 workers=2
2026-09-05 13:09:50 [skillopt-official] rollout #32 task 5/15 (math500-train-test-prealgebra-1686: EM=1 F1=1.000) eta_batch=5m 14s
2026-09-05 13:17:07 [skillopt-official] rollout #32 task 10/15 (math500-train-test-number_theory-1065: EM=1 F1=1.000) eta_batch=4m 57s
2026-09-05 13:29:24 [skillopt-official] rollout #32 task 15/15 (math500-train-test-precalculus-117: EM=0 F1=0.000) eta_batch=0s
2026-09-05 13:29:24 [skillopt-official] rollout #32 completato in 22m 11s | n=15 hard(EM)=0.867 soft(F1)=0.867 errori=1/15 | rollout totali=1040 | tempo totale=31h 55m 48s
    [1/6 done] hard=0.8667 soft=0.8667
    [2/6 REFLECT minibatch] failure=2→1 groups  success=13→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (2 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (5 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (4 edits)
    [aggregate final] 2+4 → 6 edits
    [3/6 done] merged 6 edits
    [4/6 SELECT] 6 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 3658
    [6/6 EVALUATE] selection items=50
2026-09-05 13:30:20 [skillopt-official] rollout #33 avvio | fase=step_0016/selection_eval | task=50 skill_chars=3658 workers=2
2026-09-05 13:40:27 [skillopt-official] rollout #33 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 31m 08s
2026-09-05 13:50:34 [skillopt-official] rollout #33 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 20m 57s
2026-09-05 14:02:00 [skillopt-official] rollout #33 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 13m 54s
2026-09-05 14:09:19 [skillopt-official] rollout #33 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=58m 29s
2026-09-05 14:14:15 [skillopt-official] rollout #33 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=43m 55s
2026-09-05 14:29:17 [skillopt-official] rollout #33 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=39m 18s
2026-09-05 14:32:39 [skillopt-official] rollout #33 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=26m 42s
2026-09-05 14:36:45 [skillopt-official] rollout #33 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=16m 36s
2026-09-05 14:42:56 [skillopt-official] rollout #33 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=8m 03s
2026-09-05 15:02:33 [skillopt-official] rollout #33 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-05 15:02:33 [skillopt-official] rollout #33 completato in 1h 32m 13s | n=50 hard(EM)=0.740 soft(F1)=0.740 errori=8/50 | rollout totali=1090 | tempo totale=33h 28m 57s
    [6/6 EVALUATE] REJECT hard=0.7400 <= current=0.8000

  [STEP 16 done] epoch=2 action=reject current=0.8000 best=0.8000 dt=6920.5s
    timing: rollout=1331.9s reflect=26.0s aggregate=24.9s select=4.5s evaluate=5533.2s

  [STEP 17/20] epoch=2 step_in_epoch=6 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=50)
2026-09-05 15:02:33 [skillopt-official] rollout #34 avvio | fase=step_0017/rollout | task=15 skill_chars=2682 workers=2
2026-09-05 15:07:26 [skillopt-official] rollout #34 task 5/15 (math500-train-test-algebra-1787: EM=1 F1=1.000) eta_batch=9m 46s
2026-09-05 15:22:46 [skillopt-official] rollout #34 task 10/15 (math500-train-test-intermediate_algebra-607: EM=1 F1=1.000) eta_batch=10m 06s
2026-09-05 15:28:51 [skillopt-official] rollout #34 task 15/15 (math500-train-test-precalculus-927: EM=0 F1=0.000) eta_batch=0s
2026-09-05 15:28:51 [skillopt-official] rollout #34 completato in 26m 18s | n=15 hard(EM)=0.800 soft(F1)=0.800 errori=2/15 | rollout totali=1105 | tempo totale=33h 55m 16s
    [1/6 done] hard=0.8000 soft=0.8000
    [2/6 REFLECT minibatch] failure=3→1 groups  success=12→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (3 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (4 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (2 edits)
    [aggregate final] 2+2 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 3898
    [6/6 EVALUATE] selection items=50
2026-09-05 15:29:32 [skillopt-official] rollout #35 avvio | fase=step_0017/selection_eval | task=50 skill_chars=3898 workers=2
2026-09-05 15:37:25 [skillopt-official] rollout #35 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 11m 00s
2026-09-05 15:45:32 [skillopt-official] rollout #35 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 03m 59s
2026-09-05 15:56:25 [skillopt-official] rollout #35 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 02m 45s
2026-09-05 16:02:09 [skillopt-official] rollout #35 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=48m 55s
2026-09-05 16:07:12 [skillopt-official] rollout #35 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=37m 39s
2026-09-05 16:23:27 [skillopt-official] rollout #35 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=35m 57s
2026-09-05 16:26:50 [skillopt-official] rollout #35 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=24m 33s
2026-09-05 16:30:50 [skillopt-official] rollout #35 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 19s
2026-09-05 16:36:12 [skillopt-official] rollout #35 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 24s
2026-09-05 16:54:10 [skillopt-official] rollout #35 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-05 16:54:10 [skillopt-official] rollout #35 completato in 1h 24m 38s | n=50 hard(EM)=0.800 soft(F1)=0.800 errori=4/50 | rollout totali=1155 | tempo totale=35h 20m 34s
    [6/6 EVALUATE] REJECT hard=0.8000 <= current=0.8000

  [STEP 17 done] epoch=2 action=reject current=0.8000 best=0.8000 dt=6697.5s
    timing: rollout=1578.7s reflect=21.7s aggregate=18.5s select=0.0s evaluate=5078.6s

  [STEP 18/20] epoch=2 step_in_epoch=7 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=45)
2026-09-05 16:54:10 [skillopt-official] rollout #36 avvio | fase=step_0018/rollout | task=15 skill_chars=2682 workers=2
2026-09-05 17:04:24 [skillopt-official] rollout #36 task 5/15 (math500-train-test-algebra-246: EM=1 F1=1.000) eta_batch=20m 26s
2026-09-05 17:14:42 [skillopt-official] rollout #36 task 10/15 (math500-train-test-geometry-226: EM=0 F1=0.000) eta_batch=10m 16s
2026-09-05 17:28:49 [skillopt-official] rollout #36 task 15/15 (math500-train-test-algebra-892: EM=1 F1=1.000) eta_batch=0s
2026-09-05 17:28:49 [skillopt-official] rollout #36 completato in 34m 38s | n=15 hard(EM)=0.733 soft(F1)=0.733 errori=3/15 | rollout totali=1170 | tempo totale=35h 55m 13s
    [1/6 done] hard=0.7333 soft=0.7333
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 2/3 minibatch_fail_000 (4 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (2 edits)
    [aggregate final] 2+2 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 4337
    [6/6 EVALUATE] selection items=50
2026-09-05 17:29:32 [skillopt-official] rollout #37 avvio | fase=step_0018/selection_eval | task=50 skill_chars=4337 workers=2
2026-09-05 17:35:30 [skillopt-official] rollout #37 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=53m 45s
2026-09-05 17:45:04 [skillopt-official] rollout #37 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 02m 10s
2026-09-05 17:56:02 [skillopt-official] rollout #37 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 01m 49s
2026-09-05 18:00:55 [skillopt-official] rollout #37 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=47m 05s
2026-09-05 18:05:29 [skillopt-official] rollout #37 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=35m 57s
2026-09-05 18:19:35 [skillopt-official] rollout #37 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=33m 22s
2026-09-05 18:22:52 [skillopt-official] rollout #37 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=22m 51s
2026-09-05 18:26:52 [skillopt-official] rollout #37 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=14m 20s
2026-09-05 18:33:13 [skillopt-official] rollout #37 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 04s
2026-09-05 18:53:01 [skillopt-official] rollout #37 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-05 18:53:01 [skillopt-official] rollout #37 completato in 1h 23m 28s | n=50 hard(EM)=0.760 soft(F1)=0.760 errori=6/50 | rollout totali=1220 | tempo totale=37h 19m 24s
    [6/6 EVALUATE] REJECT hard=0.7600 <= current=0.8000

  [STEP 18 done] epoch=2 action=reject current=0.8000 best=0.8000 dt=7130.3s
    timing: rollout=2078.5s reflect=22.1s aggregate=20.9s select=0.0s evaluate=5008.8s

  [STEP 19/20] epoch=2 step_in_epoch=8 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=46)
2026-09-05 18:53:01 [skillopt-official] rollout #38 avvio | fase=step_0019/rollout | task=15 skill_chars=2682 workers=2
2026-09-05 19:09:36 [skillopt-official] rollout #38 task 5/15 (math500-train-test-counting_and_probability-116: EM=1 F1=1.000) eta_batch=33m 09s
2026-09-05 19:17:11 [skillopt-official] rollout #38 task 10/15 (math500-train-test-algebra-2584: EM=1 F1=1.000) eta_batch=12m 04s
2026-09-05 19:28:33 [skillopt-official] rollout #38 task 15/15 (math500-train-test-precalculus-902: EM=0 F1=0.000) eta_batch=0s
2026-09-05 19:28:33 [skillopt-official] rollout #38 completato in 35m 32s | n=15 hard(EM)=0.800 soft(F1)=0.800 errori=3/15 | rollout totali=1235 | tempo totale=37h 54m 57s
    [1/6 done] hard=0.8000 soft=0.8000
    [2/6 REFLECT minibatch] failure=3→1 groups  success=12→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 2/3 minibatch_fail_000 (3 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (4 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (3 edits)
    [aggregate final] 1+3 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 4952
    [6/6 EVALUATE] selection items=50
2026-09-05 19:29:22 [skillopt-official] rollout #39 avvio | fase=step_0019/selection_eval | task=50 skill_chars=4952 workers=2
2026-09-05 19:39:38 [skillopt-official] rollout #39 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 32m 20s
2026-09-05 19:50:02 [skillopt-official] rollout #39 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 22m 37s
2026-09-05 20:01:41 [skillopt-official] rollout #39 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 15m 22s
2026-09-05 20:08:00 [skillopt-official] rollout #39 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=57m 56s
2026-09-05 20:14:06 [skillopt-official] rollout #39 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=44m 43s
2026-09-05 20:30:45 [skillopt-official] rollout #39 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=40m 55s
2026-09-05 20:34:30 [skillopt-official] rollout #39 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=27m 54s
2026-09-05 20:39:40 [skillopt-official] rollout #39 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=17m 34s
2026-09-05 20:47:06 [skillopt-official] rollout #39 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=8m 38s
2026-09-05 21:06:24 [skillopt-official] rollout #39 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-05 21:06:24 [skillopt-official] rollout #39 completato in 1h 37m 02s | n=50 hard(EM)=0.720 soft(F1)=0.720 errori=8/50 | rollout totali=1285 | tempo totale=39h 32m 48s
    [6/6 EVALUATE] REJECT hard=0.7200 <= current=0.8000

  [STEP 19 done] epoch=2 action=reject current=0.8000 best=0.8000 dt=8003.9s
    timing: rollout=2132.2s reflect=25.7s aggregate=23.5s select=0.0s evaluate=5822.4s

  [STEP 20/20] epoch=2 step_in_epoch=9 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=48)
2026-09-05 21:06:25 [skillopt-official] rollout #40 avvio | fase=step_0020/rollout | task=15 skill_chars=2682 workers=2
2026-09-05 21:09:45 [skillopt-official] rollout #40 task 5/15 (math500-train-test-prealgebra-1251: EM=1 F1=1.000) eta_batch=6m 41s
2026-09-05 21:19:25 [skillopt-official] rollout #40 task 10/15 (math500-train-test-intermediate_algebra-199: EM=1 F1=1.000) eta_batch=6m 30s
2026-09-05 21:29:30 [skillopt-official] rollout #40 task 15/15 (math500-train-test-algebra-24: EM=1 F1=1.000) eta_batch=0s
2026-09-05 21:29:30 [skillopt-official] rollout #40 completato in 23m 05s | n=15 hard(EM)=1.000 soft(F1)=1.000 errori=0/15 | rollout totali=1300 | tempo totale=39h 55m 54s
    [1/6 done] hard=1.0000 soft=1.0000
    [2/6 REFLECT minibatch] failure=0→0 groups  success=15→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_001 (7 trajs) → 1 edits
      [analyst] 2/2 minibatch_succ_000 (8 trajs) → 2 edits
    [2/6 done] failure_patches=0 success_patches=2
    [3/6 AGGREGATE] failure=0 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (3 edits)
    [3/6 done] merged 3 edits
    [4/6 SELECT] 3 -> 3 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2682 -> 3507
    [6/6 EVALUATE] selection items=50
2026-09-05 21:29:53 [skillopt-official] rollout #41 avvio | fase=step_0020/selection_eval | task=50 skill_chars=3507 workers=2
2026-09-05 21:39:49 [skillopt-official] rollout #41 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 29m 28s
2026-09-05 21:48:16 [skillopt-official] rollout #41 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 13m 34s
2026-09-05 21:59:39 [skillopt-official] rollout #41 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 09m 28s
2026-09-05 22:05:09 [skillopt-official] rollout #41 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=52m 53s
2026-09-05 22:09:59 [skillopt-official] rollout #41 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=40m 05s
2026-09-05 22:26:33 [skillopt-official] rollout #41 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=37m 47s
2026-09-05 22:29:58 [skillopt-official] rollout #41 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=25m 44s
2026-09-05 22:34:10 [skillopt-official] rollout #41 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=16m 04s
2026-09-05 22:42:03 [skillopt-official] rollout #41 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=8m 01s
2026-09-05 23:03:00 [skillopt-official] rollout #41 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-05 23:03:00 [skillopt-official] rollout #41 completato in 1h 33m 06s | n=50 hard(EM)=0.760 soft(F1)=0.760 errori=7/50 | rollout totali=1350 | tempo totale=41h 29m 23s
    [6/6 EVALUATE] REJECT hard=0.7600 <= current=0.8000

  [STEP 20 done] epoch=2 action=reject current=0.8000 best=0.8000 dt=6995.3s
    timing: rollout=1385.9s reflect=13.7s aggregate=8.7s select=0.0s evaluate=5587.0s

  [done] best skill from step 3, score=0.8000

============================================================
  Final Summary
============================================================
  steps=20 accept=2 reject=18 skip=0
  best_score=0.8000 (step 3)  wall=142608s
    epoch 1: accept=2 reject=8 best=0.8000
    epoch 2: accept=0 reject=10 best=0.8000
  total tokens: 948,791 (prompt=861,547 completion=87,244 calls=104)
2026-09-05 23:03:00 [skillopt-official] Completato target=qwen38_27b_local in 41h 29m 25s | baseline_sel=0.7 best_sel=0.8 accepts=2 rejects=18
2026-09-05 23:03:00 [optimize] Costi ottimizzazione scritti in $REPOSITORY_ROOT/experiments/qwen38_v1/math500/results/optimization_costs.csv
Optimization costs: $REPOSITORY_ROOT/experiments/qwen38_v1/math500/results/optimization_costs.csv
2026-09-05 23:03:00 [cli] Comando completato in 56h 21m 53s


==> anc/evidence/qwen_v1_sensitivity/math500/manifests/artifact_freeze_manifest.json <==
{
  "frozen_at": "2026-09-05T21:33:53.064872+00:00",
  "identity": {
    "config_sha256": "4e2d7bd6e102353053be92bb07c42134d15189d63af56189d7bcfa009782cebe",
    "datasets": {
      "llm": {
        "file_sha256": "68dfe231c9960ebd14d6638892c851c18295245f016886fe7556e657c36fd3b9",
        "ordering_sha256": "dd88cca3676b5930c814825cd33e78bb8ac37b1af9fd181cbbdd21872a078d62",
        "path": "$REPOSITORY_ROOT/data/tasks_math500.jsonl",
        "splits": {
          "test": {
            "canonical_rows_sha256": "9ea6d902822c393b33a550dd26f9fcaf8f0fceb7a4f81cd6bab4e510771612b2",
            "count": 250,
            "ordered_ids_sha256": "66ff87203a3cdd1720e1fd88899f7e937564be83253f9da50a31efee3214231c"
          },
          "train": {
            "canonical_rows_sha256": "365230d44d569f4db3b682a3d06e0df44e3451ac34c0226c127defba46f2a167",
            "count": 150,
            "ordered_ids_sha256": "c2e23ebf40c69ffc8448e07c577beb357af6fd8224115bcfd9078a4413c1499b"
          },
          "val": {
            "canonical_rows_sha256": "384db72f41a391370187a19ae80e3a75b455d59fd63b7fc67008afbefcc9c878",
            "count": 100,
            "ordered_ids_sha256": "edf6959a94e892270be8f8ea23c7963c60a20098683978c8878ad310718c943c"
          }
        }
      },
      "mcp": {
        "file_sha256": "4d5d842b78255e79b005939d93c94dde4a68dc65f95efe51124787324c4d1679",
        "ordering_sha256": "4e95cfb78a8eecccc16b764dba1c0d17b996437129555ffc30c07e0eeddb1cdc",
        "path": "$REPOSITORY_ROOT/data/tasks_mcp_bea.jsonl",
        "splits": {
          "test": {
            "canonical_rows_sha256": "95533b3e61b437eb0b2e2b18ce69fada2e4afba6dba1d48bf5360c050eb7286d",
            "count": 8,
            "ordered_ids_sha256": "e0880caf2f2cdbc0271f16cba391cdf993284004899082ee40f20073fda0efdb"
          },
          "train": {
            "canonical_rows_sha256": "9fd71e26c03e665acfe896b21e29f7db096117087337ee35a8c851d301826581",
            "count": 8,
            "ordered_ids_sha256": "d279e76a5ef8ace9584ee79a366686361727389c6d1e1ddff8cfecd9b39d914d"
          },
          "val": {
            "canonical_rows_sha256": "8e6b68345ff2da2a1d5f5963b97fd2851922cfcaeb552137192c55c983f37026",
            "count": 8,
            "ordered_ids_sha256": "fc0e03b49ad26f5c8964442e1fd8f7ecbacaeb8edd2c2571af22a2ce571e9a82"
          }
        }
      }
    },
    "identity_sha256": "0daa4e28f8014c013d1168fcbb1d21151f8e75515e9ff2397fb7da61ee70e514",
    "targets": {
      "qwen38_27b_local": {
        "adapter": "openai_compatible",
        "base_url": "<LOCAL_TARGET_ENDPOINT>",
        "fallback_base_urls": [
          "<LOCAL_TARGET_ENDPOINT>"
        ],
        "max_tokens": 4096,
        "model": "qwen/qwen3.8-27b",
        "referenced_files": {
          "condition:baseline:prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_math_minimal.md",
            "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
          },
          "condition:gepa:fallback_prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_math_minimal.md",
            "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
          },
          "condition:gepa:prompt_artifact": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md",
            "sha256": "e1abacac2a1413d42c876dfb8a6ce779793b9fcf857faab835fe0c6454c55ae5"
          },
          "condition:gepa:prompt_artifact_manifest": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md.manifest.json",
            "sha256": "653bbed198d12c1a52528561ba83db2df7b2d97f027a1d923f204dbd7e1394fb"
          },
          "condition:manual:prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_math_system.md",
            "sha256": "f40a9c0fffd09fb29448b69b029849a488c9994e5151895b742de97adab75e27"
          },
          "condition:skillopt:fallback_skill": {
            "path": "$REPOSITORY_ROOT/skills/minimal_math_skill.md",
            "sha256": "7d3b888f91084c8180af5a181c993ccf6cede6853aa7cdf507df73098015d797"
          },
          "condition:skillopt:prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_math_minimal.md",
            "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
          },
          "condition:skillopt:skill_artifact": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md",
            "sha256": "4a8da5b86a86f97f912e444098480b662446402946d98ab9f7936f46da1934cc"
          },
          "condition:skillopt:skill_artifact_manifest": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md.manifest.json",
            "sha256": "6fa4b70dd7c4d701a6ffc08d271d5ce681ba7a3d1ac81cfa2d03a3a76c17dc96"
          }
        },
        "temperature": 0.0,
        "timeout_seconds": 480
      }
    }
  },
  "status": "frozen"
}

==> anc/evidence/qwen_v1_sensitivity/math500/optimization/gepa/best_prompt.md <==
Solve the given math problem. The input will be a competition-style or textbook math problem (algebra, geometry, arithmetic, percentages, linear algebra/vectors, calculus, coordinate systems, multiple-choice, etc.), typically phrased as "Solve the following math problem. Reason step by step, then give the final answer inside \boxed{}."

Instructions for producing the response:

1. Reason step by step, showing clear and concise intermediate work. Set up equations explicitly, then solve them.

2. Keep your reasoning EFFICIENT and DIRECT. Do not over-explore or loop over many cases. Choose the most direct solution method and execute it promptly. Avoid long, meandering derivations that risk timing out — reach the answer quickly. Always produce a final answer; never leave the response empty.

3. Give the final answer inside \boxed{}. The content of the box must EXACTLY match the expected answer form. Follow these formatting rules precisely:
   - For plain numbers, put just the number (e.g., \boxed{18}, \boxed{36}, \boxed{15}, \boxed{-41}, \boxed{144}, \boxed{21}).
   - Do NOT include units, dollar signs, or extra words inside the box (e.g., write \boxed{36}, not \boxed{\$36} or \boxed{36 \text{ cm}}).
   - Keep exact forms when appropriate, e.g., leave answers in terms of \pi (\boxed{12\pi}) or as exact fractions rather than decimals.
   - For vector/matrix answers, use the same notation as the problem, e.g., \boxed{\begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}}.
   - MULTIPLE-CHOICE PROBLEMS: When the problem asks to "Enter the letter of the correct option" (or otherwise expects a choice label), the boxed answer must exactly match the gold format, which typically INCLUDES the parentheses around the letter. Write \boxed{\text{(C)}} — that is, use the letter wrapped in parentheses and wrapped in \text{}, matching how the option is labeled in the problem (e.g., "(A)", "(B)", "(C)"). Do NOT box just the bare letter like \boxed{C}. Put only the option label in the box, with no explanation or extra punctuation.

Useful domain facts and strategies to apply when relevant:

- Dot product: for vectors, sum the products of corresponding components (e.g., (−2)(3)+(0)(4)+(7)(−5) = −41).

- Function composition: evaluate inner function first, substitute into outer function, then solve for the unknown by setting equal to the given value.

- Consecutive even/odd integers: represent as x and x+2; form the product/sum equation and solve the resulting quadratic. Discard negative roots when only positive integers are required.

- Percentage discounts: if an item is p% off, the sale price equals (100 − p)% of the original. Solve (fraction)·(original) = sale price for the original.

- Circular motion: distance per revolution = circumference = 2πr. Speed = total distance ÷ total time. Keep π symbolic unless a decimal is requested.

- Regular polygons: interior angle + exterior angle = 180°; exterior angle = 360°/n. Use given ratios/relations to find the exterior angle first, then n = 360°/E.

- Trapezoid area: A = ½(b₁ + b₂)·h, where b₁ and b₂ are the parallel bases and h is the perpendicular height. If a side is marked perpendicular to both bases, that side's length is the height.

- Distance/determinant fact: The equations (xᵢ − xⱼ)² + (yᵢ − yⱼ)² give squared distances between points. The determinant |x₁ y₁ 1; x₂ y₂ 1; x₃ y₃ 1| equals twice the signed area of the triangle formed by the three points, so its square equals (2·Area)². Recognize special triangles (e.g., 3-4-5 right triangle has area 6, giving (2·6)² = 144).

- Coordinate systems: In cylindrical coordinates (r, θ, z), the equation z = c (constant) describes a horizontal PLANE. In cylindrical coordinates, r = c describes a cylinder. In spherical coordinates (ρ, θ, φ), ρ = c describes a sphere, φ = c describes a cone. For such multiple-choice problems, box the option label including parentheses, e.g., \boxed{\text{(C)}}.

- Reflections in 2D (linear algebra): A reflection is a linear transformation. 
   * Given that a reflection sends vector u to vector v, the line of reflection is along the vector u + v (the bisector direction), since reflection preserves the angle to the mirror line. Normalize to get the unit direction (a, b).
   * The reflection matrix over the line through the origin with unit direction (a, b) is R = [[a²−b², 2ab], [2ab, b²−a²]].
   * Apply R to the target vector to get its image. Do this computation directly and concisely.
   * Example: reflection takes (5,0) to (4,3). The mirror direction is (5,0)+(4,3) = (9,3) ∝ (3,1); unit vector (3/√10, 1/√10), so a²=9/10, b²=1/10, ab=3/10. Then R = [[8/10, 6/10],[6/10, −8/10]] = [[4/5, 3/5],[3/5, −4/5]]. Applying to (−2,3): (4/5·−2 + 3/5·3, 3/5·−2 − 4/5·3) = (1/5, −18/5).

Always finish with the boxed final answer, formatted to exactly match the expected answer form.

==> anc/evidence/qwen_v1_sensitivity/math500/optimization/gepa/best_prompt.md.manifest.json <==
{
  "artifact_path": "$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md",
  "baseline_val_score": 0.7310000000000001,
  "best_candidate_idx": 2,
  "best_val_score": 0.774,
  "convergence": [
    {
      "candidate": 0,
      "metric_calls_at_discovery": 0,
      "val_score": 0.7310000000000001
    },
    {
      "candidate": 1,
      "metric_calls_at_discovery": 110,
      "val_score": 0.7380000000000001
    },
    {
      "candidate": 2,
      "metric_calls_at_discovery": 220,
      "val_score": 0.774
    },
    {
      "candidate": 3,
      "metric_calls_at_discovery": 340,
      "val_score": 0.7610000000000001
    }
  ],
  "cost_usd": 0.0,
  "created_at": "2026-09-04T03:33:31.634714+00:00",
  "engine": "official",
  "gepa_version": "0.1.4",
  "max_metric_calls": 400,
  "num_candidates": 4,
  "optimization_scoring": "deterministic_benchmark",
  "optimizer": "gepa",
  "reason": "official gepa.optimize: reflective Pareto prompt evolution",
  "reflection_lm": "anthropic/claude-opus-4.8@https://openrouter.ai/api/v1",
  "reflection_minibatch_size": 5,
  "rollouts": 440,
  "run_dir": "$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/gepa/qwen38_27b_local/gepa_run",
  "sha256": "e1abacac2a1413d42c876dfb8a6ce779793b9fcf857faab835fe0c6454c55ae5",
  "status": "completed",
  "target_id": "qwen38_27b_local",
  "wall_clock_seconds": 53544.697616173886
}

==> anc/evidence/qwen_v1_sensitivity/math500/optimization/skillopt/best_skill.md <==
# Skill

Solve the math problem. Give the final answer inside \boxed{}.

## Response Requirements
- ALWAYS produce output. Never return an empty response.
- Keep reasoning concise and bounded — solve directly with the shortest correct path; do not loop, over-explore, or exhaustively enumerate.
- End every response with the final answer inside \boxed{}. If unsure, still commit to your best answer in \boxed{}.

## Efficient Solving Strategy
- Identify the quickest method first (substitution, known identity, direct algebra) before computing.

- Prefer closed-form formulas over enumeration: arithmetic-series sum n/2·(first+last), angle sums (quadrilateral 360°, triangle 180°), and count = (last−first)/step + 1. Solve directly, do not list terms.
- For polynomial/expression evaluation, reduce using the given relation (e.g., substitute x^2 = x + 1) rather than solving for x explicitly.
- Do the minimal algebra needed; state the result promptly to avoid running out of time.

## Output Format
- Match the answer's expected form: exact fractions like \frac{a}{b}, simplified radicals, or integers as appropriate.

- For large integers, write them with comma-separated thousands to match typical gold formatting (e.g., 10{,}080 rather than 10080) when the answer is a plain count.
- Do not leave the boxed answer blank; the boxed value is the only thing scored.

- For classification/word answers (e.g., "ellipse", a name, yes/no), box them as text: \boxed{\text{ellipse}}. For geometry types, rewrite to standard form first and read off the classification.

## Approach
- Before computing, look for simplifying identities or symmetries (e.g., binomial symmetry $\binom{n}{k}=\binom{n}{n-k}$) to reduce arithmetic.
- Translate the problem into explicit equations or expressions (define variables, apply the relevant formula, set up inequalities for bounds).
- Substitute given values directly and show work in small, clearly separated steps, one transformation per line, to catch errors.
- For maxima/minima, remainders, or integer constraints, verify the derived answer by substituting it back and checking all stated conditions.

- For min/max of symmetric expressions (sums times reciprocal-sums, sum & sum-of-squares constraints), apply Cauchy-Schwarz or AM-GM directly and state the equality condition (all variables equal) — do not use calculus.
- For "largest/smallest value such that a condition holds" problems, translate the condition into an inequality, solve it, and take the extreme value in the feasible range.
- Format the final value to match the problem type (a single value, an ordered pair like $(x,y)$, etc.) and place only the final value inside \boxed{}.


==> anc/evidence/qwen_v1_sensitivity/math500/optimization/skillopt/best_skill.md.manifest.json <==
{
  "accepted_edits": 2,
  "artifact_path": "$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md",
  "baseline_val_score": 0.7,
  "best_step": 3,
  "best_val_score": 0.8,
  "cost_usd": 0.0,
  "created_at": "2026-09-05T21:03:00.436043+00:00",
  "engine": "official",
  "epoch_stats": [
    {
      "accepts": 2,
      "best_score_at_epoch_end": 0.8,
      "current_score_at_epoch_end": 0.8,
      "epoch": 1,
      "rejects": 8,
      "skips": 0,
      "steps": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ]
    },
    {
      "accepts": 0,
      "best_score_at_epoch_end": 0.8,
      "current_score_at_epoch_end": 0.8,
      "epoch": 2,
      "rejects": 10,
      "skips": 0,
      "steps": [
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20
      ]
    }
  ],
  "epochs": 2,
  "gate_metric": "hard",
  "optimization_scoring": "deterministic_benchmark",
  "optimizer": "skillopt",
  "reason": "official ReflACT trainer: bounded skill edits con gate strict su selection set held-out",
  "rejected_edits": 18,
  "rollouts": 104,
  "run_dir": "$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/skillopt/qwen38_27b_local/skillopt_run",
  "sha256": "4a8da5b86a86f97f912e444098480b662446402946d98ab9f7936f46da1934cc",
  "skillopt_version": "0.2.0",
  "skipped_steps": 0,
  "status": "completed",
  "target_id": "qwen38_27b_local",
  "textual_learning_rate": 4,
  "token_totals": {
    "calls": 104,
    "completion_tokens": 87244,
    "prompt_tokens": 861547,
    "total_tokens": 948791
  },
  "total_steps": 20,
  "wall_clock_seconds": 149365.77360744518
}

==> anc/evidence/qwen_v1_sensitivity/math500/results/delta_paired.csv <==
scenario,target_id,comparison,n_paired,delta_score,delta_percent,p_value_sign_permutation,primary_metric,delta_primary,p_value_primary_sign_permutation
llm,qwen38_27b_local,gepa vs baseline,250,0.050799999999999956,6.2209159931422935,0.0044995500449955,EM,0.04799999999999993,0.019998000199980003
llm,qwen38_27b_local,skillopt vs baseline,250,0.0613999999999999,7.5189811413176475,0.0010998900109989002,EM,0.05999999999999994,0.0037996200379962005
llm,qwen38_27b_local,manual vs baseline,250,0.032200000000000006,3.9431790350232685,0.07329267073292671,EM,0.027999999999999914,0.22607739226077392
llm,qwen38_27b_local,skillopt vs gepa,250,0.010599999999999943,1.222042886788096,0.5631436856314369,EM,0.01200000000000001,0.6457354264573543
llm,qwen38_27b_local,manual vs gepa,250,-0.01859999999999995,-2.1443394051187403,0.25477452254774524,EM,-0.020000000000000018,0.35936406359364065
llm,qwen38_27b_local,manual vs skillopt,250,-0.029199999999999893,-3.325740318906595,0.13878612138786123,EM,-0.03200000000000003,0.1695830416958304


==> anc/evidence/qwen_v1_sensitivity/math500/results/optimization_costs.csv <==
target_id,optimizer,status,rollouts,accepted_edits,rejected_edits,wall_clock_seconds,cost_usd,artifact_path,reason
qwen38_27b_local,gepa,completed,440,0,0,53544.697616173886,0.0,$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md,official gepa.optimize: reflective Pareto prompt evolution
qwen38_27b_local,skillopt,completed,104,2,18,149365.77360744518,0.0,$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md,official ReflACT trainer: bounded skill edits con gate strict su selection set held-out


==> anc/evidence/qwen_v1_sensitivity/math500/results/report.html <==
<!doctype html><html><head><meta charset='utf-8'><title>GEPA vs SkillOpt Benchmark</title>
<style>body{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,sans-serif;max-width:1180px;margin:40px auto;line-height:1.45}table{border-collapse:collapse;width:100%;font-size:13px}th,td{border:1px solid #ddd;padding:6px;vertical-align:top}th{background:#f6f6f6}svg{max-width:100%;border:1px solid #ddd;margin:10px 0}.note{background:#fff7d6;padding:12px;border:1px solid #e5d28a}pre{white-space:pre-wrap;background:#f7f7f7;padding:12px}</style></head><body>
<h1>Benchmark GEPA vs SkillOpt</h1>
<p class='note'>Report generato automaticamente. I target non raggiungibili restano nel campione come skip/error; distinguere sempre batteria dry-run da ottimizzazione reale.</p>
<h2>Sintesi paper e confronto concettuale</h2>
<pre># Analisi tecnica: GEPA vs SkillOpt

## GEPA: Reflective Prompt Evolution Can Outperform Reinforcement Learning

GEPA (Genetic-Pareto) ottimizza sistemi AI che contengono parametri testuali, in particolare prompt LLM ma anche codice, configurazioni e architetture agentiche. La tesi centrale e&#x27; che una traiettoria completa di sistema contiene molta piu&#x27; informazione di un reward scalare: reasoning, tool call, tool output, errori e feedback di valutazione vengono letti da un modello riflessivo che produce diagnosi in linguaggio naturale e mutazioni mirate dell&#x27;artefatto testuale.

Il ciclo operativo e&#x27;:

1. selezionare un candidato dal fronte di Pareto;
2. eseguirlo su minibatch di task, salvando traiettorie e side information;
3. riflettere in linguaggio naturale sui fallimenti e sui successi;
4. mutare il prompt o altro artefatto testuale;
5. accettare il candidato nella popolazione se migliora il profilo Pareto.

La scelta Pareto-based e&#x27; cruciale: GEPA non cerca un singolo &quot;prompt migliore globale&quot; durante tutta la ricerca. Mantiene invece candidati che eccellono su sottoinsiemi diversi delle istanze, poi campiona e combina candidati promettenti. Questo riduce il rischio di ottimi locali e reward hacking, perche&#x27; una mutazione utile per una famiglia di task puo&#x27; sopravvivere anche se non domina immediatamente tutte le altre.

Secondo gli autori, GEPA supera GRPO di circa 6% in media e fino a 20% sui task riportati, usando fino a 35x meno rollout. Il README ufficiale descrive un regime tipico di 100-500 valutazioni contro 5.000-25.000+ rollout per GRPO. GEPA supera anche MIPROv2 di oltre 10% in media in diversi setting, con esempi come +12% accuracy su AIME-2025.

Per questo benchmark e&#x27; rilevante per due motivi: non richiede accesso ai pesi del modello e puo&#x27; ottimizzare compound AI systems. Quindi lo stesso runner puo&#x27; agire sul prompt di un modello single-turn o sul prompt/orchestrazione di un client MCP che produce tool call reali.

Le estensioni recenti includono `optimize_anything`, che tratta qualunque stringa valutabile come candidato ottimizzabile: prompt, codice, policy di scheduling, descrizioni tool, skill agentiche e configurazioni. Nel nostro caso questa API e&#x27; il fallback concettuale per ottimizzare prompt di orchestrazione MCP e descrizioni operative non strettamente riconducibili a un singolo prompt LLM.

## SkillOpt: Executive Strategy for Self-Evolving Agent Skills

SkillOpt tratta un documento di skill come stato esterno allenabile di un agente frozen. Il modello target, l&#x27;harness e il backend non vengono modificati; si ottimizza solo il documento testuale che guida procedure, verifiche, uso strumenti e formato di output.

Il ciclo operativo usa un modello ottimizzatore separato. Il target agent esegue rollout scored con la skill corrente. L&#x27;optimizer model analizza successi e fallimenti e propone edit vincolati `add`, `delete`, `replace` su un singolo documento. Ogni candidato viene accettato solo se migliora strettamente uno score su validation held-out. Questa regola trasforma la self-revision in una procedura propose-and-test riproducibile.

I meccanismi di stabilita&#x27; principali sono:

- textual learning-rate budget: limita ampiezza e numero degli edit, evitando rewrite distruttivi;
- rejected-edit buffer: conserva direzioni respinte come feedback negativo per non ripetere errori;
- aggiornamento epoch-wise slow/meta: separa aggiornamenti rapidi da consolidamento piu&#x27; lento, riducendo oscillazioni e overfitting.

Il vantaggio di deployment e&#x27; netto: la skill ottimizzata e&#x27; un file statico, tipicamente `best_skill.md`, consumato dal modello target senza chiamate aggiuntive a runtime. Tutto il costo del modello ottimizzatore resta nel training offline.

Gli autori riportano validazione su 6 benchmark (SearchQA, spreadsheet, office/documenti, DocVQA, LiveMath, ALFWorld), 7 modelli target, 3 execution mode (chat diretta, Codex, Claude Code) e 52 celle modello x benchmark x harness. SkillOpt risulta migliore o a pari merito in tutte le 52 celle valutate. Sul target GPT-5.5 il paper/project page riporta lift medi di +23.5 punti in direct chat, +24.8 nel loop Codex e +19.1 nel loop Claude Code rispetto a no-skill.

## Tabella comparativa concettuale

| Dimensione | GEPA | SkillOpt |
| --- | --- | --- |
| Unita&#x27; di ottimizzazione | Prompt o qualunque parametro testuale del sistema: system prompt, tool descriptions, codice, configurazioni. | Singolo documento di skill esterno, usato dal target agent frozen. |
| Feedback usato | Riflessione in linguaggio naturale su traiettorie complete: reasoning, tool call, output, errori, ASI. | Rollout scored, riflessione optimizer-side, edit vincolati add/delete/replace. |
| Accettazione mutazione | Ricerca evolutiva Pareto-based: conserva candidati complementari sul fronte e li campiona/combina. | Gate validation held-out: accetta un edit solo se migliora strettamente lo score di validazione. |
| Costo inferenza post-ottimizzazione | Nessun costo strutturale aggiuntivo se il prompt ottimizzato sostituisce il prompt baseline; eventuale overhead solo se si sceglie search a runtime. | Zero chiamate aggiuntive a runtime: viene letto solo `best_skill.md`. |
| Punti di forza | Sample efficiency, interpretabilita&#x27; delle mutazioni, compound AI systems, tool agents, prompt multi-componente. | Stabilita&#x27; del training testuale, deployment semplice, artifact trasferibile, controllo anti-regressione tramite held-out gate. |
| Quando preferirlo | Quando il comportamento dipende fortemente dal prompt/orchestrazione o dalle descrizioni tool; quando le traiettorie contengono errori diagnostici ricchi. | Quando si vuole mantenere frozen il target e distribuire una procedura operativa statica, auditabile e riusabile. |
| Rischi principali | Overfitting al validation/frontier se gli split sono piccoli; costo del reflection model; complessita&#x27; nella gestione di candidati Pareto. | Conservatorismo del strict gate; dipendenza dalla qualita&#x27; del validation set; rischio di skill troppo specifica se il budget e&#x27; mal calibrato. |

</pre>
<h2>Metriche aggregate con CI bootstrap</h2>
<table><thead><tr><th>scenario</th><th>target_id</th><th>condition</th><th>n</th><th>composite_mean</th><th>composite_ci95_low</th><th>composite_ci95_high</th><th>primary_metric</th><th>quality_mean</th><th>quality_ci95_low</th><th>quality_ci95_high</th><th>format_mean</th><th>coverage_mean</th><th>robustness_mean</th><th>latency_mean_ms</th><th>latency_p95_ms</th><th>cost_mean_usd</th><th>cost_total_usd</th><th>tool_calls_mean</th><th>error_rate</th></tr></thead><tbody><tr><td>llm</td><td>qwen38_27b_local</td><td>baseline</td><td>250</td><td>0.8166</td><td>0.7686</td><td>0.8632</td><td>EM</td><td>0.8040</td><td>0.7520</td><td>0.8520</td><td>0.8400</td><td>0.8040</td><td>0.8400</td><td>160236.2023</td><td>480023.0593</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.1600</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>gepa</td><td>250</td><td>0.8674</td><td>0.8250</td><td>0.9062</td><td>EM</td><td>0.8520</td><td>0.8040</td><td>0.8960</td><td>0.8960</td><td>0.8520</td><td>0.8960</td><td>130623.4198</td><td>480017.3486</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.1040</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>skillopt</td><td>250</td><td>0.8780</td><td>0.8378</td><td>0.9156</td><td>EM</td><td>0.8640</td><td>0.8200</td><td>0.9040</td><td>0.9040</td><td>0.8640</td><td>0.9040</td><td>133487.9001</td><td>480018.1683</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0960</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual</td><td>250</td><td>0.8488</td><td>0.8046</td><td>0.8904</td><td>EM</td><td>0.8320</td><td>0.7840</td><td>0.8760</td><td>0.8800</td><td>0.8320</td><td>0.8800</td><td>135066.9586</td><td>480020.0798</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.1200</td></tr></tbody></table>
<h2>Delta paired e significativita'</h2>
<table><thead><tr><th>scenario</th><th>target_id</th><th>comparison</th><th>n_paired</th><th>delta_score</th><th>delta_percent</th><th>p_value_sign_permutation</th><th>primary_metric</th><th>delta_primary</th><th>p_value_primary_sign_permutation</th></tr></thead><tbody><tr><td>llm</td><td>qwen38_27b_local</td><td>gepa vs baseline</td><td>250</td><td>0.0508</td><td>6.2209</td><td>0.0045</td><td>EM</td><td>0.0480</td><td>0.0200</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>skillopt vs baseline</td><td>250</td><td>0.0614</td><td>7.5190</td><td>0.0011</td><td>EM</td><td>0.0600</td><td>0.0038</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual vs baseline</td><td>250</td><td>0.0322</td><td>3.9432</td><td>0.0733</td><td>EM</td><td>0.0280</td><td>0.2261</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>skillopt vs gepa</td><td>250</td><td>0.0106</td><td>1.2220</td><td>0.5631</td><td>EM</td><td>0.0120</td><td>0.6457</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual vs gepa</td><td>250</td><td>-0.0186</td><td>-2.1443</td><td>0.2548</td><td>EM</td><td>-0.0200</td><td>0.3594</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual vs skillopt</td><td>250</td><td>-0.0292</td><td>-3.3257</td><td>0.1388</td><td>EM</td><td>-0.0320</td><td>0.1696</td></tr></tbody></table>
<h2>Costi ottimizzazione one-time</h2>
<table><thead><tr><th>target_id</th><th>optimizer</th><th>status</th><th>rollouts</th><th>accepted_edits</th><th>rejected_edits</th><th>wall_clock_seconds</th><th>cost_usd</th><th>artifact_path</th><th>reason</th></tr></thead><tbody><tr><td>qwen38_27b_local</td><td>gepa</td><td>completed</td><td>440</td><td>0</td><td>0</td><td>53544.697616173886</td><td>0.0</td><td>$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md</td><td>official gepa.optimize: reflective Pareto prompt evolution</td></tr><tr><td>qwen38_27b_local</td><td>skillopt</td><td>completed</td><td>104</td><td>2</td><td>18</td><td>149365.77360744518</td><td>0.0</td><td>$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md</td><td>official ReflACT trainer: bounded skill edits con gate strict su selection set held-out</td></tr></tbody></table>
<h2>Grafici</h2>
<svg viewBox='0 0 980 360' role='img' aria-label='Score composito per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Score composito per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>Score medio</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>qwen38_27b_local</text><rect x='146.0' y='105.9' width='137.6' height='204.1' fill='#6b7280'/><rect x='318.0' y='93.2' width='137.6' height='216.8' fill='#2563eb'/><rect x='490.0' y='90.5' width='137.6' height='219.5' fill='#16a34a'/><rect x='662.0' y='97.8' width='137.6' height='212.2' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 980 360' role='img' aria-label='Latenza media per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Latenza media per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>Latenza (ms)</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>qwen38_27b_local</text><rect x='146.0' y='60.0' width='137.6' height='250.0' fill='#6b7280'/><rect x='318.0' y='106.2' width='137.6' height='203.8' fill='#2563eb'/><rect x='490.0' y='101.7' width='137.6' height='208.3' fill='#16a34a'/><rect x='662.0' y='99.3' width='137.6' height='210.7' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 980 360' role='img' aria-label='Costo medio per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Costo medio per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>USD/richiesta</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>qwen38_27b_local</text><rect x='146.0' y='310.0' width='137.6' height='0.0' fill='#6b7280'/><rect x='318.0' y='310.0' width='137.6' height='0.0' fill='#2563eb'/><rect x='490.0' y='310.0' width='137.6' height='0.0' fill='#16a34a'/><rect x='662.0' y='310.0' width='137.6' height='0.0' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 420 420' role='img' aria-label='Radar multi metrica'><text x='210' y='24' text-anchor='middle' font-size='16'>Radar multi-metrica: qwen38_27b_local</text><line x1='210' y1='210' x2='210.0' y2='70.0' stroke='#ddd'/><text x='210.0' y='70.0' font-size='11'>qualita&#x27;</text><line x1='210' y1='210' x2='350.0' y2='210.0' stroke='#ddd'/><text x='350.0' y='210.0' font-size='11'>formato</text><line x1='210' y1='210' x2='210.0' y2='350.0' stroke='#ddd'/><text x='210.0' y='350.0' font-size='11'>coverage</text><line x1='210' y1='210' x2='70.0' y2='210.0' stroke='#ddd'/><text x='70.0' y='210.0' font-size='11'>robustezza</text><polygon points='210.0,97.4 327.6,210.0 210.0,322.6 92.4,210.0' fill='#6b7280' fill-opacity='0.12' stroke='#6b7280'/><polygon points='210.0,90.7 335.4,210.0 210.0,329.3 84.6,210.0' fill='#2563eb' fill-opacity='0.12' stroke='#2563eb'/><polygon points='210.0,89.0 336.6,210.0 210.0,331.0 83.4,210.0' fill='#16a34a' fill-opacity='0.12' stroke='#16a34a'/><polygon points='210.0,93.5 333.2,210.0 210.0,326.5 86.8,210.0' fill='#d97706' fill-opacity='0.12' stroke='#d97706'/></svg>
<svg viewBox='0 0 760 420' role='img' aria-label='Pareto qualita costo'><text x='380' y='24' text-anchor='middle' font-size='16'>Pareto qualita' vs costo medio</text><line x1='60' y1='360' x2='700' y2='360' stroke='#333'/><line x1='60' y1='360' x2='60' y2='60' stroke='#333'/><text x='380.0' y='408' text-anchor='middle' font-size='12'>Costo medio per richiesta (USD)</text><text x='16' y='210.0' transform='rotate(-90 16 210.0)' font-size='12'>Score composito</text><circle cx='60.0' cy='115.0' r='6' fill='#6b7280'/><text x='68.0' y='107.0' font-size='9'>qwen38_27b_local</text><circle cx='60.0' cy='99.8' r='6' fill='#2563eb'/><text x='68.0' y='91.8' font-size='9'>qwen38_27b_local</text><circle cx='60.0' cy='96.6' r='6' fill='#16a34a'/><text x='68.0' y='88.6' font-size='9'>qwen38_27b_local</text><circle cx='60.0' cy='105.4' r='6' fill='#d97706'/><text x='68.0' y='97.4' font-size='9'>qwen38_27b_local</text></svg>
</body></html>

==> anc/evidence/qwen_v1_sensitivity/math500/results/run_identity.json <==
{
  "config_sha256": "4e2d7bd6e102353053be92bb07c42134d15189d63af56189d7bcfa009782cebe",
  "datasets": {
    "llm": {
      "file_sha256": "68dfe231c9960ebd14d6638892c851c18295245f016886fe7556e657c36fd3b9",
      "ordering_sha256": "dd88cca3676b5930c814825cd33e78bb8ac37b1af9fd181cbbdd21872a078d62",
      "path": "$REPOSITORY_ROOT/data/tasks_math500.jsonl",
      "splits": {
        "test": {
          "canonical_rows_sha256": "9ea6d902822c393b33a550dd26f9fcaf8f0fceb7a4f81cd6bab4e510771612b2",
          "count": 250,
          "ordered_ids_sha256": "66ff87203a3cdd1720e1fd88899f7e937564be83253f9da50a31efee3214231c"
        },
        "train": {
          "canonical_rows_sha256": "365230d44d569f4db3b682a3d06e0df44e3451ac34c0226c127defba46f2a167",
          "count": 150,
          "ordered_ids_sha256": "c2e23ebf40c69ffc8448e07c577beb357af6fd8224115bcfd9078a4413c1499b"
        },
        "val": {
          "canonical_rows_sha256": "384db72f41a391370187a19ae80e3a75b455d59fd63b7fc67008afbefcc9c878",
          "count": 100,
          "ordered_ids_sha256": "edf6959a94e892270be8f8ea23c7963c60a20098683978c8878ad310718c943c"
        }
      }
    },
    "mcp": {
      "file_sha256": "4d5d842b78255e79b005939d93c94dde4a68dc65f95efe51124787324c4d1679",
      "ordering_sha256": "4e95cfb78a8eecccc16b764dba1c0d17b996437129555ffc30c07e0eeddb1cdc",
      "path": "$REPOSITORY_ROOT/data/tasks_mcp_bea.jsonl",
      "splits": {
        "test": {
          "canonical_rows_sha256": "95533b3e61b437eb0b2e2b18ce69fada2e4afba6dba1d48bf5360c050eb7286d",
          "count": 8,
          "ordered_ids_sha256": "e0880caf2f2cdbc0271f16cba391cdf993284004899082ee40f20073fda0efdb"
        },
        "train": {
          "canonical_rows_sha256": "9fd71e26c03e665acfe896b21e29f7db096117087337ee35a8c851d301826581",
          "count": 8,
          "ordered_ids_sha256": "d279e76a5ef8ace9584ee79a366686361727389c6d1e1ddff8cfecd9b39d914d"
        },
        "val": {
          "canonical_rows_sha256": "8e6b68345ff2da2a1d5f5963b97fd2851922cfcaeb552137192c55c983f37026",
          "count": 8,
          "ordered_ids_sha256": "fc0e03b49ad26f5c8964442e1fd8f7ecbacaeb8edd2c2571af22a2ce571e9a82"
        }
      }
    }
  },
  "evaluation": {
    "conditions": [
      "baseline",
      "gepa",
      "skillopt",
      "manual"
    ],
    "split": "test"
  },
  "identity_sha256": "fde4a5ec73bf852f4eb6636e0711e59a21856c1b5fe8e9528a7b58fe9045ee29",
  "targets": {
    "qwen38_27b_local": {
      "adapter": "openai_compatible",
      "base_url": "<LOCAL_TARGET_ENDPOINT>",
      "fallback_base_urls": [
        "<LOCAL_TARGET_ENDPOINT>"
      ],
      "max_tokens": 4096,
      "model": "qwen/qwen3.8-27b",
      "referenced_files": {
        "condition:baseline:prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_math_minimal.md",
          "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
        },
        "condition:gepa:fallback_prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_math_minimal.md",
          "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
        },
        "condition:gepa:prompt_artifact": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md",
          "sha256": "e1abacac2a1413d42c876dfb8a6ce779793b9fcf857faab835fe0c6454c55ae5"
        },
        "condition:gepa:prompt_artifact_manifest": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md.manifest.json",
          "sha256": "653bbed198d12c1a52528561ba83db2df7b2d97f027a1d923f204dbd7e1394fb"
        },
        "condition:manual:prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_math_system.md",
          "sha256": "f40a9c0fffd09fb29448b69b029849a488c9994e5151895b742de97adab75e27"
        },
        "condition:skillopt:fallback_skill": {
          "path": "$REPOSITORY_ROOT/skills/minimal_math_skill.md",
          "sha256": "7d3b888f91084c8180af5a181c993ccf6cede6853aa7cdf507df73098015d797"
        },
        "condition:skillopt:prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_math_minimal.md",
          "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
        },
        "condition:skillopt:skill_artifact": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md",
          "sha256": "4a8da5b86a86f97f912e444098480b662446402946d98ab9f7936f46da1934cc"
        },
        "condition:skillopt:skill_artifact_manifest": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v1/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md.manifest.json",
          "sha256": "6fa4b70dd7c4d701a6ffc08d271d5ce681ba7a3d1ac81cfa2d03a3a76c17dc96"
        }
      },
      "temperature": 0.0,
      "timeout_seconds": 480
    }
  }
}

==> anc/evidence/qwen_v1_sensitivity/math500/results/summary.csv <==
scenario,target_id,condition,n,ok_rate,composite_mean,quality_mean,format_mean,coverage_mean,robustness_mean,latency_mean_ms,latency_median_ms,latency_p95_ms,cost_total_usd,cost_mean_usd,tool_calls_mean,error_count
llm,qwen38_27b_local,baseline,250,0.84,0.8165999999999999,0.804,0.84,0.804,0.84,160236.20234164805,81810.26016900432,480023.0592760199,0.0,0.0,0.0,40
llm,qwen38_27b_local,gepa,250,0.896,0.8673999999999998,0.852,0.896,0.852,0.896,130623.41978216001,67646.70501102228,480017.3485689447,0.0,0.0,0.0,26
llm,qwen38_27b_local,skillopt,250,0.904,0.8779999999999998,0.864,0.904,0.864,0.904,133487.9001428058,65161.93671099609,480018.16829899326,0.0,0.0,0.0,24
llm,qwen38_27b_local,manual,250,0.88,0.8487999999999999,0.832,0.88,0.832,0.88,135066.95858014372,69025.72002902161,480020.0797790312,0.0,0.0,0.0,30


==> anc/evidence/qwen_v1_sensitivity/math500/results/summary_with_ci.csv <==
scenario,target_id,condition,n,composite_mean,composite_ci95_low,composite_ci95_high,primary_metric,quality_mean,quality_ci95_low,quality_ci95_high,format_mean,coverage_mean,robustness_mean,latency_mean_ms,latency_p95_ms,cost_mean_usd,cost_total_usd,tool_calls_mean,error_rate
llm,qwen38_27b_local,baseline,250,0.8165999999999999,0.7686,0.8632,EM,0.804,0.752,0.852,0.84,0.804,0.84,160236.20234164805,480023.0592760199,0.0,0.0,0.0,0.16000000000000003
llm,qwen38_27b_local,gepa,250,0.8673999999999998,0.8249999999999997,0.9061999999999997,EM,0.852,0.804,0.896,0.896,0.852,0.896,130623.41978216001,480017.3485689447,0.0,0.0,0.0,0.10399999999999998
llm,qwen38_27b_local,skillopt,250,0.8779999999999998,0.8378,0.9155999999999997,EM,0.864,0.82,0.904,0.904,0.864,0.904,133487.9001428058,480018.16829899326,0.0,0.0,0.0,0.09599999999999997
llm,qwen38_27b_local,manual,250,0.8487999999999999,0.8045999999999998,0.8903999999999997,EM,0.832,0.784,0.876,0.88,0.832,0.88,135066.95858014372,480020.0797790312,0.0,0.0,0.0,0.12


==> anc/evidence/qwen_v2/hotpotqa/logs/evaluation.log <==
2026-10-02 18:46:20 [cli] Comando=evaluate | config=config/benchmark_hotpotqa_qwen38_27b_v2.yaml | target=all
2026-10-02 18:46:21 [eval] Avvio valutazione split=test | target=1 | task da eseguire=2000
2026-10-02 18:46:21 [eval] LLM judge non attivo | uso heuristic_score
2026-10-02 18:46:21 [eval] Validazione target qwen38_27b_local (openai_compatible)
2026-10-02 18:46:22 [eval] Target=qwen38_27b_local | condizione=baseline | task=500
2026-10-02 18:46:33 [eval] 1/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a6ee75542996c55b2ddac status=ok score=1.000 step=11s eta=6h 52m 13s
2026-10-02 18:46:54 [eval] 2/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adce88b5542992c1e3a249a status=ok score=1.000 step=21s eta=9h 22m 55s
2026-10-02 18:47:42 [eval] 3/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8986fd55429938390d4046 status=ok score=0.150 step=47s eta=15h 01m 25s
2026-10-02 18:47:57 [eval] 4/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae057fd55429945ae959328 status=ok score=0.710 step=15s eta=13h 23m 28s
2026-10-02 18:48:13 [eval] 5/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac31066554299741d48a19d status=ok score=1.000 step=15s eta=12h 24m 54s
2026-10-02 18:48:28 [eval] 6/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adc9b7a5542994d58a2f679 status=ok score=0.350 step=15s eta=11h 46m 41s
2026-10-02 18:49:05 [eval] 7/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8bb7f95542996e8ac889ff status=ok score=0.350 step=37s eta=13h 01m 17s
2026-10-02 18:49:21 [eval] 8/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5add56a85542992200553abe status=ok score=1.000 step=15s eta=12h 28m 06s
2026-10-02 18:49:38 [eval] 9/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adcfc135542990d50227d87 status=ok score=1.000 step=17s eta=12h 07m 38s
2026-10-02 18:50:00 [eval] 10/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abc32cb55429959677d6a40 status=ok score=1.000 step=21s eta=12h 06m 55s
2026-10-02 18:50:21 [eval] 11/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a9068f85542990a98493623 status=ok score=1.000 step=20s eta=12h 03m 10s
2026-10-02 18:50:34 [eval] 12/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae33c4d5542992f92d82262 status=ok score=0.530 step=13s eta=11h 38m 53s
2026-10-02 18:50:51 [eval] 13/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8ed305542991b5579f046 status=ok score=0.650 step=17s eta=11h 29m 36s
2026-10-02 18:51:12 [eval] 14/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a72b8de5542994cef4bc3df status=ok score=1.000 step=20s eta=11h 28m 09s
2026-10-02 18:51:40 [eval] 15/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf076f5542992d7e9f9277 status=ok score=1.000 step=28s eta=11h 43m 44s
2026-10-02 18:53:12 [eval] 16/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8903555429916710eb08e status=ok score=0.150 step=1m 32s eta=14h 10m 03s
2026-10-02 18:53:44 [eval] 17/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac13e195542994ab5c67cc5 status=ok score=0.530 step=31s eta=14h 21m 40s
2026-10-02 18:54:24 [eval] 18/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab7f7465542993667794071 status=ok score=0.736 step=39s eta=14h 46m 16s
2026-10-02 18:54:46 [eval] 19/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7e04b05542995f4f40238a status=ok score=1.000 step=22s eta=14h 39m 00s
2026-10-02 18:55:15 [eval] 20/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abcefc45542993a06baf9b4 status=ok score=1.000 step=28s eta=14h 42m 20s
2026-10-02 18:55:45 [eval] 21/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7da0de5542990b8f5039d7 status=ok score=0.710 step=29s eta=14h 45m 46s
2026-10-02 18:56:14 [eval] 22/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a79c8fa5542994bb94570a1 status=ok score=1.000 step=29s eta=14h 49m 03s
2026-10-02 18:56:54 [eval] 23/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae005b555429942ec259bec status=ok score=1.000 step=39s eta=15h 06m 47s
2026-10-02 18:57:17 [eval] 24/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8ba92c554299240d9c2071 status=ok score=1.000 step=23s eta=15h 00m 28s
2026-10-02 18:57:41 [eval] 25/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a455c5542994f819ef1a7 status=ok score=1.000 step=23s eta=14h 55m 34s
2026-10-02 18:58:11 [eval] 26/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a729e7b5542992359bc313d status=ok score=1.000 step=29s eta=14h 58m 29s
2026-10-02 18:58:32 [eval] 27/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab67bd355429954757d32f2 status=ok score=1.000 step=20s eta=14h 50m 11s
2026-10-02 18:58:51 [eval] 28/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a014a5542996c55b2dccf status=ok score=1.000 step=19s eta=14h 40m 59s
2026-10-02 18:59:06 [eval] 29/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a809b575542996402f6a59c status=ok score=1.000 step=14s eta=14h 26m 28s
2026-10-02 18:59:36 [eval] 30/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf3ab95542992d7e9f92f3 status=ok score=1.000 step=30s eta=14h 30m 34s
2026-10-02 19:00:45 [eval] 31/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab808b85542991d3222380d status=ok score=0.150 step=1m 08s eta=15h 14m 46s
2026-10-02 19:01:09 [eval] 32/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a90605d5542995651fb514d status=ok score=0.736 step=24s eta=15h 10m 21s
2026-10-02 19:01:54 [eval] 33/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae694a15542991bbc976141 status=ok score=0.736 step=45s eta=15h 27m 06s
2026-10-02 19:02:15 [eval] 34/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a89ba6b554299669944a584 status=ok score=1.000 step=21s eta=15h 19m 57s
2026-10-02 19:03:07 [eval] 35/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ade9545554299728e26c741 status=ok score=1.000 step=51s eta=15h 41m 09s
2026-10-02 19:03:36 [eval] 36/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7d54165542995f4f402256 status=ok score=1.000 step=29s eta=15h 41m 29s
2026-10-02 19:04:02 [eval] 37/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f791c5542992414482ad9 status=ok score=0.710 step=25s eta=15h 38m 19s
2026-10-02 19:04:24 [eval] 38/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77e2095542995d8318131d status=ok score=1.000 step=21s eta=15h 32m 02s
2026-10-02 19:04:47 [eval] 39/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7759fc5542993569682d60 status=ok score=1.000 step=23s eta=15h 27m 21s
2026-10-02 19:05:25 [eval] 40/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7f924c55429969796c1aba status=ok score=0.575 step=37s eta=15h 34m 42s
2026-10-02 19:06:03 [eval] 41/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7166395542994082a3e814 status=ok score=0.575 step=38s eta=15h 41m 48s
2026-10-02 19:06:30 [eval] 42/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ade914b55429939a52fe8f9 status=ok score=1.000 step=26s eta=15h 39m 35s
2026-10-02 19:06:53 [eval] 43/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a811152554299260e20a22e status=ok score=0.710 step=23s eta=15h 34m 49s
2026-10-02 19:07:14 [eval] 44/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1d656554299234fd04322 status=ok score=1.000 step=21s eta=15h 28m 49s
2026-10-02 19:07:46 [eval] 45/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab41d855542996a3a969f4b status=ok score=1.000 step=31s eta=15h 30m 33s
2026-10-02 19:08:08 [eval] 46/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a276d5542996c55b2dd27 status=ok score=0.736 step=21s eta=15h 25m 08s
2026-10-02 19:08:32 [eval] 47/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a82fcbd55429954d2e2ebe8 status=ok score=1.000 step=23s eta=15h 21m 36s
2026-10-02 19:08:50 [eval] 48/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adc094a55429947ff1738c0 status=ok score=1.000 step=18s eta=15h 14m 22s
2026-10-02 19:09:08 [eval] 49/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a73c958554299623ed4ac5c status=ok score=0.530 step=18s eta=15h 07m 14s
2026-10-02 19:09:32 [eval] 50/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac532335542994611c8b41c status=ok score=1.000 step=24s eta=15h 04m 28s
2026-10-02 19:10:04 [eval] 51/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac199955542994ab5c67d8c status=ok score=1.000 step=31s eta=15h 06m 12s
2026-10-02 19:10:49 [eval] 52/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac25fa955429951e9e6858c status=ok score=0.620 step=45s eta=15h 16m 43s
2026-10-02 19:11:06 [eval] 53/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae3f4fe5542995ad6573ce8 status=ok score=1.000 step=17s eta=15h 09m 27s
2026-10-02 19:11:33 [eval] 54/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abe91895542993f32c2a168 status=ok score=1.000 step=26s eta=15h 08m 19s
2026-10-02 19:11:59 [eval] 55/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abc039a5542993f40c73c49 status=ok score=0.650 step=26s eta=15h 06m 47s
2026-10-02 19:12:18 [eval] 56/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7cd0fd55429909bec76823 status=ok score=1.000 step=18s eta=15h 01m 00s
2026-10-02 19:12:51 [eval] 57/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7d2aa05542995f4f40221f status=ok score=0.688 step=32s eta=15h 03m 26s
2026-10-02 19:13:14 [eval] 58/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a734bb65542994cef4bc50f status=ok score=0.530 step=22s eta=15h 00m 03s
2026-10-02 19:13:44 [eval] 59/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a80ecea55429938b6142254 status=ok score=1.000 step=30s eta=15h 01m 03s
2026-10-02 19:14:54 [eval] 60/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88a19a5542997e5c09a64b status=ok score=0.150 step=1m 10s eta=15h 23m 26s
2026-10-02 19:15:22 [eval] 61/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8d0940554299585d9e379e status=ok score=1.000 step=27s eta=15h 22m 20s
2026-10-02 19:15:49 [eval] 62/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abae3205542996cc5e49edc status=ok score=1.000 step=27s eta=15h 21m 13s
2026-10-02 19:16:11 [eval] 63/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7c2f145542996dd594b8b4 status=ok score=1.000 step=21s eta=15h 17m 22s
2026-10-02 19:16:31 [eval] 64/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a90b43455429916514e7523 status=ok score=0.710 step=19s eta=15h 12m 28s
2026-10-02 19:16:49 [eval] 65/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5aba749055429901930fa7d8 status=ok score=0.650 step=18s eta=15h 06m 54s
2026-10-02 19:17:10 [eval] 66/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a80ad7c5542992097ad3018 status=ok score=1.000 step=21s eta=15h 03m 04s
2026-10-02 19:17:41 [eval] 67/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4563e5542996836b02c7f status=ok score=0.710 step=31s eta=15h 04m 03s
2026-10-02 19:18:08 [eval] 68/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7e1a5455429965cec5ea5f status=ok score=1.000 step=27s eta=15h 03m 18s
2026-10-02 19:18:32 [eval] 69/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abee75f5542993fe9a41d8e status=ok score=1.000 step=23s eta=15h 00m 47s
2026-10-02 19:19:06 [eval] 70/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2680055429963665199a8 status=ok score=0.575 step=33s eta=15h 03m 03s
2026-10-02 19:19:48 [eval] 71/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac1d40c5542994d76dccef5 status=ok score=0.350 step=42s eta=15h 08m 54s
2026-10-02 19:20:18 [eval] 72/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b4a5f55429949d91db531 status=ok score=1.000 step=29s eta=15h 09m 03s
2026-10-02 19:20:46 [eval] 73/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab84d5a55429916710eb028 status=ok score=1.000 step=28s eta=15h 08m 33s
2026-10-02 19:21:11 [eval] 74/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7265815542990c210a411b status=ok score=1.000 step=24s eta=15h 06m 31s
2026-10-02 19:21:35 [eval] 75/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae00de055429906c02daab5 status=ok score=1.000 step=24s eta=15h 04m 33s
2026-10-02 19:21:56 [eval] 76/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a83a31c554299123d8c2179 status=ok score=1.000 step=20s eta=15h 00m 46s
2026-10-02 19:22:20 [eval] 77/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7c9f325542990527d554e6 status=ok score=1.000 step=23s eta=14h 58m 32s
2026-10-02 19:22:44 [eval] 78/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8a9bc15542996c9b8d5f36 status=ok score=1.000 step=24s eta=14h 56m 43s
2026-10-02 19:23:09 [eval] 79/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab474135542991751b4d77b status=ok score=1.000 step=24s eta=14h 54m 55s
2026-10-02 19:23:33 [eval] 80/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a802bf05542992bc0c4a6b7 status=ok score=1.000 step=23s eta=14h 52m 40s
2026-10-02 19:23:52 [eval] 81/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae2138c5542997283cd23b7 status=ok score=1.000 step=19s eta=14h 48m 56s
2026-10-02 19:24:31 [eval] 82/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae5db98554299546bf82fa6 status=ok score=0.650 step=39s eta=14h 52m 51s
2026-10-02 19:25:05 [eval] 83/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adc459255429944faac24ad status=ok score=1.000 step=33s eta=14h 54m 31s
2026-10-02 19:25:24 [eval] 84/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a89fb525542993b751ca9d6 status=ok score=1.000 step=19s eta=14h 50m 41s
2026-10-02 19:25:56 [eval] 85/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4f3c455429960a22e0221 status=ok score=1.000 step=32s eta=14h 51m 51s
2026-10-02 19:26:21 [eval] 86/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a83d0845542996488c2e4e6 status=ok score=1.000 step=24s eta=14h 50m 06s
2026-10-02 19:26:58 [eval] 87/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b7e9c5542995d1e6f13c1 status=ok score=1.000 step=37s eta=14h 52m 58s
2026-10-02 19:28:11 [eval] 88/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8baf4b5542996e8ac889c5 status=ok score=0.150 step=1m 13s eta=15h 09m 07s
2026-10-02 19:28:42 [eval] 89/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae14b5c55429920d52343aa status=ok score=1.000 step=30s eta=15h 09m 25s
2026-10-02 19:29:03 [eval] 90/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8854555429934fafe6e0c status=ok score=1.000 step=20s eta=15h 06m 16s
2026-10-02 19:29:26 [eval] 91/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a81d19b55429926c1cdad90 status=ok score=1.000 step=23s eta=15h 03m 55s
2026-10-02 19:29:58 [eval] 92/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7d26bd554299452d57bb28 status=ok score=0.350 step=31s eta=15h 04m 33s
2026-10-02 19:30:12 [eval] 93/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adeb95d5542992fa25da827 status=ok score=1.000 step=13s eta=14h 59m 05s
2026-10-02 19:30:45 [eval] 94/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae3606b5542991a06ce99a8 status=ok score=0.350 step=33s eta=15h 00m 16s
2026-10-02 19:31:07 [eval] 95/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abd12bb55429933744ab703 status=ok score=1.000 step=22s eta=14h 57m 42s
2026-10-02 19:31:27 [eval] 96/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0818e55429924de1b70e9 status=ok score=1.000 step=19s eta=14h 54m 22s
2026-10-02 19:32:01 [eval] 97/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5addda9b5542992200553b5b status=ok score=1.000 step=34s eta=14h 55m 49s
2026-10-02 19:32:22 [eval] 98/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a803ed45542996402f6a496 status=ok score=1.000 step=21s eta=14h 53m 16s
2026-10-02 19:32:50 [eval] 99/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae65b845542992ae0d162f1 status=ok score=0.350 step=27s eta=14h 52m 34s
2026-10-02 19:33:15 [eval] 100/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac397fe554299218029dbe2 status=ok score=1.000 step=25s eta=14h 51m 08s
2026-10-02 19:34:40 [eval] 101/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abd516a5542992ac4f3825c status=ok score=0.150 step=1m 25s eta=15h 08m 38s
2026-10-02 19:35:02 [eval] 102/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8324815542990548d0b184 status=ok score=1.000 step=20s eta=15h 05m 49s
2026-10-02 19:35:36 [eval] 103/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adc5b875542996e68525328 status=ok score=0.650 step=34s eta=15h 07m 03s
2026-10-02 19:36:16 [eval] 104/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adca8375542990d50227cd4 status=ok score=1.000 step=39s eta=15h 09m 56s
2026-10-02 19:37:33 [eval] 105/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adefe645542992d7e9f926c status=ok score=0.150 step=1m 17s eta=15h 24m 05s
2026-10-02 19:37:57 [eval] 106/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a779be75542995d83181215 status=ok score=1.000 step=23s eta=15h 21m 55s
2026-10-02 19:38:24 [eval] 107/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abaee845542996606241696 status=ok score=1.000 step=27s eta=15h 20m 56s
2026-10-02 19:38:43 [eval] 108/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8ca5d5542991b5579f005 status=ok score=0.530 step=18s eta=15h 17m 19s
2026-10-02 19:39:41 [eval] 109/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a74f8bd5542993748c8976a status=ok score=1.000 step=58s eta=15h 25m 20s
2026-10-02 19:40:10 [eval] 110/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab262a4554299340b5254ac status=ok score=1.000 step=28s eta=15h 24m 35s
2026-10-02 19:40:44 [eval] 111/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae063085542993d6555eb37 status=ok score=1.000 step=34s eta=15h 25m 27s
2026-10-02 19:41:08 [eval] 112/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a90580655429933b8a204ef status=ok score=0.650 step=24s eta=15h 23m 28s
2026-10-02 19:41:27 [eval] 113/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7945d5542997b22f6a7ba status=ok score=0.710 step=18s eta=15h 20m 02s
2026-10-02 19:41:51 [eval] 114/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a729fa15542994cef4bc397 status=ok score=1.000 step=23s eta=15h 18m 05s
2026-10-02 19:42:36 [eval] 115/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7dc7735542990b8f503a93 status=ok score=1.000 step=45s eta=15h 22m 00s
2026-10-02 19:43:08 [eval] 116/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae10a5b55429920d52342a0 status=ok score=1.000 step=32s eta=15h 22m 22s
2026-10-02 19:43:28 [eval] 117/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8bae135542996e8ac889b6 status=ok score=0.710 step=19s eta=15h 19m 20s
2026-10-02 19:43:50 [eval] 118/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abee41a5542993fe9a41d79 status=ok score=1.000 step=21s eta=15h 16m 47s
2026-10-02 19:44:08 [eval] 119/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b7ff75542995eb53be93d status=ok score=0.736 step=17s eta=15h 13m 19s
2026-10-02 19:44:39 [eval] 120/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8456ef5542990548d0b289 status=ok score=0.688 step=31s eta=15h 13m 25s
2026-10-02 19:45:13 [eval] 121/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7690c5542995703ce8c22 status=ok score=0.710 step=33s eta=15h 14m 08s
2026-10-02 19:45:32 [eval] 122/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8cd381554299653c1aa12b status=ok score=1.000 step=19s eta=15h 11m 03s
2026-10-02 19:45:51 [eval] 123/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0038655429925eb1afbe0 status=ok score=1.000 step=18s eta=15h 07m 57s
2026-10-02 19:46:27 [eval] 124/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8f33155429919ba4e237f status=ok score=1.000 step=36s eta=15h 09m 15s
2026-10-02 19:46:49 [eval] 125/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac4f9dc55429924173fb533 status=ok score=0.575 step=21s eta=15h 07m 00s
2026-10-02 19:47:14 [eval] 126/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7e8f55542994a481bbe06 status=ok score=0.650 step=25s eta=15h 05m 35s
2026-10-02 19:47:38 [eval] 127/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5add2b435542990d50227e11 status=ok score=1.000 step=23s eta=15h 03m 51s
2026-10-02 19:48:18 [eval] 128/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a866b5b554299211dda2b23 status=ok score=1.000 step=39s eta=15h 05m 55s
2026-10-02 19:48:56 [eval] 129/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8d02cc554299441c6b9fb6 status=ok score=1.000 step=38s eta=15h 07m 47s
2026-10-02 19:49:23 [eval] 130/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abbdb195542993f40c73bf1 status=ok score=0.688 step=26s eta=15h 06m 45s
2026-10-02 19:50:10 [eval] 131/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac3dfb15542995c82c4ac71 status=ok score=0.350 step=46s eta=15h 10m 25s
2026-10-02 19:50:45 [eval] 132/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a824858554299676cceb247 status=ok score=0.688 step=35s eta=15h 11m 25s
2026-10-02 19:51:07 [eval] 133/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0613d5542993d6555eb22 status=ok score=1.000 step=22s eta=15h 09m 14s
2026-10-02 19:51:28 [eval] 134/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77a41a5542997042120ab9 status=ok score=1.000 step=20s eta=15h 06m 48s
2026-10-02 19:52:06 [eval] 135/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac44629554299194317395d status=ok score=0.350 step=37s eta=15h 08m 20s
2026-10-02 19:52:32 [eval] 136/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7261635542997f8278398a status=ok score=0.688 step=26s eta=15h 07m 12s
2026-10-02 19:52:42 [eval] 137/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adbe9fa55429944faac23ba status=ok score=1.000 step=9s eta=15h 02m 18s
2026-10-02 19:53:13 [eval] 138/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae80919554299540e5a56f6 status=ok score=1.000 step=31s eta=15h 02m 19s
2026-10-02 19:53:41 [eval] 139/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab9547755429970cfb8ea6c status=ok score=1.000 step=27s eta=15h 01m 35s
2026-10-02 19:54:03 [eval] 140/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac11201554299294b21908c status=ok score=1.000 step=22s eta=14h 59m 33s
2026-10-02 19:54:28 [eval] 141/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7c960655429935c91b5244 status=ok score=1.000 step=24s eta=14h 58m 00s
2026-10-02 19:55:02 [eval] 142/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae3f1fb5542995ad6573cc1 status=ok score=0.650 step=34s eta=14h 58m 45s
2026-10-02 19:55:30 [eval] 143/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0d52e554299603e418469 status=ok score=1.000 step=27s eta=14h 58m 00s
2026-10-02 19:56:04 [eval] 144/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8347d65542996488c2e3f6 status=ok score=1.000 step=33s eta=14h 58m 29s
2026-10-02 19:56:28 [eval] 145/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7562045542992db947364f status=ok score=1.000 step=24s eta=14h 57m 00s
2026-10-02 19:57:01 [eval] 146/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae61351554299546bf83066 status=ok score=0.650 step=33s eta=14h 57m 25s
2026-10-02 19:57:19 [eval] 147/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab9587d55429970cfb8ea7e status=ok score=1.000 step=17s eta=14h 54m 34s
2026-10-02 19:57:55 [eval] 148/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a756fa15542996c70cfaefb status=ok score=1.000 step=36s eta=14h 55m 37s
2026-10-02 19:58:53 [eval] 149/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abe765a55429976d4830b1f status=ok score=0.350 step=57s eta=15h 01m 01s
2026-10-02 20:00:07 [eval] 150/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2f1d1554299218029dba4 status=ok score=0.150 step=1m 14s eta=15h 09m 45s
2026-10-02 20:00:32 [eval] 151/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab40e1c5542996a3a969f00 status=ok score=1.000 step=25s eta=15h 08m 26s
2026-10-02 20:00:55 [eval] 152/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adfe0de55429925eb1afae9 status=ok score=1.000 step=23s eta=15h 06m 39s
2026-10-02 20:01:10 [eval] 153/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7bbcd65542997c3ec97268 status=ok score=0.575 step=14s eta=15h 03m 15s
2026-10-02 20:01:32 [eval] 154/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a887bc0554299206df2b2b6 status=ok score=0.575 step=22s eta=15h 01m 18s
2026-10-02 20:02:22 [eval] 155/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abbdd565542993f40c73bfb status=ok score=0.530 step=49s eta=15h 04m 47s
2026-10-02 20:02:47 [eval] 156/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a72125055429971e9dc9241 status=ok score=1.000 step=25s eta=15h 03m 29s
2026-10-02 20:03:08 [eval] 157/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae08a0455429924de1b70fc status=ok score=1.000 step=21s eta=15h 01m 28s
2026-10-02 20:04:22 [eval] 158/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7f62405542992e7d278cf0 status=ok score=0.150 step=1m 13s eta=15h 09m 34s
2026-10-02 20:04:43 [eval] 159/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab271fe554299449642c8a6 status=ok score=1.000 step=20s eta=15h 07m 21s
2026-10-02 20:05:03 [eval] 160/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a89ab1355429946c8d6e996 status=ok score=1.000 step=20s eta=15h 05m 03s
2026-10-02 20:06:02 [eval] 161/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac21bac5542991316484bf2 status=ok score=1.000 step=59s eta=15h 10m 15s
2026-10-02 20:06:20 [eval] 162/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7e37095542995ed0d166d5 status=ok score=1.000 step=17s eta=15h 07m 30s
2026-10-02 20:06:49 [eval] 163/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7558425542992db9473647 status=ok score=1.000 step=28s eta=15h 06m 49s
2026-10-02 20:07:22 [eval] 164/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a799dfb5542994bb9457029 status=ok score=1.000 step=33s eta=15h 07m 00s
2026-10-02 20:08:06 [eval] 165/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a90629855429916514e749e status=ok score=1.000 step=44s eta=15h 09m 14s
2026-10-02 20:08:37 [eval] 166/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae74818554299572ea547ad status=ok score=1.000 step=31s eta=15h 09m 00s
2026-10-02 20:09:17 [eval] 167/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7eaf65542994a481bbe1d status=ok score=1.000 step=39s eta=15h 10m 20s
2026-10-02 20:09:56 [eval] 168/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab1e76c554299449642c800 status=ok score=0.736 step=39s eta=15h 11m 33s
2026-10-02 20:10:28 [eval] 169/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a74122f55429929fddd83da status=ok score=1.000 step=31s eta=15h 11m 19s
2026-10-02 20:11:44 [eval] 170/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a79e3925542994bb9457130 status=ok score=0.150 step=1m 16s eta=15h 19m 13s
2026-10-02 20:12:09 [eval] 171/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7625c7554299109176e668 status=ok score=0.350 step=24s eta=15h 17m 45s
2026-10-02 20:12:36 [eval] 172/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab341f755429969a97a8114 status=ok score=1.000 step=26s eta=15h 16m 40s
2026-10-02 20:13:02 [eval] 173/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a79c6a55542994bb9457091 status=ok score=0.710 step=25s eta=15h 15m 25s
2026-10-02 20:13:30 [eval] 174/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae2295c554299495565da13 status=ok score=0.500 step=28s eta=15h 14m 39s
2026-10-02 20:14:44 [eval] 175/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae20cd25542997283cd2376 status=ok score=0.150 step=1m 13s eta=15h 21m 42s
2026-10-02 20:15:11 [eval] 176/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7af1a955429931da12c98f status=ok score=1.000 step=27s eta=15h 20m 45s
2026-10-02 20:15:36 [eval] 177/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adfed45554299603e4183c5 status=ok score=0.350 step=24s eta=15h 19m 18s
2026-10-02 20:16:01 [eval] 178/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adbda2755429944faac2385 status=ok score=1.000 step=24s eta=15h 17m 50s
2026-10-02 20:16:21 [eval] 179/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b66135542997c3ec97145 status=ok score=1.000 step=19s eta=15h 15m 33s
2026-10-02 20:16:42 [eval] 180/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac0d83a554299294b219038 status=ok score=1.000 step=21s eta=15h 13m 31s
2026-10-02 20:17:07 [eval] 181/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77ddb855429967ab1052d8 status=ok score=0.607 step=25s eta=15h 12m 10s
2026-10-02 20:17:29 [eval] 182/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1d4e75542997f29b3c143 status=ok score=1.000 step=22s eta=15h 10m 21s
2026-10-02 20:17:52 [eval] 183/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7f3bcd55429930675136c3 status=ok score=1.000 step=23s eta=15h 08m 43s
2026-10-02 20:18:28 [eval] 184/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f812755429918e830d245 status=ok score=0.575 step=35s eta=15h 09m 11s
2026-10-02 20:18:56 [eval] 185/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae5ffbb5542996de7b71ad4 status=ok score=1.000 step=27s eta=15h 08m 19s
2026-10-02 20:19:24 [eval] 186/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7c2819554299683c1c62db status=ok score=1.000 step=28s eta=15h 07m 33s
2026-10-02 20:19:54 [eval] 187/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab9d44255429939ce03dc36 status=ok score=1.000 step=29s eta=15h 07m 01s
2026-10-02 20:21:14 [eval] 188/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab6cebd55429954757d3378 status=ok score=0.150 step=1m 20s eta=15h 14m 33s
2026-10-02 20:21:37 [eval] 189/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf0cbd5542993a75d263e0 status=ok score=1.000 step=23s eta=15h 12m 54s
2026-10-02 20:21:56 [eval] 190/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b017155429949d91db463 status=ok score=1.000 step=19s eta=15h 10m 38s
2026-10-02 20:22:14 [eval] 191/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f9b8c5542997ba9cb32e6 status=ok score=1.000 step=17s eta=15h 08m 08s
2026-10-02 20:22:52 [eval] 192/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae788fa55429952e35ea964 status=ok score=0.350 step=38s eta=15h 08m 57s
2026-10-02 20:23:24 [eval] 193/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac038db554299294b218f57 status=ok score=1.000 step=31s eta=15h 08m 43s
2026-10-02 20:23:43 [eval] 194/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab7bae95542993667793ff4 status=ok score=1.000 step=18s eta=15h 06m 26s
2026-10-02 20:24:37 [eval] 195/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abbf698554299114383a0b5 status=ok score=1.000 step=53s eta=15h 09m 36s
2026-10-02 20:24:53 [eval] 196/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abed9435542994516f45457 status=ok score=1.000 step=16s eta=15h 06m 57s
2026-10-02 20:25:34 [eval] 197/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abfa9745542997ec76fd426 status=ok score=1.000 step=41s eta=15h 08m 09s
2026-10-02 20:26:01 [eval] 198/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8481945542997175ce1ed3 status=ok score=1.000 step=26s eta=15h 07m 04s
2026-10-02 20:26:28 [eval] 199/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab1ebff5542993be8fa9882 status=ok score=1.000 step=27s eta=15h 06m 07s
2026-10-02 20:26:49 [eval] 200/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2cfab554299657fa29079 status=ok score=1.000 step=20s eta=15h 04m 11s
2026-10-02 20:28:07 [eval] 201/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f495c5542997ba9cb3220 status=ok score=0.650 step=1m 17s eta=15h 10m 47s
2026-10-02 20:28:33 [eval] 202/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a887f5c554299206df2b2c0 status=ok score=1.000 step=26s eta=15h 09m 40s
2026-10-02 20:29:04 [eval] 203/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a78b209554299148911f93e status=ok score=0.650 step=30s eta=15h 09m 14s
2026-10-02 20:29:29 [eval] 204/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7f85505542995d8a8dde95 status=ok score=1.000 step=25s eta=15h 07m 57s
2026-10-02 20:29:51 [eval] 205/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7c6d98554299683c1c6304 status=ok score=1.000 step=22s eta=15h 06m 19s
2026-10-02 20:31:16 [eval] 206/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84bc5b5542991dd0999dc3 status=ok score=0.150 step=1m 25s eta=15h 13m 46s
2026-10-02 20:32:12 [eval] 207/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ade450b5542997c77adedc5 status=ok score=1.000 step=55s eta=15h 16m 55s
2026-10-02 20:32:55 [eval] 208/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a905d085542995651fb5147 status=ok score=1.000 step=42s eta=15h 18m 08s
2026-10-02 20:33:18 [eval] 209/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7bcbc8554299294a54aae2 status=ok score=1.000 step=23s eta=15h 16m 32s
2026-10-02 20:33:59 [eval] 210/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8325b35542990548d0b18f status=ok score=0.350 step=41s eta=15h 17m 29s
2026-10-02 20:34:28 [eval] 211/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abcfcf0554299114383a1b4 status=ok score=1.000 step=28s eta=15h 16m 43s
2026-10-02 20:34:55 [eval] 212/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac3126f5542995ef918c0e8 status=ok score=1.000 step=27s eta=15h 15m 43s
2026-10-02 20:35:21 [eval] 213/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7da0915542990b8f5039d4 status=ok score=0.350 step=25s eta=15h 14m 25s
2026-10-02 20:35:45 [eval] 214/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7fb1e55542995d8a8ddef7 status=ok score=1.000 step=23s eta=15h 12m 58s
2026-10-02 20:36:06 [eval] 215/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a73830d55429908901be2da status=ok score=1.000 step=21s eta=15h 11m 10s
2026-10-02 20:36:32 [eval] 216/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf72d35542992d7e9f9369 status=ok score=1.000 step=26s eta=15h 10m 02s
2026-10-02 20:36:57 [eval] 217/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8ece2e5542995085b37497 status=ok score=1.000 step=25s eta=15h 08m 46s
2026-10-02 20:37:23 [eval] 218/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab7e4dc5542995dae37e9df status=ok score=1.000 step=25s eta=15h 07m 34s
2026-10-02 20:38:09 [eval] 219/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abbaed855429931dba144aa status=ok score=0.350 step=46s eta=15h 09m 14s
2026-10-02 20:38:37 [eval] 220/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a79be0e5542994f819ef084 status=ok score=1.000 step=27s eta=15h 08m 21s
2026-10-02 20:39:00 [eval] 221/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac52f455542996feb3fea12 status=ok score=1.000 step=23s eta=15h 06m 49s
2026-10-02 20:39:24 [eval] 222/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab5499e5542992aa134a295 status=ok score=1.000 step=24s eta=15h 05m 26s
2026-10-02 20:39:46 [eval] 223/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a79d2fe5542994f819ef0c3 status=ok score=1.000 step=21s eta=15h 03m 45s
2026-10-02 20:40:09 [eval] 224/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7119f75542994082a3e58e status=ok score=1.000 step=23s eta=15h 02m 18s
2026-10-02 20:40:30 [eval] 225/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac3d9c9554299204fd21ea3 status=ok score=1.000 step=21s eta=15h 00m 35s
2026-10-02 20:40:50 [eval] 226/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac41379554299204fd21ef1 status=ok score=1.000 step=19s eta=14h 58m 41s
2026-10-02 20:41:17 [eval] 227/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a81cb2c5542990a1d231ec4 status=ok score=1.000 step=26s eta=14h 57m 42s
2026-10-02 20:42:37 [eval] 228/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a713dcb5542994082a3e6d9 status=ok score=0.150 step=1m 20s eta=15h 03m 38s
2026-10-02 20:43:03 [eval] 229/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88a1e55542997e5c09a64d status=ok score=1.000 step=25s eta=15h 02m 30s
2026-10-02 20:43:29 [eval] 230/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a37b85542996c55b2dd3f status=ok score=1.000 step=25s eta=15h 01m 22s
2026-10-02 20:44:46 [eval] 231/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf62d05542992d7e9f932d status=ok score=0.150 step=1m 17s eta=15h 06m 51s
2026-10-02 20:45:58 [eval] 232/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a75fa14554299109176e5dc status=ok score=0.150 step=1m 11s eta=15h 11m 31s
2026-10-02 20:46:20 [eval] 233/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac497025542997ea680ca8d status=ok score=1.000 step=22s eta=15h 09m 55s
2026-10-02 20:47:06 [eval] 234/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84a1c85542992a431d1a7c status=ok score=1.000 step=45s eta=15h 11m 16s
2026-10-02 20:47:39 [eval] 235/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf27775542993344016c00 status=ok score=0.650 step=33s eta=15h 11m 04s
2026-10-02 20:47:57 [eval] 236/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a791a97554299148911f9f2 status=ok score=0.650 step=17s eta=15h 08m 54s
2026-10-02 20:48:22 [eval] 237/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abcf17655429959677d6b5c status=ok score=0.350 step=24s eta=15h 07m 38s
2026-10-02 20:48:59 [eval] 238/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abc19705542993a06baf86e status=ok score=1.000 step=37s eta=15h 07m 53s
2026-10-02 20:49:26 [eval] 239/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adccf645542990d50227d32 status=ok score=1.000 step=26s eta=15h 06m 52s
2026-10-02 20:49:55 [eval] 240/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae3c5535542991a06ce9a20 status=ok score=1.000 step=29s eta=15h 06m 08s
2026-10-02 20:50:36 [eval] 241/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab811e95542995dae37ea22 status=ok score=1.000 step=41s eta=15h 06m 56s
2026-10-02 20:51:15 [eval] 242/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adcfe5f5542992c1e3a24f0 status=ok score=0.650 step=38s eta=15h 07m 23s
2026-10-02 20:51:36 [eval] 243/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8762205542996e4f3087b8 status=ok score=1.000 step=21s eta=15h 05m 40s
2026-10-02 20:52:05 [eval] 244/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac23f9555429951e9e684db status=ok score=1.000 step=28s eta=15h 04m 52s
2026-10-02 20:52:33 [eval] 245/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab840e255429934fafe6d3b status=ok score=1.000 step=28s eta=15h 04m 01s
2026-10-02 20:52:56 [eval] 246/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a78db8055429970f5fffdb2 status=ok score=1.000 step=23s eta=15h 02m 35s
2026-10-02 20:53:23 [eval] 247/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adfbca255429942ec259b2c status=ok score=1.000 step=26s eta=15h 01m 35s
2026-10-02 20:53:49 [eval] 248/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8e2ba05542995085b373b8 status=ok score=1.000 step=25s eta=15h 00m 26s
2026-10-02 20:54:15 [eval] 249/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a85ab905542994c784ddb35 status=ok score=1.000 step=26s eta=14h 59m 26s
2026-10-02 20:54:50 [eval] 250/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8fc3b155429933b8a20454 status=ok score=1.000 step=34s eta=14h 59m 24s
2026-10-02 20:55:13 [eval] 251/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a712af15542994082a3e614 status=ok score=1.000 step=22s eta=14h 57m 58s
2026-10-02 20:55:37 [eval] 252/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a76f5b155429972597f1400 status=ok score=0.710 step=24s eta=14h 56m 42s
2026-10-02 20:55:59 [eval] 253/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae6069c55429929b0807a67 status=ok score=0.350 step=21s eta=14h 55m 08s
2026-10-02 20:56:20 [eval] 254/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77321355429972597f1493 status=ok score=1.000 step=20s eta=14h 53m 29s
2026-10-02 20:56:52 [eval] 255/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8869155429916710eb081 status=ok score=1.000 step=31s eta=14h 53m 06s
2026-10-02 20:57:18 [eval] 256/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab849d955429916710eb017 status=ok score=1.000 step=26s eta=14h 52m 07s
2026-10-02 20:57:40 [eval] 257/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ade15a45542997545bbbe46 status=ok score=1.000 step=21s eta=14h 50m 36s
2026-10-02 20:58:03 [eval] 258/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7af4cd55429931da12c9a6 status=ok score=0.650 step=23s eta=14h 49m 14s
2026-10-02 20:58:54 [eval] 259/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf3e355542993a75d26440 status=ok score=0.710 step=51s eta=14h 51m 00s
2026-10-02 20:59:27 [eval] 260/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8d0d7b55429941ae14df79 status=ok score=1.000 step=33s eta=14h 50m 46s
2026-10-02 20:59:51 [eval] 261/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b65ab5542997c3ec97144 status=ok score=1.000 step=23s eta=14h 49m 27s
2026-10-02 21:00:09 [eval] 262/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abed7d75542990832d3a0f7 status=ok score=0.650 step=18s eta=14h 47m 36s
2026-10-02 21:00:28 [eval] 263/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a804510554299485f5985af status=ok score=1.000 step=18s eta=14h 45m 48s
2026-10-02 21:00:48 [eval] 264/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1408a5542997b2ef7d17c status=ok score=1.000 step=20s eta=14h 44m 08s
2026-10-02 21:01:40 [eval] 265/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab2342a5542993be8fa98c3 status=ok score=1.000 step=51s eta=14h 45m 57s
2026-10-02 21:02:07 [eval] 266/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a81a84e5542990a1d231e4e status=ok score=1.000 step=27s eta=14h 45m 03s
2026-10-02 21:02:30 [eval] 267/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac1b5de5542994d76dccec6 status=ok score=1.000 step=22s eta=14h 43m 41s
2026-10-02 21:03:46 [eval] 268/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4a3265542995ad6573de5 status=ok score=0.150 step=1m 15s eta=14h 48m 03s
2026-10-02 21:04:07 [eval] 269/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7e6c725542991319bc94a4 status=ok score=1.000 step=21s eta=14h 46m 34s
2026-10-02 21:04:32 [eval] 270/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abd09585542996e802b469b status=ok score=1.000 step=24s eta=14h 45m 24s
2026-10-02 21:05:23 [eval] 271/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7265825542997f827839a3 status=ok score=0.575 step=50s eta=14h 47m 01s
2026-10-02 21:05:46 [eval] 272/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf33965542993344016c20 status=ok score=1.000 step=23s eta=14h 45m 44s
2026-10-02 21:06:18 [eval] 273/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab4bea15542990594ba9cae status=ok score=1.000 step=31s eta=14h 45m 19s
2026-10-02 21:06:35 [eval] 274/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7e0c045542995f4f4023c5 status=ok score=0.650 step=17s eta=14h 43m 23s
2026-10-02 21:07:01 [eval] 275/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac097b05542996f0d89cc18 status=ok score=1.000 step=25s eta=14h 42m 19s
2026-10-02 21:07:25 [eval] 276/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae520315542993aec5ec152 status=ok score=1.000 step=24s eta=14h 41m 12s
2026-10-02 21:07:51 [eval] 277/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abb76fa5542992ccd8e7f48 status=ok score=1.000 step=25s eta=14h 40m 10s
2026-10-02 21:08:17 [eval] 278/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8501915542997175ce1f5a status=ok score=1.000 step=25s eta=14h 39m 09s
2026-10-02 21:08:36 [eval] 279/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5add48465542992200553a80 status=ok score=1.000 step=18s eta=14h 37m 26s
2026-10-02 21:09:14 [eval] 280/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abbdc3f55429931dba145af status=ok score=1.000 step=38s eta=14h 37m 43s
2026-10-02 21:09:34 [eval] 281/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8fb3af5542997ba9cb32ee status=ok score=1.000 step=20s eta=14h 36m 09s
2026-10-02 21:10:00 [eval] 282/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a722fae55429971e9dc9343 status=ok score=0.607 step=25s eta=14h 35m 08s
2026-10-02 21:10:36 [eval] 283/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a87c13f5542996e4f30890c status=ok score=1.000 step=35s eta=14h 35m 10s
2026-10-02 21:10:56 [eval] 284/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77b0395542997042120ae1 status=ok score=1.000 step=20s eta=14h 33m 38s
2026-10-02 21:11:22 [eval] 285/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a70f39c5542994082a3e429 status=ok score=1.000 step=25s eta=14h 32m 36s
2026-10-02 21:11:46 [eval] 286/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88a6975542994846c1cea4 status=ok score=1.000 step=24s eta=14h 31m 30s
2026-10-02 21:12:00 [eval] 287/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf39295542992d7e9f92df status=ok score=1.000 step=14s eta=14h 29m 22s
2026-10-02 21:12:23 [eval] 288/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae6828f5542996d980e7bb9 status=ok score=1.000 step=22s eta=14h 28m 06s
2026-10-02 21:13:03 [eval] 289/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adbe1a7554299438c868cc3 status=ok score=0.650 step=39s eta=14h 28m 30s
2026-10-02 21:13:29 [eval] 290/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8db916554299441c6ba057 status=ok score=1.000 step=26s eta=14h 27m 36s
2026-10-02 21:13:51 [eval] 291/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a887898554299206df2b2a2 status=ok score=1.000 step=21s eta=14h 26m 13s
2026-10-02 21:14:16 [eval] 292/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b73ad5542997c3ec9718c status=ok score=1.000 step=25s eta=14h 25m 12s
2026-10-02 21:14:39 [eval] 293/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae63dad55429929b0807afe status=ok score=1.000 step=22s eta=14h 23m 57s
2026-10-02 21:15:17 [eval] 294/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8fdd9c55429916514e73de status=ok score=1.000 step=38s eta=14h 24m 12s
2026-10-02 21:15:40 [eval] 295/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84d80c5542992a431d1ab5 status=ok score=1.000 step=23s eta=14h 23m 00s
2026-10-02 21:16:11 [eval] 296/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77ba6c55429967ab10524c status=ok score=1.000 step=31s eta=14h 22m 35s
2026-10-02 21:16:34 [eval] 297/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7ab51055429927d897bef6 status=ok score=1.000 step=22s eta=14h 21m 20s
2026-10-02 21:17:18 [eval] 298/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a71214d5542994082a3e5b9 status=ok score=1.000 step=43s eta=14h 22m 06s
2026-10-02 21:17:46 [eval] 299/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf17f95542995ec70e8f6c status=ok score=0.350 step=28s eta=14h 21m 25s
2026-10-02 21:18:10 [eval] 300/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab6bdd255429953192ad36e status=ok score=1.000 step=23s eta=14h 20m 17s
2026-10-02 21:18:34 [eval] 301/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab2a01d5542992953946778 status=ok score=0.650 step=24s eta=14h 19m 14s
2026-10-02 21:19:00 [eval] 302/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4f2c75542993aec5ec0fb status=ok score=1.000 step=25s eta=14h 18m 17s
2026-10-02 21:19:17 [eval] 303/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77253455429972597f1449 status=ok score=1.000 step=17s eta=14h 16m 33s
2026-10-02 21:19:42 [eval] 304/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77a7db5542995d8318124d status=ok score=1.000 step=24s eta=14h 15m 30s
2026-10-02 21:21:01 [eval] 305/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8ec7cc5542995a26add518 status=ok score=0.150 step=1m 19s eta=14h 19m 35s
2026-10-02 21:21:16 [eval] 306/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84fea85542994c784ddabf status=ok score=1.000 step=14s eta=14h 17m 38s
2026-10-02 21:21:42 [eval] 307/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0006755429925eb1afbd3 status=ok score=0.736 step=25s eta=14h 16m 40s
2026-10-02 21:22:09 [eval] 308/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a801f215542992bc0c4a6b2 status=ok score=1.000 step=26s eta=14h 15m 50s
2026-10-02 21:22:29 [eval] 309/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a75092b55429916b0164242 status=ok score=1.000 step=20s eta=14h 14m 26s
2026-10-02 21:22:51 [eval] 310/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8c5794554299240d9c2131 status=ok score=1.000 step=22s eta=14h 13m 11s
2026-10-02 21:23:15 [eval] 311/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abd56355542993062266c58 status=ok score=1.000 step=23s eta=14h 12m 04s
2026-10-02 21:23:42 [eval] 312/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7da3a95542990b8f5039e6 status=ok score=1.000 step=26s eta=14h 11m 16s
2026-10-02 21:24:05 [eval] 313/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8bd9c95542997f31a41de2 status=ok score=1.000 step=23s eta=14h 10m 11s
2026-10-02 21:24:42 [eval] 314/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84a65d5542992a431d1a83 status=ok score=1.000 step=36s eta=14h 10m 12s
2026-10-02 21:25:04 [eval] 315/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abd01205542992ac4f3819b status=ok score=0.650 step=22s eta=14h 09m 01s
2026-10-02 21:25:23 [eval] 316/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8e36835542995085b373e2 status=ok score=1.000 step=18s eta=14h 07m 29s
2026-10-02 21:25:46 [eval] 317/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a83411655429966c78a6b5d status=ok score=1.000 step=23s eta=14h 06m 23s
2026-10-02 21:26:44 [eval] 318/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b04df55429950cd6afc49 status=ok score=1.000 step=57s eta=14h 08m 20s
2026-10-02 21:27:03 [eval] 319/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7be2595542997c3ec972ac status=ok score=0.710 step=18s eta=14h 06m 48s
2026-10-02 21:27:41 [eval] 320/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1b2b9554299422ee99684 status=ok score=1.000 step=38s eta=14h 07m 01s
2026-10-02 21:28:36 [eval] 321/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b3f8a5542995d1e6f131f status=ok score=1.000 step=54s eta=14h 08m 40s
2026-10-02 21:29:01 [eval] 322/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88a4245542997e5c09a668 status=ok score=1.000 step=24s eta=14h 07m 40s
2026-10-02 21:30:14 [eval] 323/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a81c7d15542990a1d231ea9 status=ok score=0.150 step=1m 13s eta=14h 10m 54s
2026-10-02 21:30:37 [eval] 324/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b4bc35542992d025e67e0 status=ok score=1.000 step=22s eta=14h 09m 45s
2026-10-02 21:31:09 [eval] 325/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a73a7c755429978a71e9068 status=ok score=0.500 step=31s eta=14h 09m 22s
2026-10-02 21:31:41 [eval] 326/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7cd72055429909bec7683b status=ok score=1.000 step=31s eta=14h 08m 57s
2026-10-02 21:32:19 [eval] 327/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab1d983554299340b52540a status=ok score=0.650 step=38s eta=14h 09m 09s
2026-10-02 21:32:51 [eval] 328/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab2a54b554299295394678e status=ok score=1.000 step=31s eta=14h 08m 43s
2026-10-02 21:33:21 [eval] 329/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a855b5c5542997b5ce3ffeb status=ok score=1.000 step=30s eta=14h 08m 13s
2026-10-02 21:33:45 [eval] 330/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abc0a5d5542993f40c73c64 status=ok score=1.000 step=24s eta=14h 07m 11s
2026-10-02 21:34:08 [eval] 331/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8dd5f955429917b4a5bcc7 status=ok score=0.350 step=23s eta=14h 06m 03s
2026-10-02 21:34:48 [eval] 332/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adcaa7f5542990d50227cdb status=ok score=1.000 step=39s eta=14h 06m 20s
2026-10-02 21:35:12 [eval] 333/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7f3f7c55429934daa2fd45 status=ok score=1.000 step=23s eta=14h 05m 14s
2026-10-02 21:35:45 [eval] 334/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a774e9c55429972597f14f3 status=ok score=1.000 step=33s eta=14h 04m 59s
2026-10-02 21:36:15 [eval] 335/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae249925542994d89d5b3c1 status=ok score=1.000 step=29s eta=14h 04m 24s
2026-10-02 21:36:47 [eval] 336/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae22f4e5542996483e6492f status=ok score=1.000 step=32s eta=14h 04m 03s
2026-10-02 21:37:54 [eval] 337/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2cdaa554299657fa29070 status=ok score=0.350 step=1m 06s eta=14h 06m 32s
2026-10-02 21:38:18 [eval] 338/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b820c5542997c3ec971d8 status=ok score=1.000 step=24s eta=14h 05m 30s
2026-10-02 21:38:44 [eval] 339/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7fde25542994a481bbe66 status=ok score=0.710 step=26s eta=14h 04m 38s
2026-10-02 21:39:08 [eval] 340/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5add311b5542994ed6169cc5 status=ok score=1.000 step=23s eta=14h 03m 33s
2026-10-02 21:39:35 [eval] 341/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0b60655429945ae959437 status=ok score=0.479 step=27s eta=14h 02m 45s
2026-10-02 21:40:01 [eval] 342/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8ed7b455429917b4a5bdd1 status=ok score=0.710 step=26s eta=14h 01m 54s
2026-10-02 21:40:27 [eval] 343/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a85a3005542991dd0999e72 status=ok score=1.000 step=26s eta=14h 01m 03s
2026-10-02 21:40:46 [eval] 344/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a807ea1554299485f598624 status=ok score=0.710 step=19s eta=13h 59m 39s
2026-10-02 21:41:19 [eval] 345/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf4ba65542992d7e9f931c status=ok score=1.000 step=32s eta=13h 59m 18s
2026-10-02 21:41:50 [eval] 346/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8a40015542996c9b8d5e72 status=ok score=1.000 step=30s eta=13h 58m 50s
2026-10-02 21:42:13 [eval] 347/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a849cc95542997175ce1efa status=ok score=1.000 step=23s eta=13h 57m 47s
2026-10-02 21:42:33 [eval] 348/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a71095e5542994082a3e4f3 status=ok score=1.000 step=19s eta=13h 56m 27s
2026-10-02 21:42:57 [eval] 349/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab51dae5542991779162d82 status=ok score=1.000 step=23s eta=13h 55m 23s
2026-10-02 21:43:32 [eval] 350/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab859a955429934fafe6d7b status=ok score=1.000 step=35s eta=13h 55m 17s
2026-10-02 21:44:05 [eval] 351/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8e40f65542995a26add498 status=ok score=1.000 step=33s eta=13h 55m 01s
2026-10-02 21:45:01 [eval] 352/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5add4dd35542992ae4cec507 status=ok score=0.620 step=55s eta=13h 56m 30s
2026-10-02 21:45:21 [eval] 353/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77c8905542995d831812ce status=ok score=1.000 step=19s eta=13h 55m 08s
2026-10-02 21:46:35 [eval] 354/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab2b8fe5542991669774070 status=ok score=0.150 step=1m 14s eta=13h 58m 02s
2026-10-02 21:46:58 [eval] 355/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf043b5542993a75d263d4 status=ok score=0.350 step=23s eta=13h 56m 58s
2026-10-02 21:47:29 [eval] 356/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1412a55429920d523434c status=ok score=1.000 step=31s eta=13h 56m 30s
2026-10-02 21:47:49 [eval] 357/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2bbd0554299218029db09 status=ok score=1.000 step=19s eta=13h 55m 11s
2026-10-02 21:48:09 [eval] 358/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a732aa055429901807daf9f status=ok score=1.000 step=19s eta=13h 53m 51s
2026-10-02 21:48:37 [eval] 359/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abcf2b4554299700f9d7937 status=ok score=1.000 step=28s eta=13h 53m 10s
2026-10-02 21:49:03 [eval] 360/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae66b055542995703ce8b61 status=ok score=1.000 step=25s eta=13h 52m 16s
2026-10-02 21:50:19 [eval] 361/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae6860e5542991bbc976112 status=ok score=0.150 step=1m 16s eta=13h 55m 14s
2026-10-02 21:50:43 [eval] 362/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f0a01554299458435d539 status=ok score=1.000 step=24s eta=13h 54m 15s
2026-10-02 21:50:59 [eval] 363/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f799d55429918e830d22d status=ok score=1.000 step=15s eta=13h 52m 38s
2026-10-02 21:51:35 [eval] 364/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae527945542993aec5ec167 status=ok score=1.000 step=36s eta=13h 52m 34s
2026-10-02 21:52:54 [eval] 365/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abba581554299642a094af9 status=ok score=0.150 step=1m 18s eta=13h 55m 38s
2026-10-02 21:53:15 [eval] 366/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac4ec9955429924173fb4da status=ok score=1.000 step=20s eta=13h 54m 24s
2026-10-02 21:53:50 [eval] 367/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae37e525542992e3233c42d status=ok score=1.000 step=35s eta=13h 54m 15s
2026-10-02 21:54:08 [eval] 368/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a75a0725542992d0ec05fc9 status=ok score=0.688 step=17s eta=13h 52m 48s
2026-10-02 21:54:30 [eval] 369/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a721dfd55429971e9dc928b status=ok score=0.650 step=21s eta=13h 51m 39s
2026-10-02 21:54:58 [eval] 370/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab69c25554299110f219a39 status=ok score=1.000 step=27s eta=13h 50m 56s
2026-10-02 21:56:01 [eval] 371/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab94acd554299743d22eac6 status=ok score=0.650 step=1m 03s eta=13h 52m 49s
2026-10-02 21:56:23 [eval] 372/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77a9df55429967ab10521c status=ok score=0.500 step=21s eta=13h 51m 38s
2026-10-02 21:56:44 [eval] 373/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1e6d95542997283cd22c3 status=ok score=0.607 step=21s eta=13h 50m 27s
2026-10-02 21:57:10 [eval] 374/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88f9555542995153361214 status=ok score=1.000 step=25s eta=13h 49m 34s
2026-10-02 21:57:29 [eval] 375/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a45425542990783324ee2 status=ok score=0.710 step=18s eta=13h 48m 13s
2026-10-02 21:57:45 [eval] 376/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b99c355429950cd6afd28 status=ok score=1.000 step=15s eta=13h 46m 39s
2026-10-02 21:58:12 [eval] 377/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a78caa955429970f5fffd83 status=ok score=1.000 step=27s eta=13h 45m 54s
2026-10-02 21:58:38 [eval] 378/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8be8215542995e66a47518 status=ok score=1.000 step=25s eta=13h 45m 04s
2026-10-02 21:58:57 [eval] 379/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab8688b55429934fafe6daa status=ok score=1.000 step=19s eta=13h 43m 45s
2026-10-02 21:59:38 [eval] 380/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab6a2be554299710c8d1f08 status=ok score=1.000 step=40s eta=13h 43m 59s
2026-10-02 22:00:05 [eval] 381/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a713ea95542994082a3e6e4 status=ok score=0.350 step=26s eta=13h 43m 13s
2026-10-02 22:00:27 [eval] 382/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8af94455429971feec45b6 status=ok score=0.650 step=22s eta=13h 42m 09s
2026-10-02 22:01:41 [eval] 383/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8c30f6554299240d9c20d1 status=ok score=1.000 step=1m 13s eta=13h 44m 41s
2026-10-02 22:02:10 [eval] 384/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae1e9fd5542997f29b3c1a1 status=ok score=0.650 step=28s eta=13h 44m 02s
2026-10-02 22:02:31 [eval] 385/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7560585542992d0ec05f76 status=ok score=1.000 step=21s eta=13h 42m 54s
2026-10-02 22:02:53 [eval] 386/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7c64bc5542996dd594b913 status=ok score=0.710 step=21s eta=13h 41m 44s
2026-10-02 22:03:46 [eval] 387/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae6f2a7554299572ea5464a status=ok score=1.000 step=53s eta=13h 42m 50s
2026-10-02 22:04:25 [eval] 388/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a1cd85542990783324e65 status=ok score=0.759 step=38s eta=13h 42m 52s
2026-10-02 22:04:49 [eval] 389/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b18d25542992d025e6768 status=ok score=1.000 step=24s eta=13h 41m 56s
2026-10-02 22:05:12 [eval] 390/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab611cc5542992aa134a411 status=ok score=1.000 step=22s eta=13h 40m 54s
2026-10-02 22:05:36 [eval] 391/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae0c7e755429945ae95944c status=ok score=1.000 step=23s eta=13h 39m 54s
2026-10-02 22:06:05 [eval] 392/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8c66db554299585d9e3683 status=ok score=1.000 step=28s eta=13h 39m 17s
2026-10-02 22:06:36 [eval] 393/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abdaa0f55429965af743dad status=ok score=1.000 step=31s eta=13h 38m 48s
2026-10-02 22:06:57 [eval] 394/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8ed10b5542995085b374a0 status=ok score=1.000 step=21s eta=13h 37m 41s
2026-10-02 22:07:24 [eval] 395/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8fc0065542997ba9cb3318 status=ok score=1.000 step=26s eta=13h 36m 53s
2026-10-02 22:08:46 [eval] 396/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8a423255429930ff3c0d30 status=ok score=1.000 step=1m 22s eta=13h 39m 54s
2026-10-02 22:09:05 [eval] 397/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae5f3bb5542996de7b71a7e status=ok score=1.000 step=18s eta=13h 38m 35s
2026-10-02 22:09:31 [eval] 398/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7cf4e355429907fabef062 status=ok score=1.000 step=26s eta=13h 37m 46s
2026-10-02 22:10:08 [eval] 399/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae135fb55429920d523431f status=ok score=1.000 step=36s eta=13h 37m 41s
2026-10-02 22:10:34 [eval] 400/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7313865542994cef4bc442 status=ok score=1.000 step=26s eta=13h 36m 53s
2026-10-02 22:11:05 [eval] 401/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae53de455429908b6326599 status=ok score=1.000 step=30s eta=13h 36m 21s
2026-10-02 22:11:21 [eval] 402/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7b76735542997c3ec9719f status=ok score=1.000 step=16s eta=13h 34m 53s
2026-10-02 22:12:00 [eval] 403/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88c92d5542993b751ca84e status=ok score=0.479 step=38s eta=13h 34m 55s
2026-10-02 22:12:34 [eval] 404/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7cc50e554299452d57ba3e status=ok score=1.000 step=34s eta=13h 34m 39s
2026-10-02 22:12:57 [eval] 405/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae54b4f5542990ba0bbb261 status=ok score=1.000 step=23s eta=13h 33m 39s
2026-10-02 22:13:16 [eval] 406/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a86edcc55429960ec39b6da status=ok score=1.000 step=18s eta=13h 32m 23s
2026-10-02 22:13:46 [eval] 407/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2a55b55429921a00ab018 status=ok score=1.000 step=30s eta=13h 31m 50s
2026-10-02 22:14:19 [eval] 408/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae65c925542992ae0d162f9 status=ok score=1.000 step=32s eta=13h 31m 28s
2026-10-02 22:14:35 [eval] 409/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84c4135542994c784dda31 status=ok score=1.000 step=15s eta=13h 30m 00s
2026-10-02 22:14:56 [eval] 410/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84e9d35542994c784dda84 status=ok score=0.575 step=21s eta=13h 28m 53s
2026-10-02 22:15:20 [eval] 411/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae618325542996de7b71b56 status=ok score=1.000 step=23s eta=13h 27m 57s
2026-10-02 22:15:53 [eval] 412/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab1dcab5542993be8fa985e status=ok score=1.000 step=32s eta=13h 27m 35s
2026-10-02 22:16:12 [eval] 413/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac46bb05542991943173983 status=ok score=1.000 step=19s eta=13h 26m 24s
2026-10-02 22:16:36 [eval] 414/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae74fc45542997b22f6a6b4 status=ok score=1.000 step=23s eta=13h 25m 25s
2026-10-02 22:17:01 [eval] 415/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abebbe65542997719eab59d status=ok score=1.000 step=25s eta=13h 24m 36s
2026-10-02 22:17:31 [eval] 416/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adc035c554299438c868d04 status=ok score=0.710 step=29s eta=13h 24m 02s
2026-10-02 22:17:52 [eval] 417/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7cdc1b55429907fabef04d status=ok score=0.650 step=21s eta=13h 22m 57s
2026-10-02 22:18:28 [eval] 418/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a75ebfc5542992d0ec06018 status=ok score=1.000 step=36s eta=13h 22m 48s
2026-10-02 22:18:54 [eval] 419/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ade51b45542997c77adedf4 status=ok score=1.000 step=25s eta=13h 21m 59s
2026-10-02 22:19:23 [eval] 420/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8463545542990548d0b2a3 status=ok score=1.000 step=28s eta=13h 21m 23s
2026-10-02 22:19:45 [eval] 421/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7ed5af5542994959419a84 status=ok score=1.000 step=22s eta=13h 20m 22s
2026-10-02 22:20:05 [eval] 422/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab467975542991751b4d75f status=ok score=1.000 step=20s eta=13h 19m 14s
2026-10-02 22:20:29 [eval] 423/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8c7ac2554299653c1aa08e status=ok score=1.000 step=23s eta=13h 18m 18s
2026-10-02 22:20:52 [eval] 424/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adcc9f35542990d50227d20 status=ok score=1.000 step=23s eta=13h 17m 21s
2026-10-02 22:21:12 [eval] 425/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7bbb64554299042af8f7cc status=ok score=1.000 step=19s eta=13h 16m 11s
2026-10-02 22:21:37 [eval] 426/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab9debb55429955dce3ed97 status=ok score=0.710 step=25s eta=13h 15m 22s
2026-10-02 22:22:05 [eval] 427/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a874ce15542996432c57256 status=ok score=1.000 step=27s eta=13h 14m 42s
2026-10-02 22:22:39 [eval] 428/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae28b76554299495565daa8 status=ok score=0.682 step=34s eta=13h 14m 27s
2026-10-02 22:23:57 [eval] 429/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adddccd5542997dc7907069 status=ok score=1.000 step=1m 18s eta=13h 16m 52s
2026-10-02 22:24:22 [eval] 430/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a888c9d5542997e5c09a612 status=ok score=1.000 step=24s eta=13h 15m 59s
2026-10-02 22:25:39 [eval] 431/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8769475542993e715abf2b status=ok score=0.150 step=1m 17s eta=13h 18m 19s
2026-10-02 22:25:58 [eval] 432/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a84f7255542991dd0999e33 status=ok score=0.575 step=18s eta=13h 17m 06s
2026-10-02 22:26:45 [eval] 433/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a80c79155429938b61421da status=ok score=1.000 step=47s eta=13h 17m 35s
2026-10-02 22:27:08 [eval] 434/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae54b3d5542990ba0bbb260 status=ok score=1.000 step=23s eta=13h 16m 40s
2026-10-02 22:27:48 [eval] 435/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac249bd55429951e9e68528 status=ok score=0.750 step=39s eta=13h 16m 43s
2026-10-02 22:28:11 [eval] 436/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab84f2c55429934fafe6d54 status=ok score=1.000 step=22s eta=13h 15m 45s
2026-10-02 22:28:36 [eval] 437/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a85a8655542997b5ce40011 status=ok score=0.650 step=25s eta=13h 14m 56s
2026-10-02 22:28:55 [eval] 438/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a845e9055429933447460ec status=ok score=1.000 step=18s eta=13h 13m 43s
2026-10-02 22:29:17 [eval] 439/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a78ed6855429970f5fffdd9 status=ok score=0.607 step=21s eta=13h 12m 41s
2026-10-02 22:29:48 [eval] 440/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac3af895542995ef918c1f0 status=ok score=1.000 step=30s eta=13h 12m 12s
2026-10-02 22:30:07 [eval] 441/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7ec61a55429934daa2fc5f status=ok score=1.000 step=19s eta=13h 11m 03s
2026-10-02 22:30:38 [eval] 442/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac1bff05542994ab5c67dfc status=ok score=1.000 step=30s eta=13h 10m 32s
2026-10-02 22:31:07 [eval] 443/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a68d25542996c55b2dd98 status=ok score=1.000 step=29s eta=13h 09m 57s
2026-10-02 22:31:38 [eval] 444/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae3de615542992f92d823a5 status=ok score=1.000 step=30s eta=13h 09m 29s
2026-10-02 22:32:04 [eval] 445/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ab97d0a5542996be202051e status=ok score=1.000 step=26s eta=13h 08m 45s
2026-10-02 22:32:44 [eval] 446/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8df1a65542995085b3735f status=ok score=0.650 step=39s eta=13h 08m 46s
2026-10-02 22:33:01 [eval] 447/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a88a1475542997e5c09a646 status=ok score=1.000 step=17s eta=13h 07m 29s
2026-10-02 22:33:40 [eval] 448/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adbe2c65542996e68525274 status=ok score=0.650 step=39s eta=13h 07m 29s
2026-10-02 22:34:31 [eval] 449/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f38fa55429924144829f5 status=ok score=1.000 step=50s eta=13h 08m 08s
2026-10-02 22:34:51 [eval] 450/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a77cb335542997042120b3a status=ok score=1.000 step=20s eta=13h 07m 02s
2026-10-02 22:35:16 [eval] 451/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae6479a55429929b0807b1b status=ok score=1.000 step=25s eta=13h 06m 15s
2026-10-02 22:35:40 [eval] 452/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae20e265542994d89d5b325 status=ok score=1.000 step=24s eta=13h 05m 22s
2026-10-02 22:36:12 [eval] 453/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac048cc554299294b218f73 status=ok score=0.620 step=31s eta=13h 04m 57s
2026-10-02 22:36:35 [eval] 454/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac176555542994d76dcce47 status=ok score=1.000 step=22s eta=13h 04m 00s
2026-10-02 22:37:04 [eval] 455/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7e05635542995f4f40238f status=ok score=1.000 step=29s eta=13h 03m 26s
2026-10-02 22:37:24 [eval] 456/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8db19d5542994ba4e3dd00 status=ok score=1.000 step=19s eta=13h 02m 20s
2026-10-02 22:37:50 [eval] 457/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf734b5542995ec70e9016 status=ok score=1.000 step=26s eta=13h 01m 35s
2026-10-02 22:38:29 [eval] 458/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abdb8ba5542993f32c2a015 status=ok score=0.350 step=38s eta=13h 01m 32s
2026-10-02 22:39:43 [eval] 459/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a81ff62554299676cceb1c4 status=ok score=0.150 step=1m 14s eta=13h 03m 30s
2026-10-02 22:40:07 [eval] 460/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae48c4e55429913cc204498 status=ok score=1.000 step=23s eta=13h 02m 36s
2026-10-02 22:40:38 [eval] 461/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a112a5542990783324e2b status=ok score=0.350 step=31s eta=13h 02m 08s
2026-10-02 22:41:02 [eval] 462/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8aa1685542992d82986f32 status=ok score=1.000 step=23s eta=13h 01m 16s
2026-10-02 22:41:28 [eval] 463/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7d3470554299452d57bb56 status=ok score=1.000 step=25s eta=13h 00m 30s
2026-10-02 22:41:52 [eval] 464/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2ffe7554299218029dbb3 status=ok score=1.000 step=24s eta=12h 59m 39s
2026-10-02 22:42:13 [eval] 465/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae27f555542992decbdcd30 status=ok score=1.000 step=20s eta=12h 58m 37s
2026-10-02 22:43:35 [eval] 466/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a75d8a3554299109176e5a6 status=ok score=0.150 step=1m 21s eta=13h 00m 54s
2026-10-02 22:44:04 [eval] 467/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ac2659b55429963665199a1 status=ok score=1.000 step=29s eta=13h 00m 21s
2026-10-02 22:44:22 [eval] 468/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a73bcf055429978a71e909c status=ok score=0.710 step=17s eta=12h 59m 08s
2026-10-02 22:44:52 [eval] 469/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7ea695542994a481bbe17 status=ok score=0.688 step=29s eta=12h 58m 35s
2026-10-02 22:45:21 [eval] 470/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf0ae45542992d7e9f9286 status=ok score=0.650 step=28s eta=12h 58m 00s
2026-10-02 22:45:42 [eval] 471/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a726b0f5542997f827839be status=ok score=0.710 step=21s eta=12h 56m 58s
2026-10-02 22:46:00 [eval] 472/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae2dd2055429928c423950d status=ok score=1.000 step=18s eta=12h 55m 49s
2026-10-02 22:46:19 [eval] 473/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7577785542992d0ec05fa0 status=ok score=1.000 step=18s eta=12h 54m 40s
2026-10-02 22:46:29 [eval] 474/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a83ed9b55429933447460b8 status=ok score=1.000 step=9s eta=12h 53m 04s
2026-10-02 22:47:04 [eval] 475/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abcfc365542993a06baf9d6 status=ok score=1.000 step=35s eta=12h 52m 50s
2026-10-02 22:47:30 [eval] 476/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abb02fe554299232ef4a39f status=ok score=1.000 step=25s eta=12h 52m 03s
2026-10-02 22:47:52 [eval] 477/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7ef625542994a481bbe40 status=ok score=0.607 step=22s eta=12h 51m 07s
2026-10-02 22:48:36 [eval] 478/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a87954f5542996e4f308856 status=ok score=1.000 step=43s eta=12h 51m 19s
2026-10-02 22:49:03 [eval] 479/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae60ea9554299546bf8304e status=ok score=0.650 step=27s eta=12h 50m 38s
2026-10-02 22:49:26 [eval] 480/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4d3c95542990ba0bbb165 status=ok score=0.650 step=23s eta=12h 49m 46s
2026-10-02 22:49:47 [eval] 481/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae7766455429952e35ea920 status=ok score=0.350 step=20s eta=12h 48m 46s
2026-10-02 22:50:19 [eval] 482/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4ec1e5542990ba0bbb19b status=ok score=1.000 step=32s eta=12h 48m 22s
2026-10-02 22:50:49 [eval] 483/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8f69b55542997ba9cb324f status=ok score=1.000 step=29s eta=12h 47m 47s
2026-10-02 22:52:10 [eval] 484/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b515e55429971feec46bb status=ok score=0.150 step=1m 21s eta=12h 49m 57s
2026-10-02 22:52:35 [eval] 485/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae24abc5542994d89d5b3c3 status=ok score=0.688 step=25s eta=12h 49m 10s
2026-10-02 22:52:58 [eval] 486/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7320565542991f9a20c61d status=ok score=1.000 step=22s eta=12h 48m 15s
2026-10-02 22:53:22 [eval] 487/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adca5eb5542994d58a2f693 status=ok score=1.000 step=24s eta=12h 47m 26s
2026-10-02 22:54:44 [eval] 488/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5add61d65542995b365fab21 status=ok score=0.150 step=1m 21s eta=12h 49m 35s
2026-10-02 22:55:15 [eval] 489/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8810485542997e5c09a590 status=ok score=0.688 step=30s eta=12h 49m 04s
2026-10-02 22:55:35 [eval] 490/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae4c39f5542995dadf243fb status=ok score=1.000 step=20s eta=12h 48m 03s
2026-10-02 22:55:55 [eval] 491/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8a231a55429930ff3c0cb4 status=ok score=1.000 step=19s eta=12h 46m 59s
2026-10-02 22:56:19 [eval] 492/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8b987f5542997f31a41d7a status=ok score=1.000 step=23s eta=12h 46m 09s
2026-10-02 22:56:43 [eval] 493/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adc0c2b55429947ff1738db status=ok score=1.000 step=23s eta=12h 45m 18s
2026-10-02 22:57:01 [eval] 494/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a8327fd5542990548d0b1a3 status=ok score=1.000 step=18s eta=12h 44m 10s
2026-10-02 22:58:20 [eval] 495/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a79c7ac5542994bb9457097 status=ok score=0.150 step=1m 18s eta=12h 46m 06s
2026-10-02 22:58:41 [eval] 496/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5abaf6865542996cc5e49f3c status=ok score=1.000 step=21s eta=12h 45m 07s
2026-10-02 22:59:56 [eval] 497/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a85eed75542996432c5713b status=ok score=0.150 step=1m 15s eta=12h 46m 51s
2026-10-02 23:00:18 [eval] 498/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5adf8fe55542993344016d0f status=ok score=1.000 step=22s eta=12h 45m 55s
2026-10-02 23:00:49 [eval] 499/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5ae53b545542990ba0bbb23c status=ok score=0.759 step=30s eta=12h 45m 25s
2026-10-02 23:02:03 [eval] 500/2000 target=qwen38_27b_local cond=baseline task=hotpotqa-test-5a7a3a945542996a35c17147 status=ok score=0.150 step=1m 13s eta=12h 47m 04s
2026-10-02 23:02:03 [eval] Target=qwen38_27b_local | condizione=gepa | task=500
2026-10-02 23:02:19 [eval] 501/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a6ee75542996c55b2ddac status=ok score=1.000 step=16s eta=12h 45m 51s
2026-10-02 23:02:50 [eval] 502/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adce88b5542992c1e3a249a status=ok score=1.000 step=30s eta=12h 45m 21s
2026-10-02 23:04:03 [eval] 503/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8986fd55429938390d4046 status=ok score=0.150 step=1m 12s eta=12h 46m 56s
2026-10-02 23:04:24 [eval] 504/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae057fd55429945ae959328 status=ok score=0.710 step=21s eta=12h 45m 57s
2026-10-02 23:04:45 [eval] 505/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac31066554299741d48a19d status=ok score=1.000 step=21s eta=12h 44m 58s
2026-10-02 23:05:07 [eval] 506/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adc9b7a5542994d58a2f679 status=ok score=0.350 step=21s eta=12h 44m 02s
2026-10-02 23:06:04 [eval] 507/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8bb7f95542996e8ac889ff status=ok score=0.350 step=57s eta=12h 44m 48s
2026-10-02 23:06:26 [eval] 508/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5add56a85542992200553abe status=ok score=1.000 step=21s eta=12h 43m 50s
2026-10-02 23:06:49 [eval] 509/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adcfc135542990d50227d87 status=ok score=1.000 step=23s eta=12h 42m 58s
2026-10-02 23:07:21 [eval] 510/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abc32cb55429959677d6a40 status=ok score=1.000 step=32s eta=12h 42m 33s
2026-10-02 23:07:50 [eval] 511/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a9068f85542990a98493623 status=ok score=1.000 step=28s eta=12h 41m 56s
2026-10-02 23:08:09 [eval] 512/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae33c4d5542992f92d82262 status=ok score=0.530 step=18s eta=12h 40m 51s
2026-10-02 23:08:34 [eval] 513/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8ed305542991b5579f046 status=ok score=0.650 step=25s eta=12h 40m 05s
2026-10-02 23:09:00 [eval] 514/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a72b8de5542994cef4bc3df status=ok score=1.000 step=26s eta=12h 39m 21s
2026-10-02 23:09:33 [eval] 515/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf076f5542992d7e9f9277 status=ok score=1.000 step=32s eta=12h 38m 55s
2026-10-02 23:10:50 [eval] 516/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8903555429916710eb08e status=ok score=0.150 step=1m 16s eta=12h 40m 37s
2026-10-02 23:11:12 [eval] 517/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac13e195542994ab5c67cc5 status=ok score=0.530 step=22s eta=12h 39m 43s
2026-10-02 23:11:42 [eval] 518/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab7f7465542993667794071 status=ok score=0.736 step=29s eta=12h 39m 09s
2026-10-02 23:12:01 [eval] 519/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7e04b05542995f4f40238a status=ok score=1.000 step=18s eta=12h 38m 04s
2026-10-02 23:12:27 [eval] 520/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abcefc45542993a06baf9b4 status=ok score=1.000 step=26s eta=12h 37m 22s
2026-10-02 23:12:55 [eval] 521/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7da0de5542990b8f5039d7 status=ok score=0.710 step=27s eta=12h 36m 43s
2026-10-02 23:13:25 [eval] 522/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a79c8fa5542994bb94570a1 status=ok score=1.000 step=29s eta=12h 36m 09s
2026-10-02 23:14:06 [eval] 523/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae005b555429942ec259bec status=ok score=1.000 step=41s eta=12h 36m 09s
2026-10-02 23:14:32 [eval] 524/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8ba92c554299240d9c2071 status=ok score=1.000 step=25s eta=12h 35m 23s
2026-10-02 23:14:58 [eval] 525/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a455c5542994f819ef1a7 status=ok score=1.000 step=26s eta=12h 34m 41s
2026-10-02 23:15:32 [eval] 526/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a729e7b5542992359bc313d status=ok score=1.000 step=34s eta=12h 34m 20s
2026-10-02 23:15:56 [eval] 527/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab67bd355429954757d32f2 status=ok score=1.000 step=23s eta=12h 33m 30s
2026-10-02 23:16:19 [eval] 528/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a014a5542996c55b2dccf status=ok score=1.000 step=23s eta=12h 32m 38s
2026-10-02 23:16:37 [eval] 529/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a809b575542996402f6a59c status=ok score=1.000 step=17s eta=12h 31m 30s
2026-10-02 23:17:14 [eval] 530/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf3ab95542992d7e9f92f3 status=ok score=1.000 step=37s eta=12h 31m 18s
2026-10-02 23:18:40 [eval] 531/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab808b85542991d3222380d status=ok score=0.150 step=1m 25s eta=12h 33m 20s
2026-10-02 23:19:08 [eval] 532/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a90605d5542995651fb514d status=ok score=0.736 step=28s eta=12h 32m 43s
2026-10-02 23:20:00 [eval] 533/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae694a15542991bbc976141 status=ok score=0.736 step=52s eta=12h 33m 11s
2026-10-02 23:20:24 [eval] 534/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a89ba6b554299669944a584 status=ok score=1.000 step=23s eta=12h 32m 21s
2026-10-02 23:21:19 [eval] 535/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ade9545554299728e26c741 status=ok score=1.000 step=55s eta=12h 32m 58s
2026-10-02 23:21:50 [eval] 536/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7d54165542995f4f402256 status=ok score=1.000 step=30s eta=12h 32m 27s
2026-10-02 23:22:17 [eval] 537/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f791c5542992414482ad9 status=ok score=0.710 step=26s eta=12h 31m 44s
2026-10-02 23:22:39 [eval] 538/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77e2095542995d8318131d status=ok score=1.000 step=22s eta=12h 30m 50s
2026-10-02 23:23:02 [eval] 539/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7759fc5542993569682d60 status=ok score=1.000 step=23s eta=12h 29m 58s
2026-10-02 23:23:39 [eval] 540/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7f924c55429969796c1aba status=ok score=0.575 step=37s eta=12h 29m 45s
2026-10-02 23:24:16 [eval] 541/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7166395542994082a3e814 status=ok score=0.575 step=36s eta=12h 29m 31s
2026-10-02 23:24:42 [eval] 542/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ade914b55429939a52fe8f9 status=ok score=1.000 step=25s eta=12h 28m 47s
2026-10-02 23:25:05 [eval] 543/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a811152554299260e20a22e status=ok score=0.710 step=23s eta=12h 27m 55s
2026-10-02 23:25:27 [eval] 544/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1d656554299234fd04322 status=ok score=1.000 step=21s eta=12h 26m 59s
2026-10-02 23:25:59 [eval] 545/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab41d855542996a3a969f4b status=ok score=1.000 step=32s eta=12h 26m 33s
2026-10-02 23:26:22 [eval] 546/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a276d5542996c55b2dd27 status=ok score=0.736 step=22s eta=12h 25m 40s
2026-10-02 23:26:47 [eval] 547/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a82fcbd55429954d2e2ebe8 status=ok score=1.000 step=25s eta=12h 24m 56s
2026-10-02 23:27:07 [eval] 548/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adc094a55429947ff1738c0 status=ok score=1.000 step=19s eta=12h 23m 56s
2026-10-02 23:27:27 [eval] 549/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a73c958554299623ed4ac5c status=ok score=0.530 step=19s eta=12h 22m 56s
2026-10-02 23:27:53 [eval] 550/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac532335542994611c8b41c status=ok score=1.000 step=25s eta=12h 22m 12s
2026-10-02 23:28:26 [eval] 551/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac199955542994ab5c67d8c status=ok score=1.000 step=33s eta=12h 21m 48s
2026-10-02 23:29:13 [eval] 552/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac25fa955429951e9e6858c status=ok score=0.620 step=47s eta=12h 22m 01s
2026-10-02 23:29:31 [eval] 553/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae3f4fe5542995ad6573ce8 status=ok score=1.000 step=17s eta=12h 20m 57s
2026-10-02 23:29:59 [eval] 554/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abe91895542993f32c2a168 status=ok score=1.000 step=28s eta=12h 20m 19s
2026-10-02 23:30:26 [eval] 555/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abc039a5542993f40c73c49 status=ok score=0.650 step=27s eta=12h 19m 39s
2026-10-02 23:30:46 [eval] 556/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7cd0fd55429909bec76823 status=ok score=1.000 step=19s eta=12h 18m 39s
2026-10-02 23:31:20 [eval] 557/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7d2aa05542995f4f40221f status=ok score=0.688 step=34s eta=12h 18m 17s
2026-10-02 23:31:43 [eval] 558/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a734bb65542994cef4bc50f status=ok score=0.530 step=23s eta=12h 17m 27s
2026-10-02 23:32:15 [eval] 559/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a80ecea55429938b6142254 status=ok score=1.000 step=31s eta=12h 16m 59s
2026-10-02 23:33:27 [eval] 560/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88a19a5542997e5c09a64b status=ok score=0.150 step=1m 12s eta=12h 18m 15s
2026-10-02 23:33:55 [eval] 561/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8d0940554299585d9e379e status=ok score=1.000 step=28s eta=12h 17m 38s
2026-10-02 23:34:23 [eval] 562/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abae3205542996cc5e49edc status=ok score=1.000 step=27s eta=12h 17m 00s
2026-10-02 23:34:46 [eval] 563/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7c2f145542996dd594b8b4 status=ok score=1.000 step=22s eta=12h 16m 08s
2026-10-02 23:35:06 [eval] 564/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a90b43455429916514e7523 status=ok score=0.710 step=20s eta=12h 15m 11s
2026-10-02 23:35:25 [eval] 565/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5aba749055429901930fa7d8 status=ok score=0.650 step=18s eta=12h 14m 09s
2026-10-02 23:35:47 [eval] 566/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a80ad7c5542992097ad3018 status=ok score=1.000 step=22s eta=12h 13m 17s
2026-10-02 23:36:19 [eval] 567/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4563e5542996836b02c7f status=ok score=0.710 step=32s eta=12h 12m 50s
2026-10-02 23:36:48 [eval] 568/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7e1a5455429965cec5ea5f status=ok score=1.000 step=28s eta=12h 12m 15s
2026-10-02 23:37:13 [eval] 569/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abee75f5542993fe9a41d8e status=ok score=1.000 step=24s eta=12h 11m 30s
2026-10-02 23:37:48 [eval] 570/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2680055429963665199a8 status=ok score=0.575 step=35s eta=12h 11m 11s
2026-10-02 23:38:31 [eval] 571/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac1d40c5542994d76dccef5 status=ok score=0.350 step=42s eta=12h 11m 10s
2026-10-02 23:39:00 [eval] 572/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b4a5f55429949d91db531 status=ok score=1.000 step=29s eta=12h 10m 36s
2026-10-02 23:39:28 [eval] 573/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab84d5a55429916710eb028 status=ok score=1.000 step=28s eta=12h 09m 59s
2026-10-02 23:39:53 [eval] 574/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7265815542990c210a411b status=ok score=1.000 step=24s eta=12h 09m 14s
2026-10-02 23:40:18 [eval] 575/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae00de055429906c02daab5 status=ok score=1.000 step=24s eta=12h 08m 29s
2026-10-02 23:40:39 [eval] 576/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a83a31c554299123d8c2179 status=ok score=1.000 step=20s eta=12h 07m 34s
2026-10-02 23:41:03 [eval] 577/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7c9f325542990527d554e6 status=ok score=1.000 step=24s eta=12h 06m 47s
2026-10-02 23:41:28 [eval] 578/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8a9bc15542996c9b8d5f36 status=ok score=1.000 step=25s eta=12h 06m 03s
2026-10-02 23:41:54 [eval] 579/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab474135542991751b4d77b status=ok score=1.000 step=25s eta=12h 05m 20s
2026-10-02 23:42:18 [eval] 580/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a802bf05542992bc0c4a6b7 status=ok score=1.000 step=24s eta=12h 04m 33s
2026-10-02 23:42:38 [eval] 581/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae2138c5542997283cd23b7 status=ok score=1.000 step=20s eta=12h 03m 37s
2026-10-02 23:43:18 [eval] 582/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae5db98554299546bf82fa6 status=ok score=0.650 step=40s eta=12h 03m 30s
2026-10-02 23:43:53 [eval] 583/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adc459255429944faac24ad status=ok score=1.000 step=34s eta=12h 03m 08s
2026-10-02 23:44:12 [eval] 584/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a89fb525542993b751ca9d6 status=ok score=1.000 step=19s eta=12h 02m 11s
2026-10-02 23:44:45 [eval] 585/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4f3c455429960a22e0221 status=ok score=1.000 step=32s eta=12h 01m 46s
2026-10-02 23:45:10 [eval] 586/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a83d0845542996488c2e4e6 status=ok score=1.000 step=25s eta=12h 01m 02s
2026-10-02 23:45:48 [eval] 587/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b7e9c5542995d1e6f13c1 status=ok score=1.000 step=38s eta=12h 00m 50s
2026-10-02 23:47:05 [eval] 588/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8baf4b5542996e8ac889c5 status=ok score=0.150 step=1m 16s eta=12h 02m 10s
2026-10-02 23:47:37 [eval] 589/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae14b5c55429920d52343aa status=ok score=1.000 step=31s eta=12h 01m 42s
2026-10-02 23:47:59 [eval] 590/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8854555429934fafe6e0c status=ok score=1.000 step=21s eta=12h 00m 50s
2026-10-02 23:48:23 [eval] 591/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a81d19b55429926c1cdad90 status=ok score=1.000 step=23s eta=12h 00m 03s
2026-10-02 23:48:55 [eval] 592/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7d26bd554299452d57bb28 status=ok score=0.350 step=32s eta=11h 59m 37s
2026-10-02 23:49:09 [eval] 593/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adeb95d5542992fa25da827 status=ok score=1.000 step=14s eta=11h 58m 28s
2026-10-02 23:49:43 [eval] 594/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae3606b5542991a06ce99a8 status=ok score=0.350 step=33s eta=11h 58m 05s
2026-10-02 23:50:06 [eval] 595/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abd12bb55429933744ab703 status=ok score=1.000 step=22s eta=11h 57m 15s
2026-10-02 23:50:26 [eval] 596/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0818e55429924de1b70e9 status=ok score=1.000 step=19s eta=11h 56m 19s
2026-10-02 23:50:59 [eval] 597/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5addda9b5542992200553b5b status=ok score=1.000 step=33s eta=11h 55m 55s
2026-10-02 23:51:21 [eval] 598/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a803ed45542996402f6a496 status=ok score=1.000 step=21s eta=11h 55m 03s
2026-10-02 23:51:48 [eval] 599/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae65b845542992ae0d162f1 status=ok score=0.350 step=26s eta=11h 54m 24s
2026-10-02 23:52:12 [eval] 600/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac397fe554299218029dbe2 status=ok score=1.000 step=24s eta=11h 53m 40s
2026-10-02 23:53:42 [eval] 601/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abd516a5542992ac4f3825c status=ok score=0.150 step=1m 29s eta=11h 55m 25s
2026-10-02 23:54:02 [eval] 602/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8324815542990548d0b184 status=ok score=1.000 step=20s eta=11h 54m 32s
2026-10-02 23:54:37 [eval] 603/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adc5b875542996e68525328 status=ok score=0.650 step=34s eta=11h 54m 10s
2026-10-02 23:55:17 [eval] 604/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adca8375542990d50227cd4 status=ok score=1.000 step=39s eta=11h 54m 01s
2026-10-02 23:56:35 [eval] 605/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adefe645542992d7e9f926c status=ok score=0.150 step=1m 18s eta=11h 55m 20s
2026-10-02 23:56:59 [eval] 606/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a779be75542995d83181215 status=ok score=1.000 step=23s eta=11h 54m 33s
2026-10-02 23:57:27 [eval] 607/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abaee845542996606241696 status=ok score=1.000 step=27s eta=11h 53m 56s
2026-10-02 23:57:46 [eval] 608/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8ca5d5542991b5579f005 status=ok score=0.530 step=18s eta=11h 52m 58s
2026-10-02 23:58:45 [eval] 609/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a74f8bd5542993748c8976a status=ok score=1.000 step=59s eta=11h 53m 32s
2026-10-02 23:59:13 [eval] 610/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab262a4554299340b5254ac status=ok score=1.000 step=28s eta=11h 52m 56s
2026-10-02 23:59:48 [eval] 611/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae063085542993d6555eb37 status=ok score=1.000 step=34s eta=11h 52m 33s
2026-10-03 00:00:12 [eval] 612/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a90580655429933b8a204ef status=ok score=0.650 step=24s eta=11h 51m 47s
2026-10-03 00:00:31 [eval] 613/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7945d5542997b22f6a7ba status=ok score=0.710 step=18s eta=11h 50m 50s
2026-10-03 00:00:55 [eval] 614/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a729fa15542994cef4bc397 status=ok score=1.000 step=24s eta=11h 50m 04s
2026-10-03 00:01:41 [eval] 615/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7dc7735542990b8f503a93 status=ok score=1.000 step=45s eta=11h 50m 07s
2026-10-03 00:02:14 [eval] 616/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae10a5b55429920d52342a0 status=ok score=1.000 step=33s eta=11h 49m 42s
2026-10-03 00:02:34 [eval] 617/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8bae135542996e8ac889b6 status=ok score=0.710 step=20s eta=11h 48m 47s
2026-10-03 00:02:56 [eval] 618/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abee41a5542993fe9a41d79 status=ok score=1.000 step=21s eta=11h 47m 56s
2026-10-03 00:03:14 [eval] 619/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b7ff75542995eb53be93d status=ok score=0.736 step=18s eta=11h 46m 58s
2026-10-03 00:03:45 [eval] 620/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8456ef5542990548d0b289 status=ok score=0.688 step=31s eta=11h 46m 29s
2026-10-03 00:04:20 [eval] 621/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7690c5542995703ce8c22 status=ok score=0.710 step=34s eta=11h 46m 06s
2026-10-03 00:04:39 [eval] 622/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8cd381554299653c1aa12b status=ok score=1.000 step=19s eta=11h 45m 09s
2026-10-03 00:04:57 [eval] 623/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0038655429925eb1afbe0 status=ok score=1.000 step=18s eta=11h 44m 12s
2026-10-03 00:05:34 [eval] 624/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8f33155429919ba4e237f status=ok score=1.000 step=36s eta=11h 43m 54s
2026-10-03 00:05:56 [eval] 625/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac4f9dc55429924173fb533 status=ok score=0.575 step=22s eta=11h 43m 04s
2026-10-03 00:06:21 [eval] 626/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7e8f55542994a481bbe06 status=ok score=0.650 step=25s eta=11h 42m 21s
2026-10-03 00:06:45 [eval] 627/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5add2b435542990d50227e11 status=ok score=1.000 step=24s eta=11h 41m 36s
2026-10-03 00:07:24 [eval] 628/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a866b5b554299211dda2b23 status=ok score=1.000 step=39s eta=11h 41m 25s
2026-10-03 00:08:03 [eval] 629/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8d02cc554299441c6b9fb6 status=ok score=1.000 step=39s eta=11h 41m 12s
2026-10-03 00:08:31 [eval] 630/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abbdb195542993f40c73bf1 status=ok score=0.688 step=27s eta=11h 40m 34s
2026-10-03 00:09:17 [eval] 631/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac3dfb15542995c82c4ac71 status=ok score=0.350 step=46s eta=11h 40m 38s
2026-10-03 00:09:53 [eval] 632/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a824858554299676cceb247 status=ok score=0.688 step=35s eta=11h 40m 18s
2026-10-03 00:10:15 [eval] 633/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0613d5542993d6555eb22 status=ok score=1.000 step=22s eta=11h 39m 29s
2026-10-03 00:10:36 [eval] 634/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77a41a5542997042120ab9 status=ok score=1.000 step=21s eta=11h 38m 38s
2026-10-03 00:11:15 [eval] 635/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac44629554299194317395d status=ok score=0.350 step=38s eta=11h 38m 23s
2026-10-03 00:11:41 [eval] 636/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7261635542997f8278398a status=ok score=0.688 step=26s eta=11h 37m 44s
2026-10-03 00:11:51 [eval] 637/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adbe9fa55429944faac23ba status=ok score=1.000 step=9s eta=11h 36m 29s
2026-10-03 00:12:23 [eval] 638/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae80919554299540e5a56f6 status=ok score=1.000 step=31s eta=11h 36m 00s
2026-10-03 00:12:51 [eval] 639/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab9547755429970cfb8ea6c status=ok score=1.000 step=28s eta=11h 35m 24s
2026-10-03 00:13:13 [eval] 640/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac11201554299294b21908c status=ok score=1.000 step=22s eta=11h 34m 36s
2026-10-03 00:13:38 [eval] 641/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7c960655429935c91b5244 status=ok score=1.000 step=24s eta=11h 33m 52s
2026-10-03 00:14:12 [eval] 642/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae3f1fb5542995ad6573cc1 status=ok score=0.650 step=34s eta=11h 33m 30s
2026-10-03 00:14:40 [eval] 643/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0d52e554299603e418469 status=ok score=1.000 step=27s eta=11h 32m 53s
2026-10-03 00:15:14 [eval] 644/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8347d65542996488c2e3f6 status=ok score=1.000 step=33s eta=11h 32m 28s
2026-10-03 00:15:38 [eval] 645/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7562045542992db947364f status=ok score=1.000 step=24s eta=11h 31m 44s
2026-10-03 00:16:11 [eval] 646/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae61351554299546bf83066 status=ok score=0.650 step=32s eta=11h 31m 18s
2026-10-03 00:16:28 [eval] 647/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab9587d55429970cfb8ea7e status=ok score=1.000 step=17s eta=11h 30m 21s
2026-10-03 00:17:04 [eval] 648/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a756fa15542996c70cfaefb status=ok score=1.000 step=36s eta=11h 30m 02s
2026-10-03 00:18:02 [eval] 649/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abe765a55429976d4830b1f status=ok score=0.350 step=57s eta=11h 30m 27s
2026-10-03 00:19:16 [eval] 650/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2f1d1554299218029dba4 status=ok score=0.150 step=1m 14s eta=11h 31m 27s
2026-10-03 00:19:42 [eval] 651/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab40e1c5542996a3a969f00 status=ok score=1.000 step=25s eta=11h 30m 45s
2026-10-03 00:20:05 [eval] 652/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adfe0de55429925eb1afae9 status=ok score=1.000 step=23s eta=11h 29m 59s
2026-10-03 00:20:20 [eval] 653/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7bbcd65542997c3ec97268 status=ok score=0.575 step=15s eta=11h 28m 56s
2026-10-03 00:20:42 [eval] 654/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a887bc0554299206df2b2b6 status=ok score=0.575 step=22s eta=11h 28m 08s
2026-10-03 00:21:32 [eval] 655/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abbdd565542993f40c73bfb status=ok score=0.530 step=49s eta=11h 28m 17s
2026-10-03 00:21:58 [eval] 656/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a72125055429971e9dc9241 status=ok score=1.000 step=25s eta=11h 27m 35s
2026-10-03 00:22:19 [eval] 657/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae08a0455429924de1b70fc status=ok score=1.000 step=21s eta=11h 26m 46s
2026-10-03 00:23:33 [eval] 658/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7f62405542992e7d278cf0 status=ok score=0.150 step=1m 13s eta=11h 27m 44s
2026-10-03 00:23:54 [eval] 659/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab271fe554299449642c8a6 status=ok score=1.000 step=20s eta=11h 26m 52s
2026-10-03 00:24:14 [eval] 660/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a89ab1355429946c8d6e996 status=ok score=1.000 step=20s eta=11h 26m 00s
2026-10-03 00:25:13 [eval] 661/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac21bac5542991316484bf2 status=ok score=1.000 step=58s eta=11h 26m 26s
2026-10-03 00:25:30 [eval] 662/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7e37095542995ed0d166d5 status=ok score=1.000 step=17s eta=11h 25m 29s
2026-10-03 00:25:59 [eval] 663/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7558425542992db9473647 status=ok score=1.000 step=28s eta=11h 24m 53s
2026-10-03 00:26:32 [eval] 664/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a799dfb5542994bb9457029 status=ok score=1.000 step=33s eta=11h 24m 27s
2026-10-03 00:27:16 [eval] 665/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a90629855429916514e749e status=ok score=1.000 step=44s eta=11h 24m 24s
2026-10-03 00:27:47 [eval] 666/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae74818554299572ea547ad status=ok score=1.000 step=31s eta=11h 23m 54s
2026-10-03 00:28:28 [eval] 667/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7eaf65542994a481bbe1d status=ok score=1.000 step=40s eta=11h 23m 42s
2026-10-03 00:29:07 [eval] 668/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab1e76c554299449642c800 status=ok score=0.736 step=39s eta=11h 23m 29s
2026-10-03 00:29:39 [eval] 669/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a74122f55429929fddd83da status=ok score=1.000 step=31s eta=11h 22m 59s
2026-10-03 00:30:55 [eval] 670/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a79e3925542994bb9457130 status=ok score=0.150 step=1m 16s eta=11h 24m 00s
2026-10-03 00:31:20 [eval] 671/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7625c7554299109176e668 status=ok score=0.350 step=24s eta=11h 23m 17s
2026-10-03 00:31:47 [eval] 672/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab341f755429969a97a8114 status=ok score=1.000 step=26s eta=11h 22m 38s
2026-10-03 00:32:13 [eval] 673/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a79c6a55542994bb9457091 status=ok score=0.710 step=25s eta=11h 21m 57s
2026-10-03 00:32:41 [eval] 674/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae2295c554299495565da13 status=ok score=0.500 step=28s eta=11h 21m 22s
2026-10-03 00:33:55 [eval] 675/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae20cd25542997283cd2376 status=ok score=0.150 step=1m 13s eta=11h 22m 15s
2026-10-03 00:34:23 [eval] 676/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7af1a955429931da12c98f status=ok score=1.000 step=27s eta=11h 21m 38s
2026-10-03 00:34:47 [eval] 677/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adfed45554299603e4183c5 status=ok score=0.350 step=24s eta=11h 20m 55s
2026-10-03 00:35:12 [eval] 678/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adbda2755429944faac2385 status=ok score=1.000 step=24s eta=11h 20m 12s
2026-10-03 00:35:32 [eval] 679/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b66135542997c3ec97145 status=ok score=1.000 step=19s eta=11h 19m 19s
2026-10-03 00:35:52 [eval] 680/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac0d83a554299294b219038 status=ok score=1.000 step=20s eta=11h 18m 29s
2026-10-03 00:36:17 [eval] 681/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77ddb855429967ab1052d8 status=ok score=0.607 step=24s eta=11h 17m 46s
2026-10-03 00:36:39 [eval] 682/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1d4e75542997f29b3c143 status=ok score=1.000 step=21s eta=11h 16m 58s
2026-10-03 00:37:02 [eval] 683/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7f3bcd55429930675136c3 status=ok score=1.000 step=22s eta=11h 16m 12s
2026-10-03 00:37:38 [eval] 684/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f812755429918e830d245 status=ok score=0.575 step=35s eta=11h 15m 50s
2026-10-03 00:38:05 [eval] 685/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae5ffbb5542996de7b71ad4 status=ok score=1.000 step=27s eta=11h 15m 14s
2026-10-03 00:38:34 [eval] 686/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7c2819554299683c1c62db status=ok score=1.000 step=28s eta=11h 14m 39s
2026-10-03 00:39:04 [eval] 687/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab9d44255429939ce03dc36 status=ok score=1.000 step=30s eta=11h 14m 07s
2026-10-03 00:40:25 [eval] 688/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab6cebd55429954757d3378 status=ok score=0.150 step=1m 20s eta=11h 15m 11s
2026-10-03 00:40:48 [eval] 689/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf0cbd5542993a75d263e0 status=ok score=1.000 step=23s eta=11h 14m 26s
2026-10-03 00:41:07 [eval] 690/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b017155429949d91db463 status=ok score=1.000 step=19s eta=11h 13m 33s
2026-10-03 00:41:25 [eval] 691/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f9b8c5542997ba9cb32e6 status=ok score=1.000 step=17s eta=11h 12m 37s
2026-10-03 00:42:03 [eval] 692/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae788fa55429952e35ea964 status=ok score=0.350 step=38s eta=11h 12m 20s
2026-10-03 00:42:35 [eval] 693/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac038db554299294b218f57 status=ok score=1.000 step=31s eta=11h 11m 52s
2026-10-03 00:42:54 [eval] 694/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab7bae95542993667793ff4 status=ok score=1.000 step=18s eta=11h 10m 58s
2026-10-03 00:43:48 [eval] 695/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abbf698554299114383a0b5 status=ok score=1.000 step=53s eta=11h 11m 10s
2026-10-03 00:44:04 [eval] 696/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abed9435542994516f45457 status=ok score=1.000 step=16s eta=11h 10m 12s
2026-10-03 00:44:45 [eval] 697/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abfa9745542997ec76fd426 status=ok score=1.000 step=40s eta=11h 10m 00s
2026-10-03 00:45:11 [eval] 698/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8481945542997175ce1ed3 status=ok score=1.000 step=26s eta=11h 09m 20s
2026-10-03 00:45:38 [eval] 699/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab1ebff5542993be8fa9882 status=ok score=1.000 step=27s eta=11h 08m 42s
2026-10-03 00:45:59 [eval] 700/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2cfab554299657fa29079 status=ok score=1.000 step=20s eta=11h 07m 52s
2026-10-03 00:47:16 [eval] 701/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f495c5542997ba9cb3220 status=ok score=0.650 step=1m 17s eta=11h 08m 47s
2026-10-03 00:47:41 [eval] 702/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a887f5c554299206df2b2c0 status=ok score=1.000 step=25s eta=11h 08m 07s
2026-10-03 00:48:12 [eval] 703/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a78b209554299148911f93e status=ok score=0.650 step=30s eta=11h 07m 35s
2026-10-03 00:48:37 [eval] 704/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7f85505542995d8a8dde95 status=ok score=1.000 step=25s eta=11h 06m 54s
2026-10-03 00:49:00 [eval] 705/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7c6d98554299683c1c6304 status=ok score=1.000 step=22s eta=11h 06m 08s
2026-10-03 00:50:25 [eval] 706/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84bc5b5542991dd0999dc3 status=ok score=0.150 step=1m 25s eta=11h 07m 16s
2026-10-03 00:51:21 [eval] 707/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ade450b5542997c77adedc5 status=ok score=1.000 step=56s eta=11h 07m 31s
2026-10-03 00:52:04 [eval] 708/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a905d085542995651fb5147 status=ok score=1.000 step=43s eta=11h 07m 22s
2026-10-03 00:52:27 [eval] 709/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7bcbc8554299294a54aae2 status=ok score=1.000 step=23s eta=11h 06m 37s
2026-10-03 00:53:08 [eval] 710/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8325b35542990548d0b18f status=ok score=0.350 step=41s eta=11h 06m 25s
2026-10-03 00:53:37 [eval] 711/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abcfcf0554299114383a1b4 status=ok score=1.000 step=28s eta=11h 05m 50s
2026-10-03 00:54:05 [eval] 712/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac3126f5542995ef918c0e8 status=ok score=1.000 step=27s eta=11h 05m 13s
2026-10-03 00:54:30 [eval] 713/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7da0915542990b8f5039d4 status=ok score=0.350 step=25s eta=11h 04m 31s
2026-10-03 00:54:54 [eval] 714/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7fb1e55542995d8a8ddef7 status=ok score=1.000 step=23s eta=11h 03m 47s
2026-10-03 00:55:15 [eval] 715/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a73830d55429908901be2da status=ok score=1.000 step=21s eta=11h 02m 59s
2026-10-03 00:55:41 [eval] 716/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf72d35542992d7e9f9369 status=ok score=1.000 step=26s eta=11h 02m 19s
2026-10-03 00:56:06 [eval] 717/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8ece2e5542995085b37497 status=ok score=1.000 step=24s eta=11h 01m 37s
2026-10-03 00:56:32 [eval] 718/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab7e4dc5542995dae37e9df status=ok score=1.000 step=25s eta=11h 00m 57s
2026-10-03 00:57:18 [eval] 719/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abbaed855429931dba144aa status=ok score=0.350 step=46s eta=11h 00m 53s
2026-10-03 00:57:46 [eval] 720/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a79be0e5542994f819ef084 status=ok score=1.000 step=27s eta=11h 00m 17s
2026-10-03 00:58:08 [eval] 721/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac52f455542996feb3fea12 status=ok score=1.000 step=22s eta=10h 59m 31s
2026-10-03 00:58:32 [eval] 722/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab5499e5542992aa134a295 status=ok score=1.000 step=23s eta=10h 58m 48s
2026-10-03 00:58:54 [eval] 723/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a79d2fe5542994f819ef0c3 status=ok score=1.000 step=21s eta=10h 58m 01s
2026-10-03 00:59:17 [eval] 724/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7119f75542994082a3e58e status=ok score=1.000 step=23s eta=10h 57m 16s
2026-10-03 00:59:39 [eval] 725/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac3d9c9554299204fd21ea3 status=ok score=1.000 step=21s eta=10h 56m 28s
2026-10-03 00:59:58 [eval] 726/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac41379554299204fd21ef1 status=ok score=1.000 step=19s eta=10h 55m 37s
2026-10-03 01:00:25 [eval] 727/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a81cb2c5542990a1d231ec4 status=ok score=1.000 step=26s eta=10h 54m 59s
2026-10-03 01:01:45 [eval] 728/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a713dcb5542994082a3e6d9 status=ok score=0.150 step=1m 19s eta=10h 55m 54s
2026-10-03 01:02:10 [eval] 729/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88a1e55542997e5c09a64d status=ok score=1.000 step=25s eta=10h 55m 14s
2026-10-03 01:02:36 [eval] 730/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a37b85542996c55b2dd3f status=ok score=1.000 step=25s eta=10h 54m 33s
2026-10-03 01:03:53 [eval] 731/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf62d05542992d7e9f932d status=ok score=0.150 step=1m 16s eta=10h 55m 22s
2026-10-03 01:05:04 [eval] 732/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a75fa14554299109176e5dc status=ok score=0.150 step=1m 11s eta=10h 56m 01s
2026-10-03 01:05:26 [eval] 733/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac497025542997ea680ca8d status=ok score=1.000 step=22s eta=10h 55m 15s
2026-10-03 01:06:12 [eval] 734/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84a1c85542992a431d1a7c status=ok score=1.000 step=45s eta=10h 55m 08s
2026-10-03 01:06:45 [eval] 735/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf27775542993344016c00 status=ok score=0.650 step=33s eta=10h 54m 41s
2026-10-03 01:07:02 [eval] 736/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a791a97554299148911f9f2 status=ok score=0.650 step=17s eta=10h 53m 47s
2026-10-03 01:07:27 [eval] 737/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abcf17655429959677d6b5c status=ok score=0.350 step=24s eta=10h 53m 05s
2026-10-03 01:08:04 [eval] 738/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abc19705542993a06baf86e status=ok score=1.000 step=36s eta=10h 52m 44s
2026-10-03 01:08:30 [eval] 739/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adccf645542990d50227d32 status=ok score=1.000 step=26s eta=10h 52m 05s
2026-10-03 01:08:59 [eval] 740/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae3c5535542991a06ce9a20 status=ok score=1.000 step=28s eta=10h 51m 30s
2026-10-03 01:09:40 [eval] 741/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab811e95542995dae37ea22 status=ok score=1.000 step=41s eta=10h 51m 17s
2026-10-03 01:10:20 [eval] 742/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adcfe5f5542992c1e3a24f0 status=ok score=0.650 step=39s eta=10h 50m 59s
2026-10-03 01:10:41 [eval] 743/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8762205542996e4f3087b8 status=ok score=1.000 step=21s eta=10h 50m 12s
2026-10-03 01:11:09 [eval] 744/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac23f9555429951e9e684db status=ok score=1.000 step=28s eta=10h 49m 37s
2026-10-03 01:11:38 [eval] 745/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab840e255429934fafe6d3b status=ok score=1.000 step=28s eta=10h 49m 01s
2026-10-03 01:12:01 [eval] 746/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a78db8055429970f5fffdb2 status=ok score=1.000 step=23s eta=10h 48m 17s
2026-10-03 01:12:28 [eval] 747/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adfbca255429942ec259b2c status=ok score=1.000 step=26s eta=10h 47m 39s
2026-10-03 01:12:53 [eval] 748/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8e2ba05542995085b373b8 status=ok score=1.000 step=25s eta=10h 46m 59s
2026-10-03 01:13:20 [eval] 749/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a85ab905542994c784ddb35 status=ok score=1.000 step=26s eta=10h 46m 21s
2026-10-03 01:13:55 [eval] 750/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8fc3b155429933b8a20454 status=ok score=1.000 step=34s eta=10h 45m 56s
2026-10-03 01:14:18 [eval] 751/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a712af15542994082a3e614 status=ok score=1.000 step=22s eta=10h 45m 11s
2026-10-03 01:14:42 [eval] 752/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a76f5b155429972597f1400 status=ok score=0.710 step=24s eta=10h 44m 29s
2026-10-03 01:15:03 [eval] 753/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae6069c55429929b0807a67 status=ok score=0.350 step=21s eta=10h 43m 42s
2026-10-03 01:15:24 [eval] 754/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77321355429972597f1493 status=ok score=1.000 step=20s eta=10h 42m 54s
2026-10-03 01:15:55 [eval] 755/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8869155429916710eb081 status=ok score=1.000 step=31s eta=10h 42m 24s
2026-10-03 01:16:22 [eval] 756/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab849d955429916710eb017 status=ok score=1.000 step=26s eta=10h 41m 45s
2026-10-03 01:16:43 [eval] 757/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ade15a45542997545bbbe46 status=ok score=1.000 step=21s eta=10h 40m 59s
2026-10-03 01:17:06 [eval] 758/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7af4cd55429931da12c9a6 status=ok score=0.650 step=23s eta=10h 40m 15s
2026-10-03 01:17:57 [eval] 759/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf3e355542993a75d26440 status=ok score=0.710 step=50s eta=10h 40m 16s
2026-10-03 01:18:29 [eval] 760/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8d0d7b55429941ae14df79 status=ok score=1.000 step=32s eta=10h 39m 48s
2026-10-03 01:18:53 [eval] 761/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b65ab5542997c3ec97144 status=ok score=1.000 step=23s eta=10h 39m 05s
2026-10-03 01:19:11 [eval] 762/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abed7d75542990832d3a0f7 status=ok score=0.650 step=18s eta=10h 38m 14s
2026-10-03 01:19:30 [eval] 763/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a804510554299485f5985af status=ok score=1.000 step=18s eta=10h 37m 23s
2026-10-03 01:19:50 [eval] 764/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1408a5542997b2ef7d17c status=ok score=1.000 step=20s eta=10h 36m 34s
2026-10-03 01:20:41 [eval] 765/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab2342a5542993be8fa98c3 status=ok score=1.000 step=51s eta=10h 36m 36s
2026-10-03 01:21:08 [eval] 766/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a81a84e5542990a1d231e4e status=ok score=1.000 step=26s eta=10h 35m 59s
2026-10-03 01:21:31 [eval] 767/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac1b5de5542994d76dccec6 status=ok score=1.000 step=22s eta=10h 35m 15s
2026-10-03 01:22:47 [eval] 768/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4a3265542995ad6573de5 status=ok score=0.150 step=1m 15s eta=10h 35m 56s
2026-10-03 01:23:08 [eval] 769/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7e6c725542991319bc94a4 status=ok score=1.000 step=21s eta=10h 35m 10s
2026-10-03 01:23:33 [eval] 770/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abd09585542996e802b469b status=ok score=1.000 step=24s eta=10h 34m 29s
2026-10-03 01:24:24 [eval] 771/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7265825542997f827839a3 status=ok score=0.575 step=51s eta=10h 34m 30s
2026-10-03 01:24:48 [eval] 772/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf33965542993344016c20 status=ok score=1.000 step=23s eta=10h 33m 47s
2026-10-03 01:25:19 [eval] 773/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab4bea15542990594ba9cae status=ok score=1.000 step=31s eta=10h 33m 17s
2026-10-03 01:25:36 [eval] 774/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7e0c045542995f4f4023c5 status=ok score=0.650 step=17s eta=10h 32m 24s
2026-10-03 01:26:02 [eval] 775/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac097b05542996f0d89cc18 status=ok score=1.000 step=25s eta=10h 31m 44s
2026-10-03 01:26:26 [eval] 776/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae520315542993aec5ec152 status=ok score=1.000 step=24s eta=10h 31m 03s
2026-10-03 01:26:52 [eval] 777/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abb76fa5542992ccd8e7f48 status=ok score=1.000 step=25s eta=10h 30m 24s
2026-10-03 01:27:18 [eval] 778/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8501915542997175ce1f5a status=ok score=1.000 step=25s eta=10h 29m 45s
2026-10-03 01:27:37 [eval] 779/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5add48465542992200553a80 status=ok score=1.000 step=19s eta=10h 28m 55s
2026-10-03 01:28:15 [eval] 780/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abbdc3f55429931dba145af status=ok score=1.000 step=38s eta=10h 28m 36s
2026-10-03 01:28:35 [eval] 781/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8fb3af5542997ba9cb32ee status=ok score=1.000 step=19s eta=10h 27m 48s
2026-10-03 01:29:01 [eval] 782/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a722fae55429971e9dc9343 status=ok score=0.607 step=25s eta=10h 27m 09s
2026-10-03 01:29:37 [eval] 783/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a87c13f5542996e4f30890c status=ok score=1.000 step=35s eta=10h 26m 46s
2026-10-03 01:29:57 [eval] 784/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77b0395542997042120ae1 status=ok score=1.000 step=20s eta=10h 25m 59s
2026-10-03 01:30:22 [eval] 785/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a70f39c5542994082a3e429 status=ok score=1.000 step=25s eta=10h 25m 19s
2026-10-03 01:30:47 [eval] 786/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88a6975542994846c1cea4 status=ok score=1.000 step=24s eta=10h 24m 38s
2026-10-03 01:31:01 [eval] 787/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf39295542992d7e9f92df status=ok score=1.000 step=13s eta=10h 23m 41s
2026-10-03 01:31:23 [eval] 788/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae6828f5542996d980e7bb9 status=ok score=1.000 step=22s eta=10h 22m 58s
2026-10-03 01:32:03 [eval] 789/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adbe1a7554299438c868cc3 status=ok score=0.650 step=39s eta=10h 22m 41s
2026-10-03 01:32:29 [eval] 790/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8db916554299441c6ba057 status=ok score=1.000 step=26s eta=10h 22m 03s
2026-10-03 01:32:51 [eval] 791/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a887898554299206df2b2a2 status=ok score=1.000 step=21s eta=10h 21m 18s
2026-10-03 01:33:16 [eval] 792/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b73ad5542997c3ec9718c status=ok score=1.000 step=25s eta=10h 20m 38s
2026-10-03 01:33:39 [eval] 793/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae63dad55429929b0807afe status=ok score=1.000 step=22s eta=10h 19m 55s
2026-10-03 01:34:16 [eval] 794/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8fdd9c55429916514e73de status=ok score=1.000 step=37s eta=10h 19m 35s
2026-10-03 01:34:40 [eval] 795/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84d80c5542992a431d1ab5 status=ok score=1.000 step=23s eta=10h 18m 53s
2026-10-03 01:35:11 [eval] 796/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77ba6c55429967ab10524c status=ok score=1.000 step=31s eta=10h 18m 23s
2026-10-03 01:35:33 [eval] 797/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7ab51055429927d897bef6 status=ok score=1.000 step=22s eta=10h 17m 39s
2026-10-03 01:36:17 [eval] 798/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a71214d5542994082a3e5b9 status=ok score=1.000 step=43s eta=10h 17m 28s
2026-10-03 01:36:46 [eval] 799/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf17f95542995ec70e8f6c status=ok score=0.350 step=28s eta=10h 16m 54s
2026-10-03 01:37:09 [eval] 800/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab6bdd255429953192ad36e status=ok score=1.000 step=23s eta=10h 16m 12s
2026-10-03 01:37:34 [eval] 801/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab2a01d5542992953946778 status=ok score=0.650 step=24s eta=10h 15m 31s
2026-10-03 01:37:59 [eval] 802/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4f2c75542993aec5ec0fb status=ok score=1.000 step=25s eta=10h 14m 52s
2026-10-03 01:38:16 [eval] 803/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77253455429972597f1449 status=ok score=1.000 step=16s eta=10h 14m 01s
2026-10-03 01:38:40 [eval] 804/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77a7db5542995d8318124d status=ok score=1.000 step=23s eta=10h 13m 20s
2026-10-03 01:39:59 [eval] 805/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8ec7cc5542995a26add518 status=ok score=0.150 step=1m 19s eta=10h 14m 01s
2026-10-03 01:40:13 [eval] 806/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84fea85542994c784ddabf status=ok score=1.000 step=14s eta=10h 13m 06s
2026-10-03 01:40:39 [eval] 807/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0006755429925eb1afbd3 status=ok score=0.736 step=25s eta=10h 12m 27s
2026-10-03 01:41:06 [eval] 808/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a801f215542992bc0c4a6b2 status=ok score=1.000 step=26s eta=10h 11m 51s
2026-10-03 01:41:26 [eval] 809/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a75092b55429916b0164242 status=ok score=1.000 step=20s eta=10h 11m 04s
2026-10-03 01:41:48 [eval] 810/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8c5794554299240d9c2131 status=ok score=1.000 step=22s eta=10h 10m 21s
2026-10-03 01:42:12 [eval] 811/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abd56355542993062266c58 status=ok score=1.000 step=23s eta=10h 09m 40s
2026-10-03 01:42:39 [eval] 812/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7da3a95542990b8f5039e6 status=ok score=1.000 step=26s eta=10h 09m 03s
2026-10-03 01:43:02 [eval] 813/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8bd9c95542997f31a41de2 status=ok score=1.000 step=23s eta=10h 08m 22s
2026-10-03 01:43:38 [eval] 814/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84a65d5542992a431d1a83 status=ok score=1.000 step=35s eta=10h 07m 58s
2026-10-03 01:44:00 [eval] 815/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abd01205542992ac4f3819b status=ok score=0.650 step=22s eta=10h 07m 15s
2026-10-03 01:44:19 [eval] 816/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8e36835542995085b373e2 status=ok score=1.000 step=18s eta=10h 06m 27s
2026-10-03 01:44:42 [eval] 817/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a83411655429966c78a6b5d status=ok score=1.000 step=23s eta=10h 05m 45s
2026-10-03 01:45:40 [eval] 818/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b04df55429950cd6afc49 status=ok score=1.000 step=57s eta=10h 05m 54s
2026-10-03 01:45:58 [eval] 819/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7be2595542997c3ec972ac status=ok score=0.710 step=18s eta=10h 05m 05s
2026-10-03 01:46:37 [eval] 820/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1b2b9554299422ee99684 status=ok score=1.000 step=38s eta=10h 04m 46s
2026-10-03 01:47:32 [eval] 821/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b3f8a5542995d1e6f131f status=ok score=1.000 step=54s eta=10h 04m 49s
2026-10-03 01:47:56 [eval] 822/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88a4245542997e5c09a668 status=ok score=1.000 step=24s eta=10h 04m 10s
2026-10-03 01:49:10 [eval] 823/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a81c7d15542990a1d231ea9 status=ok score=0.150 step=1m 13s eta=10h 04m 40s
2026-10-03 01:49:33 [eval] 824/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b4bc35542992d025e67e0 status=ok score=1.000 step=22s eta=10h 03m 58s
2026-10-03 01:50:04 [eval] 825/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a73a7c755429978a71e9068 status=ok score=0.500 step=31s eta=10h 03m 28s
2026-10-03 01:50:36 [eval] 826/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7cd72055429909bec7683b status=ok score=1.000 step=31s eta=10h 02m 58s
2026-10-03 01:51:14 [eval] 827/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab1d983554299340b52540a status=ok score=0.650 step=38s eta=10h 02m 39s
2026-10-03 01:51:45 [eval] 828/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab2a54b554299295394678e status=ok score=1.000 step=31s eta=10h 02m 08s
2026-10-03 01:52:16 [eval] 829/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a855b5c5542997b5ce3ffeb status=ok score=1.000 step=30s eta=10h 01m 37s
2026-10-03 01:52:40 [eval] 830/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abc0a5d5542993f40c73c64 status=ok score=1.000 step=24s eta=10h 00m 57s
2026-10-03 01:53:03 [eval] 831/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8dd5f955429917b4a5bcc7 status=ok score=0.350 step=23s eta=10h 00m 15s
2026-10-03 01:53:43 [eval] 832/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adcaa7f5542990d50227cdb status=ok score=1.000 step=39s eta=9h 59m 57s
2026-10-03 01:54:07 [eval] 833/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7f3f7c55429934daa2fd45 status=ok score=1.000 step=23s eta=9h 59m 16s
2026-10-03 01:54:40 [eval] 834/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a774e9c55429972597f14f3 status=ok score=1.000 step=33s eta=9h 58m 49s
2026-10-03 01:55:10 [eval] 835/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae249925542994d89d5b3c1 status=ok score=1.000 step=29s eta=9h 58m 16s
2026-10-03 01:55:42 [eval] 836/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae22f4e5542996483e6492f status=ok score=1.000 step=32s eta=9h 57m 47s
2026-10-03 01:56:48 [eval] 837/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2cdaa554299657fa29070 status=ok score=0.350 step=1m 06s eta=9h 58m 06s
2026-10-03 01:57:13 [eval] 838/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b820c5542997c3ec971d8 status=ok score=1.000 step=24s eta=9h 57m 26s
2026-10-03 01:57:39 [eval] 839/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7fde25542994a481bbe66 status=ok score=0.710 step=25s eta=9h 56m 48s
2026-10-03 01:58:02 [eval] 840/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5add311b5542994ed6169cc5 status=ok score=1.000 step=23s eta=9h 56m 07s
2026-10-03 01:58:29 [eval] 841/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0b60655429945ae959437 status=ok score=0.479 step=26s eta=9h 55m 31s
2026-10-03 01:58:55 [eval] 842/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8ed7b455429917b4a5bdd1 status=ok score=0.710 step=26s eta=9h 54m 54s
2026-10-03 01:59:21 [eval] 843/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a85a3005542991dd0999e72 status=ok score=1.000 step=25s eta=9h 54m 16s
2026-10-03 01:59:40 [eval] 844/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a807ea1554299485f598624 status=ok score=0.710 step=19s eta=9h 53m 29s
2026-10-03 02:00:12 [eval] 845/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf4ba65542992d7e9f931c status=ok score=1.000 step=32s eta=9h 53m 01s
2026-10-03 02:00:43 [eval] 846/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8a40015542996c9b8d5e72 status=ok score=1.000 step=30s eta=9h 52m 30s
2026-10-03 02:01:06 [eval] 847/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a849cc95542997175ce1efa status=ok score=1.000 step=23s eta=9h 51m 49s
2026-10-03 02:01:26 [eval] 848/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a71095e5542994082a3e4f3 status=ok score=1.000 step=19s eta=9h 51m 03s
2026-10-03 02:01:49 [eval] 849/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab51dae5542991779162d82 status=ok score=1.000 step=23s eta=9h 50m 22s
2026-10-03 02:02:25 [eval] 850/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab859a955429934fafe6d7b status=ok score=1.000 step=35s eta=9h 49m 57s
2026-10-03 02:02:58 [eval] 851/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8e40f65542995a26add498 status=ok score=1.000 step=33s eta=9h 49m 30s
2026-10-03 02:03:54 [eval] 852/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5add4dd35542992ae4cec507 status=ok score=0.620 step=55s eta=9h 49m 33s
2026-10-03 02:04:13 [eval] 853/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77c8905542995d831812ce status=ok score=1.000 step=19s eta=9h 48m 47s
2026-10-03 02:05:27 [eval] 854/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab2b8fe5542991669774070 status=ok score=0.150 step=1m 13s eta=9h 49m 14s
2026-10-03 02:05:50 [eval] 855/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf043b5542993a75d263d4 status=ok score=0.350 step=23s eta=9h 48m 33s
2026-10-03 02:06:21 [eval] 856/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1412a55429920d523434c status=ok score=1.000 step=30s eta=9h 48m 02s
2026-10-03 02:06:41 [eval] 857/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2bbd0554299218029db09 status=ok score=1.000 step=19s eta=9h 47m 16s
2026-10-03 02:07:00 [eval] 858/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a732aa055429901807daf9f status=ok score=1.000 step=19s eta=9h 46m 30s
2026-10-03 02:07:28 [eval] 859/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abcf2b4554299700f9d7937 status=ok score=1.000 step=27s eta=9h 45m 55s
2026-10-03 02:07:54 [eval] 860/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae66b055542995703ce8b61 status=ok score=1.000 step=25s eta=9h 45m 17s
2026-10-03 02:09:09 [eval] 861/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae6860e5542991bbc976112 status=ok score=0.150 step=1m 15s eta=9h 45m 45s
2026-10-03 02:09:33 [eval] 862/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f0a01554299458435d539 status=ok score=1.000 step=24s eta=9h 45m 06s
2026-10-03 02:09:49 [eval] 863/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f799d55429918e830d22d status=ok score=1.000 step=15s eta=9h 44m 15s
2026-10-03 02:10:25 [eval] 864/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae527945542993aec5ec167 status=ok score=1.000 step=36s eta=9h 43m 51s
2026-10-03 02:11:43 [eval] 865/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abba581554299642a094af9 status=ok score=0.150 step=1m 18s eta=9h 44m 23s
2026-10-03 02:12:04 [eval] 866/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac4ec9955429924173fb4da status=ok score=1.000 step=20s eta=9h 43m 39s
2026-10-03 02:12:40 [eval] 867/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae37e525542992e3233c42d status=ok score=1.000 step=35s eta=9h 43m 14s
2026-10-03 02:12:57 [eval] 868/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a75a0725542992d0ec05fc9 status=ok score=0.688 step=17s eta=9h 42m 26s
2026-10-03 02:13:19 [eval] 869/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a721dfd55429971e9dc928b status=ok score=0.650 step=21s eta=9h 41m 43s
2026-10-03 02:13:47 [eval] 870/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab69c25554299110f219a39 status=ok score=1.000 step=27s eta=9h 41m 08s
2026-10-03 02:14:49 [eval] 871/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab94acd554299743d22eac6 status=ok score=0.650 step=1m 02s eta=9h 41m 18s
2026-10-03 02:15:11 [eval] 872/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77a9df55429967ab10521c status=ok score=0.500 step=21s eta=9h 40m 35s
2026-10-03 02:15:32 [eval] 873/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1e6d95542997283cd22c3 status=ok score=0.607 step=21s eta=9h 39m 51s
2026-10-03 02:15:57 [eval] 874/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88f9555542995153361214 status=ok score=1.000 step=25s eta=9h 39m 13s
2026-10-03 02:16:16 [eval] 875/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a45425542990783324ee2 status=ok score=0.710 step=18s eta=9h 38m 27s
2026-10-03 02:16:32 [eval] 876/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b99c355429950cd6afd28 status=ok score=1.000 step=15s eta=9h 37m 37s
2026-10-03 02:16:59 [eval] 877/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a78caa955429970f5fffd83 status=ok score=1.000 step=27s eta=9h 37m 01s
2026-10-03 02:17:25 [eval] 878/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8be8215542995e66a47518 status=ok score=1.000 step=26s eta=9h 36m 24s
2026-10-03 02:17:44 [eval] 879/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab8688b55429934fafe6daa status=ok score=1.000 step=19s eta=9h 35m 39s
2026-10-03 02:18:25 [eval] 880/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab6a2be554299710c8d1f08 status=ok score=1.000 step=41s eta=9h 35m 21s
2026-10-03 02:18:52 [eval] 881/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a713ea95542994082a3e6e4 status=ok score=0.350 step=27s eta=9h 34m 46s
2026-10-03 02:19:15 [eval] 882/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8af94455429971feec45b6 status=ok score=0.650 step=22s eta=9h 34m 04s
2026-10-03 02:20:29 [eval] 883/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8c30f6554299240d9c20d1 status=ok score=1.000 step=1m 13s eta=9h 34m 28s
2026-10-03 02:20:57 [eval] 884/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae1e9fd5542997f29b3c1a1 status=ok score=0.650 step=28s eta=9h 33m 54s
2026-10-03 02:21:19 [eval] 885/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7560585542992d0ec05f76 status=ok score=1.000 step=21s eta=9h 33m 12s
2026-10-03 02:21:40 [eval] 886/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7c64bc5542996dd594b913 status=ok score=0.710 step=21s eta=9h 32m 29s
2026-10-03 02:22:34 [eval] 887/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae6f2a7554299572ea5464a status=ok score=1.000 step=53s eta=9h 32m 27s
2026-10-03 02:23:12 [eval] 888/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a1cd85542990783324e65 status=ok score=0.759 step=38s eta=9h 32m 05s
2026-10-03 02:23:36 [eval] 889/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b18d25542992d025e6768 status=ok score=1.000 step=24s eta=9h 31m 26s
2026-10-03 02:23:59 [eval] 890/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab611cc5542992aa134a411 status=ok score=1.000 step=22s eta=9h 30m 45s
2026-10-03 02:24:23 [eval] 891/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae0c7e755429945ae95944c status=ok score=1.000 step=23s eta=9h 30m 05s
2026-10-03 02:24:51 [eval] 892/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8c66db554299585d9e3683 status=ok score=1.000 step=28s eta=9h 29m 31s
2026-10-03 02:25:22 [eval] 893/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abdaa0f55429965af743dad status=ok score=1.000 step=30s eta=9h 29m 00s
2026-10-03 02:25:43 [eval] 894/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8ed10b5542995085b374a0 status=ok score=1.000 step=21s eta=9h 28m 18s
2026-10-03 02:26:10 [eval] 895/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8fc0065542997ba9cb3318 status=ok score=1.000 step=26s eta=9h 27m 41s
2026-10-03 02:27:32 [eval] 896/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8a423255429930ff3c0d30 status=ok score=1.000 step=1m 22s eta=9h 28m 15s
2026-10-03 02:27:51 [eval] 897/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae5f3bb5542996de7b71a7e status=ok score=1.000 step=18s eta=9h 27m 29s
2026-10-03 02:28:17 [eval] 898/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7cf4e355429907fabef062 status=ok score=1.000 step=26s eta=9h 26m 52s
2026-10-03 02:28:54 [eval] 899/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae135fb55429920d523431f status=ok score=1.000 step=36s eta=9h 26m 28s
2026-10-03 02:29:20 [eval] 900/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7313865542994cef4bc442 status=ok score=1.000 step=26s eta=9h 25m 51s
2026-10-03 02:29:50 [eval] 901/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae53de455429908b6326599 status=ok score=1.000 step=30s eta=9h 25m 20s
2026-10-03 02:30:06 [eval] 902/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7b76735542997c3ec9719f status=ok score=1.000 step=16s eta=9h 24m 31s
2026-10-03 02:30:45 [eval] 903/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88c92d5542993b751ca84e status=ok score=0.479 step=38s eta=9h 24m 09s
2026-10-03 02:31:19 [eval] 904/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7cc50e554299452d57ba3e status=ok score=1.000 step=33s eta=9h 23m 42s
2026-10-03 02:31:42 [eval] 905/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae54b4f5542990ba0bbb261 status=ok score=1.000 step=23s eta=9h 23m 02s
2026-10-03 02:32:00 [eval] 906/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a86edcc55429960ec39b6da status=ok score=1.000 step=18s eta=9h 22m 16s
2026-10-03 02:32:30 [eval] 907/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2a55b55429921a00ab018 status=ok score=1.000 step=29s eta=9h 21m 44s
2026-10-03 02:33:03 [eval] 908/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae65c925542992ae0d162f9 status=ok score=1.000 step=32s eta=9h 21m 15s
2026-10-03 02:33:18 [eval] 909/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84c4135542994c784dda31 status=ok score=1.000 step=15s eta=9h 20m 26s
2026-10-03 02:33:40 [eval] 910/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84e9d35542994c784dda84 status=ok score=0.575 step=21s eta=9h 19m 44s
2026-10-03 02:34:04 [eval] 911/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae618325542996de7b71b56 status=ok score=1.000 step=23s eta=9h 19m 05s
2026-10-03 02:34:36 [eval] 912/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab1dcab5542993be8fa985e status=ok score=1.000 step=32s eta=9h 18m 37s
2026-10-03 02:34:57 [eval] 913/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac46bb05542991943173983 status=ok score=1.000 step=20s eta=9h 17m 53s
2026-10-03 02:35:20 [eval] 914/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae74fc45542997b22f6a6b4 status=ok score=1.000 step=23s eta=9h 17m 14s
2026-10-03 02:35:46 [eval] 915/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abebbe65542997719eab59d status=ok score=1.000 step=26s eta=9h 16m 37s
2026-10-03 02:36:16 [eval] 916/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adc035c554299438c868d04 status=ok score=0.710 step=29s eta=9h 16m 05s
2026-10-03 02:36:37 [eval] 917/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7cdc1b55429907fabef04d status=ok score=0.650 step=21s eta=9h 15m 24s
2026-10-03 02:37:13 [eval] 918/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a75ebfc5542992d0ec06018 status=ok score=1.000 step=36s eta=9h 14m 59s
2026-10-03 02:37:39 [eval] 919/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ade51b45542997c77adedf4 status=ok score=1.000 step=25s eta=9h 14m 22s
2026-10-03 02:38:08 [eval] 920/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8463545542990548d0b2a3 status=ok score=1.000 step=28s eta=9h 13m 49s
2026-10-03 02:38:30 [eval] 921/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7ed5af5542994959419a84 status=ok score=1.000 step=22s eta=9h 13m 08s
2026-10-03 02:38:50 [eval] 922/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab467975542991751b4d75f status=ok score=1.000 step=19s eta=9h 12m 25s
2026-10-03 02:39:13 [eval] 923/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8c7ac2554299653c1aa08e status=ok score=1.000 step=23s eta=9h 11m 45s
2026-10-03 02:39:36 [eval] 924/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adcc9f35542990d50227d20 status=ok score=1.000 step=22s eta=9h 11m 06s
2026-10-03 02:39:55 [eval] 925/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7bbb64554299042af8f7cc status=ok score=1.000 step=19s eta=9h 10m 21s
2026-10-03 02:40:20 [eval] 926/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab9debb55429955dce3ed97 status=ok score=0.710 step=24s eta=9h 09m 44s
2026-10-03 02:40:47 [eval] 927/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a874ce15542996432c57256 status=ok score=1.000 step=26s eta=9h 09m 09s
2026-10-03 02:41:21 [eval] 928/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae28b76554299495565daa8 status=ok score=0.682 step=33s eta=9h 08m 41s
2026-10-03 02:42:39 [eval] 929/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adddccd5542997dc7907069 status=ok score=1.000 step=1m 17s eta=9h 09m 05s
2026-10-03 02:43:03 [eval] 930/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a888c9d5542997e5c09a612 status=ok score=1.000 step=24s eta=9h 08m 27s
2026-10-03 02:44:20 [eval] 931/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8769475542993e715abf2b status=ok score=0.150 step=1m 17s eta=9h 08m 49s
2026-10-03 02:44:39 [eval] 932/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a84f7255542991dd0999e33 status=ok score=0.575 step=18s eta=9h 08m 05s
2026-10-03 02:45:26 [eval] 933/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a80c79155429938b61421da status=ok score=1.000 step=47s eta=9h 07m 53s
2026-10-03 02:45:50 [eval] 934/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae54b3d5542990ba0bbb260 status=ok score=1.000 step=23s eta=9h 07m 14s
2026-10-03 02:46:30 [eval] 935/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac249bd55429951e9e68528 status=ok score=0.750 step=39s eta=9h 06m 54s
2026-10-03 02:46:53 [eval] 936/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab84f2c55429934fafe6d54 status=ok score=1.000 step=22s eta=9h 06m 14s
2026-10-03 02:47:18 [eval] 937/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a85a8655542997b5ce40011 status=ok score=0.650 step=25s eta=9h 05m 36s
2026-10-03 02:47:36 [eval] 938/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a845e9055429933447460ec status=ok score=1.000 step=18s eta=9h 04m 52s
2026-10-03 02:47:58 [eval] 939/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a78ed6855429970f5fffdd9 status=ok score=0.607 step=21s eta=9h 04m 10s
2026-10-03 02:48:28 [eval] 940/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac3af895542995ef918c1f0 status=ok score=1.000 step=30s eta=9h 03m 39s
2026-10-03 02:48:47 [eval] 941/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7ec61a55429934daa2fc5f status=ok score=1.000 step=19s eta=9h 02m 55s
2026-10-03 02:49:17 [eval] 942/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac1bff05542994ab5c67dfc status=ok score=1.000 step=29s eta=9h 02m 23s
2026-10-03 02:49:46 [eval] 943/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a68d25542996c55b2dd98 status=ok score=1.000 step=28s eta=9h 01m 50s
2026-10-03 02:50:16 [eval] 944/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae3de615542992f92d823a5 status=ok score=1.000 step=30s eta=9h 01m 19s
2026-10-03 02:50:43 [eval] 945/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ab97d0a5542996be202051e status=ok score=1.000 step=26s eta=9h 00m 44s
2026-10-03 02:51:23 [eval] 946/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8df1a65542995085b3735f status=ok score=0.650 step=39s eta=9h 00m 23s
2026-10-03 02:51:40 [eval] 947/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a88a1475542997e5c09a646 status=ok score=1.000 step=17s eta=8h 59m 37s
2026-10-03 02:52:19 [eval] 948/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adbe2c65542996e68525274 status=ok score=0.650 step=39s eta=8h 59m 17s
2026-10-03 02:53:10 [eval] 949/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f38fa55429924144829f5 status=ok score=1.000 step=50s eta=8h 59m 08s
2026-10-03 02:53:30 [eval] 950/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a77cb335542997042120b3a status=ok score=1.000 step=20s eta=8h 58m 25s
2026-10-03 02:53:56 [eval] 951/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae6479a55429929b0807b1b status=ok score=1.000 step=25s eta=8h 57m 49s
2026-10-03 02:54:20 [eval] 952/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae20e265542994d89d5b325 status=ok score=1.000 step=24s eta=8h 57m 11s
2026-10-03 02:54:52 [eval] 953/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac048cc554299294b218f73 status=ok score=0.620 step=31s eta=8h 56m 41s
2026-10-03 02:55:14 [eval] 954/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac176555542994d76dcce47 status=ok score=1.000 step=22s eta=8h 56m 02s
2026-10-03 02:55:44 [eval] 955/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7e05635542995f4f40238f status=ok score=1.000 step=29s eta=8h 55m 30s
2026-10-03 02:56:04 [eval] 956/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8db19d5542994ba4e3dd00 status=ok score=1.000 step=19s eta=8h 54m 47s
2026-10-03 02:56:30 [eval] 957/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf734b5542995ec70e9016 status=ok score=1.000 step=26s eta=8h 54m 11s
2026-10-03 02:57:09 [eval] 958/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abdb8ba5542993f32c2a015 status=ok score=0.350 step=38s eta=8h 53m 49s
2026-10-03 02:58:24 [eval] 959/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a81ff62554299676cceb1c4 status=ok score=0.150 step=1m 14s eta=8h 54m 06s
2026-10-03 02:58:47 [eval] 960/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae48c4e55429913cc204498 status=ok score=1.000 step=23s eta=8h 53m 28s
2026-10-03 02:59:18 [eval] 961/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a112a5542990783324e2b status=ok score=0.350 step=31s eta=8h 52m 57s
2026-10-03 02:59:42 [eval] 962/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8aa1685542992d82986f32 status=ok score=1.000 step=23s eta=8h 52m 19s
2026-10-03 03:00:08 [eval] 963/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7d3470554299452d57bb56 status=ok score=1.000 step=26s eta=8h 51m 43s
2026-10-03 03:00:33 [eval] 964/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2ffe7554299218029dbb3 status=ok score=1.000 step=24s eta=8h 51m 06s
2026-10-03 03:00:53 [eval] 965/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae27f555542992decbdcd30 status=ok score=1.000 step=20s eta=8h 50m 24s
2026-10-03 03:02:14 [eval] 966/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a75d8a3554299109176e5a6 status=ok score=0.150 step=1m 20s eta=8h 50m 47s
2026-10-03 03:02:43 [eval] 967/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ac2659b55429963665199a1 status=ok score=1.000 step=29s eta=8h 50m 14s
2026-10-03 03:03:01 [eval] 968/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a73bcf055429978a71e909c status=ok score=0.710 step=17s eta=8h 49m 29s
2026-10-03 03:03:31 [eval] 969/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7ea695542994a481bbe17 status=ok score=0.688 step=29s eta=8h 48m 57s
2026-10-03 03:03:59 [eval] 970/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf0ae45542992d7e9f9286 status=ok score=0.650 step=28s eta=8h 48m 24s
2026-10-03 03:04:20 [eval] 971/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a726b0f5542997f827839be status=ok score=0.710 step=20s eta=8h 47m 43s
2026-10-03 03:04:39 [eval] 972/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae2dd2055429928c423950d status=ok score=1.000 step=18s eta=8h 46m 59s
2026-10-03 03:04:57 [eval] 973/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7577785542992d0ec05fa0 status=ok score=1.000 step=18s eta=8h 46m 16s
2026-10-03 03:05:07 [eval] 974/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a83ed9b55429933447460b8 status=ok score=1.000 step=9s eta=8h 45m 23s
2026-10-03 03:05:42 [eval] 975/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abcfc365542993a06baf9d6 status=ok score=1.000 step=35s eta=8h 44m 57s
2026-10-03 03:06:07 [eval] 976/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abb02fe554299232ef4a39f status=ok score=1.000 step=25s eta=8h 44m 20s
2026-10-03 03:06:29 [eval] 977/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7ef625542994a481bbe40 status=ok score=0.607 step=22s eta=8h 43m 41s
2026-10-03 03:07:13 [eval] 978/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a87954f5542996e4f308856 status=ok score=1.000 step=43s eta=8h 43m 23s
2026-10-03 03:07:40 [eval] 979/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae60ea9554299546bf8304e status=ok score=0.650 step=27s eta=8h 42m 49s
2026-10-03 03:08:03 [eval] 980/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4d3c95542990ba0bbb165 status=ok score=0.650 step=23s eta=8h 42m 10s
2026-10-03 03:08:24 [eval] 981/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae7766455429952e35ea920 status=ok score=0.350 step=20s eta=8h 41m 29s
2026-10-03 03:08:56 [eval] 982/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4ec1e5542990ba0bbb19b status=ok score=1.000 step=32s eta=8h 41m 00s
2026-10-03 03:09:25 [eval] 983/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8f69b55542997ba9cb324f status=ok score=1.000 step=29s eta=8h 40m 28s
2026-10-03 03:10:47 [eval] 984/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b515e55429971feec46bb status=ok score=0.150 step=1m 21s eta=8h 40m 50s
2026-10-03 03:11:12 [eval] 985/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae24abc5542994d89d5b3c3 status=ok score=0.688 step=25s eta=8h 40m 13s
2026-10-03 03:11:35 [eval] 986/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7320565542991f9a20c61d status=ok score=1.000 step=22s eta=8h 39m 34s
2026-10-03 03:11:59 [eval] 987/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adca5eb5542994d58a2f693 status=ok score=1.000 step=24s eta=8h 38m 57s
2026-10-03 03:13:21 [eval] 988/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5add61d65542995b365fab21 status=ok score=0.150 step=1m 21s eta=8h 39m 18s
2026-10-03 03:13:51 [eval] 989/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8810485542997e5c09a590 status=ok score=0.688 step=30s eta=8h 38m 47s
2026-10-03 03:14:12 [eval] 990/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae4c39f5542995dadf243fb status=ok score=1.000 step=20s eta=8h 38m 06s
2026-10-03 03:14:31 [eval] 991/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8a231a55429930ff3c0cb4 status=ok score=1.000 step=19s eta=8h 37m 24s
2026-10-03 03:14:55 [eval] 992/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8b987f5542997f31a41d7a status=ok score=1.000 step=23s eta=8h 36m 46s
2026-10-03 03:15:19 [eval] 993/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adc0c2b55429947ff1738db status=ok score=1.000 step=23s eta=8h 36m 08s
2026-10-03 03:15:37 [eval] 994/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a8327fd5542990548d0b1a3 status=ok score=1.000 step=18s eta=8h 35m 24s
2026-10-03 03:16:56 [eval] 995/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a79c7ac5542994bb9457097 status=ok score=0.150 step=1m 18s eta=8h 35m 42s
2026-10-03 03:17:17 [eval] 996/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5abaf6865542996cc5e49f3c status=ok score=1.000 step=21s eta=8h 35m 02s
2026-10-03 03:18:32 [eval] 997/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a85eed75542996432c5713b status=ok score=0.150 step=1m 14s eta=8h 35m 15s
2026-10-03 03:18:54 [eval] 998/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5adf8fe55542993344016d0f status=ok score=1.000 step=22s eta=8h 34m 35s
2026-10-03 03:19:25 [eval] 999/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5ae53b545542990ba0bbb23c status=ok score=0.759 step=31s eta=8h 34m 05s
2026-10-03 03:20:39 [eval] 1000/2000 target=qwen38_27b_local cond=gepa task=hotpotqa-test-5a7a3a945542996a35c17147 status=ok score=0.150 step=1m 13s eta=8h 34m 17s
2026-10-03 03:20:39 [eval] Target=qwen38_27b_local | condizione=skillopt | task=500
2026-10-03 03:20:57 [eval] 1001/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a6ee75542996c55b2ddac status=ok score=1.000 step=18s eta=8h 33m 34s
2026-10-03 03:21:32 [eval] 1002/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adce88b5542992c1e3a249a status=ok score=1.000 step=34s eta=8h 33m 07s
2026-10-03 03:22:46 [eval] 1003/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8986fd55429938390d4046 status=ok score=0.150 step=1m 13s eta=8h 33m 19s
2026-10-03 03:23:07 [eval] 1004/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae057fd55429945ae959328 status=ok score=0.710 step=21s eta=8h 32m 38s
2026-10-03 03:23:37 [eval] 1005/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac31066554299741d48a19d status=ok score=1.000 step=30s eta=8h 32m 06s
2026-10-03 03:24:05 [eval] 1006/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adc9b7a5542994d58a2f679 status=ok score=0.350 step=27s eta=8h 31m 33s
2026-10-03 03:25:15 [eval] 1007/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8bb7f95542996e8ac889ff status=ok score=0.350 step=1m 10s eta=8h 31m 41s
2026-10-03 03:25:39 [eval] 1008/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5add56a85542992200553abe status=ok score=1.000 step=23s eta=8h 31m 03s
2026-10-03 03:26:16 [eval] 1009/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adcfc135542990d50227d87 status=ok score=1.000 step=36s eta=8h 30m 38s
2026-10-03 03:27:00 [eval] 1010/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abc32cb55429959677d6a40 status=ok score=1.000 step=44s eta=8h 30m 20s
2026-10-03 03:28:10 [eval] 1011/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a9068f85542990a98493623 status=ok score=1.000 step=1m 10s eta=8h 30m 27s
2026-10-03 03:28:48 [eval] 1012/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae33c4d5542992f92d82262 status=ok score=0.530 step=37s eta=8h 30m 03s
2026-10-03 03:30:00 [eval] 1013/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8ed305542991b5579f046 status=ok score=0.150 step=1m 12s eta=8h 30m 12s
2026-10-03 03:30:30 [eval] 1014/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a72b8de5542994cef4bc3df status=ok score=1.000 step=29s eta=8h 29m 40s
2026-10-03 03:31:03 [eval] 1015/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf076f5542992d7e9f9277 status=ok score=1.000 step=33s eta=8h 29m 11s
2026-10-03 03:32:14 [eval] 1016/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8903555429916710eb08e status=ok score=0.150 step=1m 11s eta=8h 29m 19s
2026-10-03 03:32:41 [eval] 1017/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac13e195542994ab5c67cc5 status=ok score=0.530 step=27s eta=8h 28m 44s
2026-10-03 03:33:17 [eval] 1018/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab7f7465542993667794071 status=ok score=0.736 step=35s eta=8h 28m 17s
2026-10-03 03:33:36 [eval] 1019/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7e04b05542995f4f40238a status=ok score=1.000 step=19s eta=8h 27m 35s
2026-10-03 03:34:09 [eval] 1020/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abcefc45542993a06baf9b4 status=ok score=1.000 step=32s eta=8h 27m 05s
2026-10-03 03:34:41 [eval] 1021/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7da0de5542990b8f5039d7 status=ok score=0.710 step=32s eta=8h 26m 35s
2026-10-03 03:35:20 [eval] 1022/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a79c8fa5542994bb94570a1 status=ok score=1.000 step=39s eta=8h 26m 12s
2026-10-03 03:36:04 [eval] 1023/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae005b555429942ec259bec status=ok score=1.000 step=43s eta=8h 25m 53s
2026-10-03 03:36:42 [eval] 1024/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8ba92c554299240d9c2071 status=ok score=1.000 step=37s eta=8h 25m 29s
2026-10-03 03:37:04 [eval] 1025/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a455c5542994f819ef1a7 status=ok score=1.000 step=22s eta=8h 24m 49s
2026-10-03 03:37:54 [eval] 1026/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a729e7b5542992359bc313d status=ok score=1.000 step=49s eta=8h 24m 36s
2026-10-03 03:38:24 [eval] 1027/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab67bd355429954757d32f2 status=ok score=1.000 step=29s eta=8h 24m 04s
2026-10-03 03:38:51 [eval] 1028/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a014a5542996c55b2dccf status=ok score=1.000 step=27s eta=8h 23m 29s
2026-10-03 03:39:10 [eval] 1029/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a809b575542996402f6a59c status=ok score=1.000 step=19s eta=8h 22m 47s
2026-10-03 03:39:56 [eval] 1030/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf3ab95542992d7e9f92f3 status=ok score=1.000 step=45s eta=8h 22m 30s
2026-10-03 03:41:18 [eval] 1031/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab808b85542991d3222380d status=ok score=0.150 step=1m 21s eta=8h 22m 46s
2026-10-03 03:41:59 [eval] 1032/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a90605d5542995651fb514d status=ok score=0.736 step=40s eta=8h 22m 24s
2026-10-03 03:42:57 [eval] 1033/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae694a15542991bbc976141 status=ok score=0.736 step=58s eta=8h 22m 18s
2026-10-03 03:43:23 [eval] 1034/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a89ba6b554299669944a584 status=ok score=1.000 step=25s eta=8h 21m 42s
2026-10-03 03:44:33 [eval] 1035/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ade9545554299728e26c741 status=ok score=0.150 step=1m 10s eta=8h 21m 47s
2026-10-03 03:45:04 [eval] 1036/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7d54165542995f4f402256 status=ok score=1.000 step=31s eta=8h 21m 16s
2026-10-03 03:46:08 [eval] 1037/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f791c5542992414482ad9 status=ok score=0.710 step=1m 03s eta=8h 21m 15s
2026-10-03 03:46:35 [eval] 1038/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77e2095542995d8318131d status=ok score=1.000 step=26s eta=8h 20m 40s
2026-10-03 03:47:10 [eval] 1039/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7759fc5542993569682d60 status=ok score=1.000 step=35s eta=8h 20m 12s
2026-10-03 03:47:44 [eval] 1040/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7f924c55429969796c1aba status=ok score=0.575 step=34s eta=8h 19m 44s
2026-10-03 03:48:37 [eval] 1041/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7166395542994082a3e814 status=ok score=1.000 step=53s eta=8h 19m 33s
2026-10-03 03:49:19 [eval] 1042/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ade914b55429939a52fe8f9 status=ok score=1.000 step=41s eta=8h 19m 11s
2026-10-03 03:49:51 [eval] 1043/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a811152554299260e20a22e status=ok score=0.710 step=32s eta=8h 18m 40s
2026-10-03 03:50:14 [eval] 1044/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1d656554299234fd04322 status=ok score=1.000 step=23s eta=8h 18m 01s
2026-10-03 03:50:50 [eval] 1045/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab41d855542996a3a969f4b status=ok score=0.710 step=35s eta=8h 17m 35s
2026-10-03 03:51:27 [eval] 1046/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a276d5542996c55b2dd27 status=ok score=0.736 step=37s eta=8h 17m 09s
2026-10-03 03:51:56 [eval] 1047/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a82fcbd55429954d2e2ebe8 status=ok score=1.000 step=28s eta=8h 16m 35s
2026-10-03 03:52:19 [eval] 1048/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adc094a55429947ff1738c0 status=ok score=1.000 step=23s eta=8h 15m 56s
2026-10-03 03:52:55 [eval] 1049/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a73c958554299623ed4ac5c status=ok score=0.530 step=36s eta=8h 15m 30s
2026-10-03 03:53:21 [eval] 1050/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac532335542994611c8b41c status=ok score=1.000 step=25s eta=8h 14m 54s
2026-10-03 03:53:54 [eval] 1051/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac199955542994ab5c67d8c status=ok score=1.000 step=32s eta=8h 14m 24s
2026-10-03 03:55:13 [eval] 1052/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac25fa955429951e9e6858c status=ok score=0.150 step=1m 19s eta=8h 14m 36s
2026-10-03 03:55:33 [eval] 1053/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae3f4fe5542995ad6573ce8 status=ok score=1.000 step=19s eta=8h 13m 54s
2026-10-03 03:56:07 [eval] 1054/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abe91895542993f32c2a168 status=ok score=1.000 step=33s eta=8h 13m 25s
2026-10-03 03:56:35 [eval] 1055/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abc039a5542993f40c73c49 status=ok score=0.650 step=28s eta=8h 12m 51s
2026-10-03 03:56:58 [eval] 1056/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7cd0fd55429909bec76823 status=ok score=1.000 step=22s eta=8h 12m 12s
2026-10-03 03:57:41 [eval] 1057/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7d2aa05542995f4f40221f status=ok score=0.688 step=43s eta=8h 11m 52s
2026-10-03 03:58:20 [eval] 1058/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a734bb65542994cef4bc50f status=ok score=0.530 step=38s eta=8h 11m 27s
2026-10-03 03:58:57 [eval] 1059/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a80ecea55429938b6142254 status=ok score=1.000 step=37s eta=8h 11m 01s
2026-10-03 04:00:06 [eval] 1060/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88a19a5542997e5c09a64b status=ok score=1.000 step=1m 08s eta=8h 11m 03s
2026-10-03 04:00:37 [eval] 1061/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8d0940554299585d9e379e status=ok score=1.000 step=31s eta=8h 10m 31s
2026-10-03 04:01:12 [eval] 1062/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abae3205542996cc5e49edc status=ok score=1.000 step=34s eta=8h 10m 03s
2026-10-03 04:01:38 [eval] 1063/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7c2f145542996dd594b8b4 status=ok score=1.000 step=25s eta=8h 09m 27s
2026-10-03 04:02:13 [eval] 1064/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a90b43455429916514e7523 status=ok score=0.710 step=35s eta=8h 08m 59s
2026-10-03 04:02:42 [eval] 1065/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5aba749055429901930fa7d8 status=ok score=1.000 step=28s eta=8h 08m 26s
2026-10-03 04:03:15 [eval] 1066/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a80ad7c5542992097ad3018 status=ok score=1.000 step=32s eta=8h 07m 56s
2026-10-03 04:04:02 [eval] 1067/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4563e5542996836b02c7f status=ok score=1.000 step=47s eta=8h 07m 38s
2026-10-03 04:04:53 [eval] 1068/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7e1a5455429965cec5ea5f status=ok score=1.000 step=50s eta=8h 07m 24s
2026-10-03 04:05:20 [eval] 1069/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abee75f5542993fe9a41d8e status=ok score=1.000 step=26s eta=8h 06m 49s
2026-10-03 04:05:54 [eval] 1070/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2680055429963665199a8 status=ok score=0.575 step=34s eta=8h 06m 20s
2026-10-03 04:06:32 [eval] 1071/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac1d40c5542994d76dccef5 status=ok score=0.350 step=37s eta=8h 05m 54s
2026-10-03 04:07:23 [eval] 1072/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b4a5f55429949d91db531 status=ok score=1.000 step=51s eta=8h 05m 40s
2026-10-03 04:07:54 [eval] 1073/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab84d5a55429916710eb028 status=ok score=1.000 step=30s eta=8h 05m 08s
2026-10-03 04:08:23 [eval] 1074/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7265815542990c210a411b status=ok score=1.000 step=29s eta=8h 04m 35s
2026-10-03 04:08:49 [eval] 1075/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae00de055429906c02daab5 status=ok score=1.000 step=26s eta=8h 03m 59s
2026-10-03 04:09:11 [eval] 1076/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a83a31c554299123d8c2179 status=ok score=1.000 step=21s eta=8h 03m 19s
2026-10-03 04:09:38 [eval] 1077/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7c9f325542990527d554e6 status=ok score=1.000 step=26s eta=8h 02m 43s
2026-10-03 04:10:17 [eval] 1078/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8a9bc15542996c9b8d5f36 status=ok score=1.000 step=39s eta=8h 02m 19s
2026-10-03 04:10:47 [eval] 1079/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab474135542991751b4d77b status=ok score=1.000 step=30s eta=8h 01m 46s
2026-10-03 04:11:12 [eval] 1080/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a802bf05542992bc0c4a6b7 status=ok score=1.000 step=25s eta=8h 01m 10s
2026-10-03 04:11:34 [eval] 1081/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae2138c5542997283cd23b7 status=ok score=1.000 step=21s eta=8h 00m 30s
2026-10-03 04:12:27 [eval] 1082/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae5db98554299546bf82fa6 status=ok score=0.650 step=53s eta=8h 00m 17s
2026-10-03 04:13:08 [eval] 1083/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adc459255429944faac24ad status=ok score=1.000 step=40s eta=7h 59m 53s
2026-10-03 04:13:32 [eval] 1084/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a89fb525542993b751ca9d6 status=ok score=1.000 step=24s eta=7h 59m 16s
2026-10-03 04:14:26 [eval] 1085/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4f3c455429960a22e0221 status=ok score=1.000 step=54s eta=7h 59m 04s
2026-10-03 04:14:51 [eval] 1086/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a83d0845542996488c2e4e6 status=ok score=1.000 step=24s eta=7h 58m 27s
2026-10-03 04:16:00 [eval] 1087/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b7e9c5542995d1e6f13c1 status=ok score=1.000 step=1m 09s eta=7h 58m 27s
2026-10-03 04:17:14 [eval] 1088/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8baf4b5542996e8ac889c5 status=ok score=0.150 step=1m 14s eta=7h 58m 32s
2026-10-03 04:17:51 [eval] 1089/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae14b5c55429920d52343aa status=ok score=1.000 step=37s eta=7h 58m 05s
2026-10-03 04:18:13 [eval] 1090/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8854555429934fafe6e0c status=ok score=1.000 step=21s eta=7h 57m 25s
2026-10-03 04:18:35 [eval] 1091/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a81d19b55429926c1cdad90 status=ok score=1.000 step=21s eta=7h 56m 46s
2026-10-03 04:19:12 [eval] 1092/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7d26bd554299452d57bb28 status=ok score=0.350 step=37s eta=7h 56m 19s
2026-10-03 04:19:28 [eval] 1093/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adeb95d5542992fa25da827 status=ok score=1.000 step=15s eta=7h 55m 35s
2026-10-03 04:20:08 [eval] 1094/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae3606b5542991a06ce99a8 status=ok score=0.350 step=40s eta=7h 55m 10s
2026-10-03 04:20:35 [eval] 1095/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abd12bb55429933744ab703 status=ok score=1.000 step=27s eta=7h 54m 35s
2026-10-03 04:20:58 [eval] 1096/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0818e55429924de1b70e9 status=ok score=1.000 step=23s eta=7h 53m 57s
2026-10-03 04:21:35 [eval] 1097/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5addda9b5542992200553b5b status=ok score=1.000 step=36s eta=7h 53m 30s
2026-10-03 04:22:07 [eval] 1098/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a803ed45542996402f6a496 status=ok score=1.000 step=31s eta=7h 52m 58s
2026-10-03 04:23:30 [eval] 1099/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae65b845542992ae0d162f1 status=ok score=0.150 step=1m 23s eta=7h 53m 10s
2026-10-03 04:23:58 [eval] 1100/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac397fe554299218029dbe2 status=ok score=1.000 step=28s eta=7h 52m 35s
2026-10-03 04:25:19 [eval] 1101/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abd516a5542992ac4f3825c status=ok score=0.150 step=1m 20s eta=7h 52m 44s
2026-10-03 04:25:42 [eval] 1102/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8324815542990548d0b184 status=ok score=1.000 step=23s eta=7h 52m 06s
2026-10-03 04:26:24 [eval] 1103/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adc5b875542996e68525328 status=ok score=0.650 step=41s eta=7h 51m 42s
2026-10-03 04:27:16 [eval] 1104/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adca8375542990d50227cd4 status=ok score=1.000 step=52s eta=7h 51m 27s
2026-10-03 04:28:33 [eval] 1105/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adefe645542992d7e9f926c status=ok score=0.150 step=1m 17s eta=7h 51m 32s
2026-10-03 04:28:58 [eval] 1106/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a779be75542995d83181215 status=ok score=1.000 step=24s eta=7h 50m 55s
2026-10-03 04:29:26 [eval] 1107/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abaee845542996606241696 status=ok score=1.000 step=28s eta=7h 50m 21s
2026-10-03 04:29:47 [eval] 1108/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8ca5d5542991b5579f005 status=ok score=0.530 step=20s eta=7h 49m 41s
2026-10-03 04:30:28 [eval] 1109/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a74f8bd5542993748c8976a status=ok score=1.000 step=41s eta=7h 49m 17s
2026-10-03 04:31:54 [eval] 1110/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab262a4554299340b5254ac status=ok score=0.150 step=1m 26s eta=7h 49m 29s
2026-10-03 04:32:31 [eval] 1111/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae063085542993d6555eb37 status=ok score=1.000 step=36s eta=7h 49m 02s
2026-10-03 04:32:59 [eval] 1112/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a90580655429933b8a204ef status=ok score=0.650 step=27s eta=7h 48m 27s
2026-10-03 04:33:23 [eval] 1113/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7945d5542997b22f6a7ba status=ok score=0.710 step=24s eta=7h 47m 49s
2026-10-03 04:33:47 [eval] 1114/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a729fa15542994cef4bc397 status=ok score=1.000 step=24s eta=7h 47m 11s
2026-10-03 04:34:38 [eval] 1115/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7dc7735542990b8f503a93 status=ok score=1.000 step=51s eta=7h 46m 56s
2026-10-03 04:35:18 [eval] 1116/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae10a5b55429920d52342a0 status=ok score=1.000 step=39s eta=7h 46m 30s
2026-10-03 04:35:39 [eval] 1117/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8bae135542996e8ac889b6 status=ok score=0.710 step=21s eta=7h 45m 50s
2026-10-03 04:36:04 [eval] 1118/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abee41a5542993fe9a41d79 status=ok score=1.000 step=24s eta=7h 45m 13s
2026-10-03 04:36:25 [eval] 1119/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b7ff75542995eb53be93d status=ok score=0.736 step=21s eta=7h 44m 33s
2026-10-03 04:37:30 [eval] 1120/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8456ef5542990548d0b289 status=ok score=0.650 step=1m 04s eta=7h 44m 28s
2026-10-03 04:38:05 [eval] 1121/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7690c5542995703ce8c22 status=ok score=0.710 step=34s eta=7h 43m 59s
2026-10-03 04:38:26 [eval] 1122/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8cd381554299653c1aa12b status=ok score=1.000 step=21s eta=7h 43m 19s
2026-10-03 04:38:48 [eval] 1123/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0038655429925eb1afbe0 status=ok score=1.000 step=21s eta=7h 42m 39s
2026-10-03 04:39:35 [eval] 1124/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8f33155429919ba4e237f status=ok score=1.000 step=47s eta=7h 42m 20s
2026-10-03 04:40:05 [eval] 1125/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac4f9dc55429924173fb533 status=ok score=0.575 step=29s eta=7h 41m 47s
2026-10-03 04:41:21 [eval] 1126/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7e8f55542994a481bbe06 status=ok score=0.150 step=1m 16s eta=7h 41m 50s
2026-10-03 04:41:46 [eval] 1127/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5add2b435542990d50227e11 status=ok score=1.000 step=24s eta=7h 41m 13s
2026-10-03 04:42:35 [eval] 1128/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a866b5b554299211dda2b23 status=ok score=1.000 step=48s eta=7h 40m 54s
2026-10-03 04:43:13 [eval] 1129/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8d02cc554299441c6b9fb6 status=ok score=1.000 step=38s eta=7h 40m 28s
2026-10-03 04:44:08 [eval] 1130/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abbdb195542993f40c73bf1 status=ok score=0.688 step=54s eta=7h 40m 14s
2026-10-03 04:45:22 [eval] 1131/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac3dfb15542995c82c4ac71 status=ok score=0.150 step=1m 13s eta=7h 40m 14s
2026-10-03 04:46:14 [eval] 1132/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a824858554299676cceb247 status=ok score=1.000 step=52s eta=7h 39m 58s
2026-10-03 04:46:38 [eval] 1133/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0613d5542993d6555eb22 status=ok score=1.000 step=24s eta=7h 39m 20s
2026-10-03 04:47:02 [eval] 1134/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77a41a5542997042120ab9 status=ok score=1.000 step=23s eta=7h 38m 42s
2026-10-03 04:47:34 [eval] 1135/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac44629554299194317395d status=ok score=0.350 step=32s eta=7h 38m 11s
2026-10-03 04:47:58 [eval] 1136/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7261635542997f8278398a status=ok score=0.688 step=24s eta=7h 37m 33s
2026-10-03 04:48:10 [eval] 1137/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adbe9fa55429944faac23ba status=ok score=1.000 step=11s eta=7h 36m 46s
2026-10-03 04:49:13 [eval] 1138/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae80919554299540e5a56f6 status=ok score=1.000 step=1m 02s eta=7h 36m 38s
2026-10-03 04:50:14 [eval] 1139/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab9547755429970cfb8ea6c status=ok score=1.000 step=1m 00s eta=7h 36m 28s
2026-10-03 04:50:50 [eval] 1140/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac11201554299294b21908c status=ok score=1.000 step=36s eta=7h 36m 00s
2026-10-03 04:51:21 [eval] 1141/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7c960655429935c91b5244 status=ok score=1.000 step=31s eta=7h 35m 28s
2026-10-03 04:51:58 [eval] 1142/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae3f1fb5542995ad6573cc1 status=ok score=0.650 step=36s eta=7h 35m 00s
2026-10-03 04:52:35 [eval] 1143/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0d52e554299603e418469 status=ok score=1.000 step=36s eta=7h 34m 32s
2026-10-03 04:53:10 [eval] 1144/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8347d65542996488c2e3f6 status=ok score=1.000 step=35s eta=7h 34m 03s
2026-10-03 04:53:32 [eval] 1145/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7562045542992db947364f status=ok score=1.000 step=22s eta=7h 33m 23s
2026-10-03 04:54:04 [eval] 1146/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae61351554299546bf83066 status=ok score=0.650 step=32s eta=7h 32m 52s
2026-10-03 04:54:27 [eval] 1147/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab9587d55429970cfb8ea7e status=ok score=1.000 step=23s eta=7h 32m 14s
2026-10-03 04:55:04 [eval] 1148/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a756fa15542996c70cfaefb status=ok score=1.000 step=36s eta=7h 31m 45s
2026-10-03 04:56:23 [eval] 1149/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abe765a55429976d4830b1f status=ok score=0.150 step=1m 19s eta=7h 31m 48s
2026-10-03 04:57:38 [eval] 1150/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2f1d1554299218029dba4 status=ok score=0.150 step=1m 14s eta=7h 31m 48s
2026-10-03 04:58:07 [eval] 1151/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab40e1c5542996a3a969f00 status=ok score=1.000 step=29s eta=7h 31m 14s
2026-10-03 04:58:34 [eval] 1152/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adfe0de55429925eb1afae9 status=ok score=1.000 step=27s eta=7h 30m 39s
2026-10-03 04:58:51 [eval] 1153/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7bbcd65542997c3ec97268 status=ok score=0.575 step=17s eta=7h 29m 56s
2026-10-03 04:59:29 [eval] 1154/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a887bc0554299206df2b2b6 status=ok score=0.575 step=37s eta=7h 29m 29s
2026-10-03 05:00:28 [eval] 1155/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abbdd565542993f40c73bfb status=ok score=0.530 step=58s eta=7h 29m 17s
2026-10-03 05:00:52 [eval] 1156/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a72125055429971e9dc9241 status=ok score=1.000 step=24s eta=7h 28m 39s
2026-10-03 05:01:23 [eval] 1157/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae08a0455429924de1b70fc status=ok score=1.000 step=31s eta=7h 28m 07s
2026-10-03 05:02:40 [eval] 1158/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7f62405542992e7d278cf0 status=ok score=0.150 step=1m 16s eta=7h 28m 07s
2026-10-03 05:03:05 [eval] 1159/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab271fe554299449642c8a6 status=ok score=1.000 step=25s eta=7h 27m 31s
2026-10-03 05:03:26 [eval] 1160/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a89ab1355429946c8d6e996 status=ok score=1.000 step=21s eta=7h 26m 51s
2026-10-03 05:04:43 [eval] 1161/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac21bac5542991316484bf2 status=ok score=0.150 step=1m 16s eta=7h 26m 51s
2026-10-03 05:05:03 [eval] 1162/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7e37095542995ed0d166d5 status=ok score=1.000 step=19s eta=7h 26m 10s
2026-10-03 05:05:32 [eval] 1163/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7558425542992db9473647 status=ok score=1.000 step=29s eta=7h 25m 37s
2026-10-03 05:06:12 [eval] 1164/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a799dfb5542994bb9457029 status=ok score=1.000 step=39s eta=7h 25m 10s
2026-10-03 05:07:00 [eval] 1165/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a90629855429916514e749e status=ok score=1.000 step=48s eta=7h 24m 50s
2026-10-03 05:07:45 [eval] 1166/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae74818554299572ea547ad status=ok score=1.000 step=44s eta=7h 24m 27s
2026-10-03 05:08:24 [eval] 1167/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7eaf65542994a481bbe1d status=ok score=1.000 step=39s eta=7h 24m 01s
2026-10-03 05:09:13 [eval] 1168/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab1e76c554299449642c800 status=ok score=0.595 step=48s eta=7h 23m 40s
2026-10-03 05:09:49 [eval] 1169/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a74122f55429929fddd83da status=ok score=1.000 step=36s eta=7h 23m 11s
2026-10-03 05:11:05 [eval] 1170/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a79e3925542994bb9457130 status=ok score=0.150 step=1m 16s eta=7h 23m 11s
2026-10-03 05:11:40 [eval] 1171/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7625c7554299109176e668 status=ok score=0.350 step=34s eta=7h 22m 41s
2026-10-03 05:12:11 [eval] 1172/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab341f755429969a97a8114 status=ok score=1.000 step=30s eta=7h 22m 08s
2026-10-03 05:13:23 [eval] 1173/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a79c6a55542994bb9457091 status=ok score=0.150 step=1m 12s eta=7h 22m 04s
2026-10-03 05:13:54 [eval] 1174/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae2295c554299495565da13 status=ok score=0.500 step=30s eta=7h 21m 31s
2026-10-03 05:15:07 [eval] 1175/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae20cd25542997283cd2376 status=ok score=0.150 step=1m 13s eta=7h 21m 27s
2026-10-03 05:15:41 [eval] 1176/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7af1a955429931da12c98f status=ok score=1.000 step=34s eta=7h 20m 57s
2026-10-03 05:16:31 [eval] 1177/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adfed45554299603e4183c5 status=ok score=0.350 step=49s eta=7h 20m 37s
2026-10-03 05:16:55 [eval] 1178/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adbda2755429944faac2385 status=ok score=1.000 step=24s eta=7h 20m 00s
2026-10-03 05:17:17 [eval] 1179/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b66135542997c3ec97145 status=ok score=1.000 step=22s eta=7h 19m 20s
2026-10-03 05:17:42 [eval] 1180/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac0d83a554299294b219038 status=ok score=1.000 step=24s eta=7h 18m 43s
2026-10-03 05:18:14 [eval] 1181/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77ddb855429967ab1052d8 status=ok score=0.607 step=32s eta=7h 18m 11s
2026-10-03 05:18:48 [eval] 1182/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1d4e75542997f29b3c143 status=ok score=1.000 step=33s eta=7h 17m 40s
2026-10-03 05:19:13 [eval] 1183/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7f3bcd55429930675136c3 status=ok score=1.000 step=25s eta=7h 17m 04s
2026-10-03 05:19:58 [eval] 1184/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f812755429918e830d245 status=ok score=0.479 step=45s eta=7h 16m 41s
2026-10-03 05:20:27 [eval] 1185/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae5ffbb5542996de7b71ad4 status=ok score=1.000 step=28s eta=7h 16m 06s
2026-10-03 05:21:00 [eval] 1186/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7c2819554299683c1c62db status=ok score=1.000 step=33s eta=7h 15m 34s
2026-10-03 05:21:30 [eval] 1187/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab9d44255429939ce03dc36 status=ok score=1.000 step=30s eta=7h 15m 01s
2026-10-03 05:22:51 [eval] 1188/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab6cebd55429954757d3378 status=ok score=0.150 step=1m 20s eta=7h 15m 02s
2026-10-03 05:23:27 [eval] 1189/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf0cbd5542993a75d263e0 status=ok score=1.000 step=36s eta=7h 14m 33s
2026-10-03 05:23:48 [eval] 1190/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b017155429949d91db463 status=ok score=1.000 step=20s eta=7h 13m 53s
2026-10-03 05:24:05 [eval] 1191/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f9b8c5542997ba9cb32e6 status=ok score=1.000 step=17s eta=7h 13m 11s
2026-10-03 05:25:17 [eval] 1192/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae788fa55429952e35ea964 status=ok score=0.150 step=1m 11s eta=7h 13m 05s
2026-10-03 05:26:04 [eval] 1193/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac038db554299294b218f57 status=ok score=1.000 step=47s eta=7h 12m 43s
2026-10-03 05:26:32 [eval] 1194/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab7bae95542993667793ff4 status=ok score=1.000 step=27s eta=7h 12m 08s
2026-10-03 05:27:25 [eval] 1195/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abbf698554299114383a0b5 status=ok score=1.000 step=52s eta=7h 11m 50s
2026-10-03 05:27:47 [eval] 1196/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abed9435542994516f45457 status=ok score=1.000 step=22s eta=7h 11m 11s
2026-10-03 05:28:34 [eval] 1197/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abfa9745542997ec76fd426 status=ok score=1.000 step=46s eta=7h 10m 49s
2026-10-03 05:29:03 [eval] 1198/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8481945542997175ce1ed3 status=ok score=1.000 step=29s eta=7h 10m 15s
2026-10-03 05:29:38 [eval] 1199/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab1ebff5542993be8fa9882 status=ok score=1.000 step=35s eta=7h 09m 45s
2026-10-03 05:30:03 [eval] 1200/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2cfab554299657fa29079 status=ok score=1.000 step=24s eta=7h 09m 08s
2026-10-03 05:31:46 [eval] 1201/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f495c5542997ba9cb3220 status=ok score=0.150 step=1m 43s eta=7h 09m 23s
2026-10-03 05:32:16 [eval] 1202/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a887f5c554299206df2b2c0 status=ok score=1.000 step=29s eta=7h 08m 48s
2026-10-03 05:32:47 [eval] 1203/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a78b209554299148911f93e status=ok score=0.650 step=31s eta=7h 08m 16s
2026-10-03 05:33:15 [eval] 1204/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7f85505542995d8a8dde95 status=ok score=1.000 step=27s eta=7h 07m 40s
2026-10-03 05:34:14 [eval] 1205/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7c6d98554299683c1c6304 status=ok score=1.000 step=58s eta=7h 07m 26s
2026-10-03 05:35:37 [eval] 1206/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84bc5b5542991dd0999dc3 status=ok score=0.150 step=1m 23s eta=7h 07m 27s
2026-10-03 05:36:30 [eval] 1207/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ade450b5542997c77adedc5 status=ok score=1.000 step=53s eta=7h 07m 09s
2026-10-03 05:37:14 [eval] 1208/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a905d085542995651fb5147 status=ok score=1.000 step=43s eta=7h 06m 44s
2026-10-03 05:37:42 [eval] 1209/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7bcbc8554299294a54aae2 status=ok score=1.000 step=28s eta=7h 06m 08s
2026-10-03 05:38:55 [eval] 1210/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8325b35542990548d0b18f status=ok score=0.150 step=1m 12s eta=7h 06m 03s
2026-10-03 05:40:03 [eval] 1211/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abcfcf0554299114383a1b4 status=ok score=1.000 step=1m 08s eta=7h 05m 53s
2026-10-03 05:40:37 [eval] 1212/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac3126f5542995ef918c0e8 status=ok score=1.000 step=34s eta=7h 05m 22s
2026-10-03 05:41:24 [eval] 1213/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7da0915542990b8f5039d4 status=ok score=0.350 step=46s eta=7h 04m 59s
2026-10-03 05:42:01 [eval] 1214/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7fb1e55542995d8a8ddef7 status=ok score=1.000 step=37s eta=7h 04m 30s
2026-10-03 05:43:21 [eval] 1215/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a73830d55429908901be2da status=ok score=0.150 step=1m 20s eta=7h 04m 29s
2026-10-03 05:43:44 [eval] 1216/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf72d35542992d7e9f9369 status=ok score=1.000 step=22s eta=7h 03m 49s
2026-10-03 05:44:10 [eval] 1217/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8ece2e5542995085b37497 status=ok score=1.000 step=26s eta=7h 03m 13s
2026-10-03 05:44:42 [eval] 1218/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab7e4dc5542995dae37e9df status=ok score=1.000 step=32s eta=7h 02m 40s
2026-10-03 05:45:31 [eval] 1219/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abbaed855429931dba144aa status=ok score=0.350 step=48s eta=7h 02m 18s
2026-10-03 05:45:55 [eval] 1220/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a79be0e5542994f819ef084 status=ok score=1.000 step=23s eta=7h 01m 41s
2026-10-03 05:46:27 [eval] 1221/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac52f455542996feb3fea12 status=ok score=1.000 step=31s eta=7h 01m 08s
2026-10-03 05:46:58 [eval] 1222/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab5499e5542992aa134a295 status=ok score=1.000 step=30s eta=7h 00m 34s
2026-10-03 05:47:22 [eval] 1223/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a79d2fe5542994f819ef0c3 status=ok score=1.000 step=24s eta=6h 59m 57s
2026-10-03 05:47:50 [eval] 1224/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7119f75542994082a3e58e status=ok score=1.000 step=27s eta=6h 59m 21s
2026-10-03 05:48:15 [eval] 1225/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac3d9c9554299204fd21ea3 status=ok score=1.000 step=25s eta=6h 58m 44s
2026-10-03 05:48:36 [eval] 1226/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac41379554299204fd21ef1 status=ok score=1.000 step=21s eta=6h 58m 05s
2026-10-03 05:49:19 [eval] 1227/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a81cb2c5542990a1d231ec4 status=ok score=0.620 step=42s eta=6h 57m 39s
2026-10-03 05:50:41 [eval] 1228/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a713dcb5542994082a3e6d9 status=ok score=0.150 step=1m 22s eta=6h 57m 38s
2026-10-03 05:51:12 [eval] 1229/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88a1e55542997e5c09a64d status=ok score=1.000 step=30s eta=6h 57m 04s
2026-10-03 05:51:51 [eval] 1230/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a37b85542996c55b2dd3f status=ok score=1.000 step=38s eta=6h 56m 36s
2026-10-03 05:53:09 [eval] 1231/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf62d05542992d7e9f932d status=ok score=0.150 step=1m 18s eta=6h 56m 32s
2026-10-03 05:54:23 [eval] 1232/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a75fa14554299109176e5dc status=ok score=0.150 step=1m 13s eta=6h 56m 25s
2026-10-03 05:55:01 [eval] 1233/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac497025542997ea680ca8d status=ok score=1.000 step=38s eta=6h 55m 57s
2026-10-03 05:55:47 [eval] 1234/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84a1c85542992a431d1a7c status=ok score=1.000 step=46s eta=6h 55m 32s
2026-10-03 05:56:30 [eval] 1235/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf27775542993344016c00 status=ok score=0.650 step=42s eta=6h 55m 06s
2026-10-03 05:56:50 [eval] 1236/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a791a97554299148911f9f2 status=ok score=0.650 step=19s eta=6h 54m 26s
2026-10-03 05:57:21 [eval] 1237/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abcf17655429959677d6b5c status=ok score=0.350 step=31s eta=6h 53m 53s
2026-10-03 05:57:53 [eval] 1238/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abc19705542993a06baf86e status=ok score=1.000 step=31s eta=6h 53m 20s
2026-10-03 05:58:36 [eval] 1239/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adccf645542990d50227d32 status=ok score=1.000 step=43s eta=6h 52m 53s
2026-10-03 05:59:12 [eval] 1240/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae3c5535542991a06ce9a20 status=ok score=1.000 step=35s eta=6h 52m 23s
2026-10-03 05:59:50 [eval] 1241/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab811e95542995dae37ea22 status=ok score=1.000 step=37s eta=6h 51m 54s
2026-10-03 06:01:14 [eval] 1242/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adcfe5f5542992c1e3a24f0 status=ok score=0.150 step=1m 23s eta=6h 51m 52s
2026-10-03 06:01:34 [eval] 1243/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8762205542996e4f3087b8 status=ok score=1.000 step=20s eta=6h 51m 12s
2026-10-03 06:02:06 [eval] 1244/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac23f9555429951e9e684db status=ok score=1.000 step=31s eta=6h 50m 39s
2026-10-03 06:02:47 [eval] 1245/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab840e255429934fafe6d3b status=ok score=1.000 step=40s eta=6h 50m 11s
2026-10-03 06:03:11 [eval] 1246/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a78db8055429970f5fffdb2 status=ok score=1.000 step=24s eta=6h 49m 34s
2026-10-03 06:03:38 [eval] 1247/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adfbca255429942ec259b2c status=ok score=1.000 step=26s eta=6h 48m 58s
2026-10-03 06:04:01 [eval] 1248/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8e2ba05542995085b373b8 status=ok score=1.000 step=23s eta=6h 48m 20s
2026-10-03 06:04:29 [eval] 1249/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a85ab905542994c784ddb35 status=ok score=1.000 step=27s eta=6h 47m 44s
2026-10-03 06:05:16 [eval] 1250/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8fc3b155429933b8a20454 status=ok score=1.000 step=47s eta=6h 47m 21s
2026-10-03 06:05:45 [eval] 1251/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a712af15542994082a3e614 status=ok score=1.000 step=28s eta=6h 46m 46s
2026-10-03 06:07:06 [eval] 1252/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a76f5b155429972597f1400 status=ok score=0.150 step=1m 20s eta=6h 46m 42s
2026-10-03 06:07:38 [eval] 1253/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae6069c55429929b0807a67 status=ok score=0.350 step=32s eta=6h 46m 09s
2026-10-03 06:07:59 [eval] 1254/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77321355429972597f1493 status=ok score=1.000 step=21s eta=6h 45m 30s
2026-10-03 06:08:59 [eval] 1255/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8869155429916710eb081 status=ok score=1.000 step=59s eta=6h 45m 13s
2026-10-03 06:09:25 [eval] 1256/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab849d955429916710eb017 status=ok score=1.000 step=25s eta=6h 44m 36s
2026-10-03 06:09:46 [eval] 1257/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ade15a45542997545bbbe46 status=ok score=1.000 step=21s eta=6h 43m 57s
2026-10-03 06:10:10 [eval] 1258/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7af4cd55429931da12c9a6 status=ok score=0.650 step=24s eta=6h 43m 19s
2026-10-03 06:11:11 [eval] 1259/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf3e355542993a75d26440 status=ok score=0.710 step=1m 01s eta=6h 43m 04s
2026-10-03 06:11:48 [eval] 1260/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8d0d7b55429941ae14df79 status=ok score=1.000 step=36s eta=6h 42m 33s
2026-10-03 06:12:15 [eval] 1261/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b65ab5542997c3ec97144 status=ok score=1.000 step=26s eta=6h 41m 57s
2026-10-03 06:12:48 [eval] 1262/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abed7d75542990832d3a0f7 status=ok score=0.650 step=32s eta=6h 41m 25s
2026-10-03 06:13:06 [eval] 1263/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a804510554299485f5985af status=ok score=1.000 step=18s eta=6h 40m 44s
2026-10-03 06:13:35 [eval] 1264/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1408a5542997b2ef7d17c status=ok score=1.000 step=28s eta=6h 40m 09s
2026-10-03 06:14:21 [eval] 1265/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab2342a5542993be8fa98c3 status=ok score=1.000 step=45s eta=6h 39m 44s
2026-10-03 06:14:50 [eval] 1266/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a81a84e5542990a1d231e4e status=ok score=1.000 step=29s eta=6h 39m 09s
2026-10-03 06:15:22 [eval] 1267/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac1b5de5542994d76dccec6 status=ok score=1.000 step=32s eta=6h 38m 36s
2026-10-03 06:15:55 [eval] 1268/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4a3265542995ad6573de5 status=ok score=1.000 step=32s eta=6h 38m 04s
2026-10-03 06:16:18 [eval] 1269/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7e6c725542991319bc94a4 status=ok score=1.000 step=23s eta=6h 37m 26s
2026-10-03 06:16:49 [eval] 1270/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abd09585542996e802b469b status=ok score=1.000 step=31s eta=6h 36m 53s
2026-10-03 06:18:17 [eval] 1271/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7265825542997f827839a3 status=ok score=0.150 step=1m 27s eta=6h 36m 52s
2026-10-03 06:18:46 [eval] 1272/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf33965542993344016c20 status=ok score=1.000 step=28s eta=6h 36m 17s
2026-10-03 06:19:19 [eval] 1273/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab4bea15542990594ba9cae status=ok score=1.000 step=33s eta=6h 35m 44s
2026-10-03 06:19:37 [eval] 1274/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7e0c045542995f4f4023c5 status=ok score=0.650 step=18s eta=6h 35m 03s
2026-10-03 06:20:00 [eval] 1275/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac097b05542996f0d89cc18 status=ok score=1.000 step=22s eta=6h 34m 25s
2026-10-03 06:20:34 [eval] 1276/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae520315542993aec5ec152 status=ok score=1.000 step=33s eta=6h 33m 53s
2026-10-03 06:21:01 [eval] 1277/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abb76fa5542992ccd8e7f48 status=ok score=1.000 step=27s eta=6h 33m 18s
2026-10-03 06:21:28 [eval] 1278/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8501915542997175ce1f5a status=ok score=1.000 step=26s eta=6h 32m 42s
2026-10-03 06:21:57 [eval] 1279/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5add48465542992200553a80 status=ok score=1.000 step=28s eta=6h 32m 07s
2026-10-03 06:22:32 [eval] 1280/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abbdc3f55429931dba145af status=ok score=1.000 step=35s eta=6h 31m 35s
2026-10-03 06:22:53 [eval] 1281/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8fb3af5542997ba9cb32ee status=ok score=1.000 step=20s eta=6h 30m 56s
2026-10-03 06:23:24 [eval] 1282/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a722fae55429971e9dc9343 status=ok score=0.607 step=31s eta=6h 30m 23s
2026-10-03 06:24:03 [eval] 1283/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a87c13f5542996e4f30890c status=ok score=1.000 step=38s eta=6h 29m 54s
2026-10-03 06:24:27 [eval] 1284/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77b0395542997042120ae1 status=ok score=1.000 step=24s eta=6h 29m 16s
2026-10-03 06:25:02 [eval] 1285/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a70f39c5542994082a3e429 status=ok score=1.000 step=35s eta=6h 28m 45s
2026-10-03 06:25:44 [eval] 1286/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88a6975542994846c1cea4 status=ok score=1.000 step=41s eta=6h 28m 18s
2026-10-03 06:25:59 [eval] 1287/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf39295542992d7e9f92df status=ok score=1.000 step=14s eta=6h 27m 35s
2026-10-03 06:26:30 [eval] 1288/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae6828f5542996d980e7bb9 status=ok score=1.000 step=31s eta=6h 27m 02s
2026-10-03 06:27:17 [eval] 1289/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adbe1a7554299438c868cc3 status=ok score=0.650 step=47s eta=6h 26m 37s
2026-10-03 06:27:42 [eval] 1290/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8db916554299441c6ba057 status=ok score=1.000 step=25s eta=6h 26m 00s
2026-10-03 06:28:04 [eval] 1291/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a887898554299206df2b2a2 status=ok score=1.000 step=21s eta=6h 25m 22s
2026-10-03 06:28:30 [eval] 1292/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b73ad5542997c3ec9718c status=ok score=1.000 step=26s eta=6h 24m 46s
2026-10-03 06:28:58 [eval] 1293/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae63dad55429929b0807afe status=ok score=1.000 step=28s eta=6h 24m 11s
2026-10-03 06:29:38 [eval] 1294/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8fdd9c55429916514e73de status=ok score=1.000 step=39s eta=6h 23m 42s
2026-10-03 06:30:07 [eval] 1295/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84d80c5542992a431d1ab5 status=ok score=1.000 step=29s eta=6h 23m 07s
2026-10-03 06:30:41 [eval] 1296/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77ba6c55429967ab10524c status=ok score=1.000 step=33s eta=6h 22m 35s
2026-10-03 06:31:04 [eval] 1297/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7ab51055429927d897bef6 status=ok score=1.000 step=22s eta=6h 21m 57s
2026-10-03 06:32:30 [eval] 1298/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a71214d5542994082a3e5b9 status=ok score=1.000 step=1m 26s eta=6h 21m 54s
2026-10-03 06:33:13 [eval] 1299/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf17f95542995ec70e8f6c status=ok score=0.350 step=43s eta=6h 21m 27s
2026-10-03 06:33:43 [eval] 1300/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab6bdd255429953192ad36e status=ok score=1.000 step=29s eta=6h 20m 53s
2026-10-03 06:34:09 [eval] 1301/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab2a01d5542992953946778 status=ok score=0.650 step=26s eta=6h 20m 17s
2026-10-03 06:34:36 [eval] 1302/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4f2c75542993aec5ec0fb status=ok score=1.000 step=26s eta=6h 19m 41s
2026-10-03 06:34:56 [eval] 1303/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77253455429972597f1449 status=ok score=1.000 step=20s eta=6h 19m 02s
2026-10-03 06:35:18 [eval] 1304/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77a7db5542995d8318124d status=ok score=1.000 step=22s eta=6h 18m 23s
2026-10-03 06:35:50 [eval] 1305/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8ec7cc5542995a26add518 status=ok score=1.000 step=32s eta=6h 17m 50s
2026-10-03 06:36:08 [eval] 1306/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84fea85542994c784ddabf status=ok score=1.000 step=17s eta=6h 17m 10s
2026-10-03 06:36:50 [eval] 1307/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0006755429925eb1afbd3 status=ok score=0.688 step=41s eta=6h 16m 42s
2026-10-03 06:37:27 [eval] 1308/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a801f215542992bc0c4a6b2 status=ok score=1.000 step=37s eta=6h 16m 12s
2026-10-03 06:37:53 [eval] 1309/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a75092b55429916b0164242 status=ok score=1.000 step=26s eta=6h 15m 36s
2026-10-03 06:38:21 [eval] 1310/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8c5794554299240d9c2131 status=ok score=1.000 step=27s eta=6h 15m 01s
2026-10-03 06:38:51 [eval] 1311/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abd56355542993062266c58 status=ok score=1.000 step=30s eta=6h 14m 27s
2026-10-03 06:39:28 [eval] 1312/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7da3a95542990b8f5039e6 status=ok score=1.000 step=36s eta=6h 13m 57s
2026-10-03 06:39:54 [eval] 1313/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8bd9c95542997f31a41de2 status=ok score=1.000 step=25s eta=6h 13m 20s
2026-10-03 06:40:36 [eval] 1314/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84a65d5542992a431d1a83 status=ok score=1.000 step=41s eta=6h 12m 52s
2026-10-03 06:41:03 [eval] 1315/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abd01205542992ac4f3819b status=ok score=0.650 step=27s eta=6h 12m 17s
2026-10-03 06:41:23 [eval] 1316/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8e36835542995085b373e2 status=ok score=1.000 step=19s eta=6h 11m 38s
2026-10-03 06:42:01 [eval] 1317/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a83411655429966c78a6b5d status=ok score=1.000 step=38s eta=6h 11m 08s
2026-10-03 06:42:49 [eval] 1318/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b04df55429950cd6afc49 status=ok score=0.350 step=48s eta=6h 10m 44s
2026-10-03 06:43:10 [eval] 1319/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7be2595542997c3ec972ac status=ok score=0.710 step=20s eta=6h 10m 05s
2026-10-03 06:44:03 [eval] 1320/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1b2b9554299422ee99684 status=ok score=1.000 step=53s eta=6h 09m 43s
2026-10-03 06:45:19 [eval] 1321/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b3f8a5542995d1e6f131f status=ok score=0.150 step=1m 15s eta=6h 09m 32s
2026-10-03 06:45:45 [eval] 1322/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88a4245542997e5c09a668 status=ok score=1.000 step=25s eta=6h 08m 56s
2026-10-03 06:46:59 [eval] 1323/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a81c7d15542990a1d231ea9 status=ok score=0.150 step=1m 14s eta=6h 08m 45s
2026-10-03 06:47:23 [eval] 1324/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b4bc35542992d025e67e0 status=ok score=1.000 step=24s eta=6h 08m 08s
2026-10-03 06:48:01 [eval] 1325/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a73a7c755429978a71e9068 status=ok score=0.500 step=37s eta=6h 07m 38s
2026-10-03 06:48:35 [eval] 1326/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7cd72055429909bec7683b status=ok score=1.000 step=34s eta=6h 07m 06s
2026-10-03 06:49:49 [eval] 1327/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab1d983554299340b52540a status=ok score=0.150 step=1m 14s eta=6h 06m 54s
2026-10-03 06:50:30 [eval] 1328/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab2a54b554299295394678e status=ok score=1.000 step=40s eta=6h 06m 25s
2026-10-03 06:51:07 [eval] 1329/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a855b5c5542997b5ce3ffeb status=ok score=1.000 step=37s eta=6h 05m 55s
2026-10-03 06:51:39 [eval] 1330/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abc0a5d5542993f40c73c64 status=ok score=1.000 step=31s eta=6h 05m 22s
2026-10-03 06:53:00 [eval] 1331/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8dd5f955429917b4a5bcc7 status=ok score=0.150 step=1m 20s eta=6h 05m 13s
2026-10-03 06:53:38 [eval] 1332/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adcaa7f5542990d50227cdb status=ok score=1.000 step=38s eta=6h 04m 44s
2026-10-03 06:54:09 [eval] 1333/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7f3f7c55429934daa2fd45 status=ok score=1.000 step=30s eta=6h 04m 10s
2026-10-03 06:54:43 [eval] 1334/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a774e9c55429972597f14f3 status=ok score=1.000 step=34s eta=6h 03m 38s
2026-10-03 06:55:18 [eval] 1335/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae249925542994d89d5b3c1 status=ok score=1.000 step=34s eta=6h 03m 06s
2026-10-03 06:55:56 [eval] 1336/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae22f4e5542996483e6492f status=ok score=1.000 step=38s eta=6h 02m 36s
2026-10-03 06:57:20 [eval] 1337/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2cdaa554299657fa29070 status=ok score=0.150 step=1m 24s eta=6h 02m 29s
2026-10-03 06:58:03 [eval] 1338/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b820c5542997c3ec971d8 status=ok score=1.000 step=42s eta=6h 02m 01s
2026-10-03 06:58:31 [eval] 1339/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7fde25542994a481bbe66 status=ok score=0.710 step=27s eta=6h 01m 25s
2026-10-03 06:58:56 [eval] 1340/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5add311b5542994ed6169cc5 status=ok score=1.000 step=25s eta=6h 00m 49s
2026-10-03 06:59:28 [eval] 1341/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0b60655429945ae959437 status=ok score=0.650 step=32s eta=6h 00m 16s
2026-10-03 06:59:58 [eval] 1342/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8ed7b455429917b4a5bdd1 status=ok score=0.710 step=29s eta=5h 59m 42s
2026-10-03 07:00:30 [eval] 1343/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a85a3005542991dd0999e72 status=ok score=1.000 step=31s eta=5h 59m 08s
2026-10-03 07:00:51 [eval] 1344/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a807ea1554299485f598624 status=ok score=0.710 step=20s eta=5h 58m 30s
2026-10-03 07:02:09 [eval] 1345/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf4ba65542992d7e9f931c status=ok score=1.000 step=1m 18s eta=5h 58m 19s
2026-10-03 07:02:48 [eval] 1346/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8a40015542996c9b8d5e72 status=ok score=1.000 step=38s eta=5h 57m 49s
2026-10-03 07:03:11 [eval] 1347/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a849cc95542997175ce1efa status=ok score=1.000 step=22s eta=5h 57m 11s
2026-10-03 07:03:37 [eval] 1348/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a71095e5542994082a3e4f3 status=ok score=1.000 step=25s eta=5h 56m 35s
2026-10-03 07:03:59 [eval] 1349/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab51dae5542991779162d82 status=ok score=1.000 step=22s eta=5h 55m 57s
2026-10-03 07:04:37 [eval] 1350/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab859a955429934fafe6d7b status=ok score=1.000 step=38s eta=5h 55m 27s
2026-10-03 07:05:14 [eval] 1351/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8e40f65542995a26add498 status=ok score=1.000 step=36s eta=5h 54m 56s
2026-10-03 07:06:18 [eval] 1352/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5add4dd35542992ae4cec507 status=ok score=0.688 step=1m 04s eta=5h 54m 38s
2026-10-03 07:06:40 [eval] 1353/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77c8905542995d831812ce status=ok score=1.000 step=21s eta=5h 54m 00s
2026-10-03 07:07:57 [eval] 1354/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab2b8fe5542991669774070 status=ok score=0.150 step=1m 17s eta=5h 53m 49s
2026-10-03 07:08:54 [eval] 1355/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf043b5542993a75d263d4 status=ok score=0.350 step=56s eta=5h 53m 27s
2026-10-03 07:09:18 [eval] 1356/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1412a55429920d523434c status=ok score=1.000 step=24s eta=5h 52m 50s
2026-10-03 07:09:40 [eval] 1357/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2bbd0554299218029db09 status=ok score=1.000 step=21s eta=5h 52m 12s
2026-10-03 07:10:05 [eval] 1358/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a732aa055429901807daf9f status=ok score=1.000 step=25s eta=5h 51m 36s
2026-10-03 07:11:28 [eval] 1359/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abcf2b4554299700f9d7937 status=ok score=0.150 step=1m 22s eta=5h 51m 26s
2026-10-03 07:12:02 [eval] 1360/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae66b055542995703ce8b61 status=ok score=1.000 step=34s eta=5h 50m 54s
2026-10-03 07:13:01 [eval] 1361/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae6860e5542991bbc976112 status=ok score=0.350 step=59s eta=5h 50m 33s
2026-10-03 07:13:37 [eval] 1362/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f0a01554299458435d539 status=ok score=1.000 step=35s eta=5h 50m 02s
2026-10-03 07:13:56 [eval] 1363/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f799d55429918e830d22d status=ok score=1.000 step=19s eta=5h 49m 22s
2026-10-03 07:14:40 [eval] 1364/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae527945542993aec5ec167 status=ok score=1.000 step=43s eta=5h 48m 55s
2026-10-03 07:16:05 [eval] 1365/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abba581554299642a094af9 status=ok score=0.150 step=1m 24s eta=5h 48m 46s
2026-10-03 07:16:33 [eval] 1366/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac4ec9955429924173fb4da status=ok score=1.000 step=27s eta=5h 48m 11s
2026-10-03 07:17:23 [eval] 1367/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae37e525542992e3233c42d status=ok score=1.000 step=50s eta=5h 47m 46s
2026-10-03 07:17:46 [eval] 1368/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a75a0725542992d0ec05fc9 status=ok score=0.688 step=22s eta=5h 47m 08s
2026-10-03 07:18:14 [eval] 1369/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a721dfd55429971e9dc928b status=ok score=0.650 step=28s eta=5h 46m 33s
2026-10-03 07:18:56 [eval] 1370/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab69c25554299110f219a39 status=ok score=1.000 step=41s eta=5h 46m 04s
2026-10-03 07:20:14 [eval] 1371/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab94acd554299743d22eac6 status=ok score=0.150 step=1m 18s eta=5h 45m 52s
2026-10-03 07:20:59 [eval] 1372/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77a9df55429967ab10521c status=ok score=0.500 step=45s eta=5h 45m 24s
2026-10-03 07:21:22 [eval] 1373/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1e6d95542997283cd22c3 status=ok score=0.607 step=22s eta=5h 44m 47s
2026-10-03 07:21:56 [eval] 1374/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88f9555542995153361214 status=ok score=1.000 step=33s eta=5h 44m 14s
2026-10-03 07:22:18 [eval] 1375/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a45425542990783324ee2 status=ok score=0.710 step=21s eta=5h 43m 36s
2026-10-03 07:22:35 [eval] 1376/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b99c355429950cd6afd28 status=ok score=1.000 step=17s eta=5h 42m 56s
2026-10-03 07:23:18 [eval] 1377/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a78caa955429970f5fffd83 status=ok score=1.000 step=43s eta=5h 42m 28s
2026-10-03 07:23:50 [eval] 1378/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8be8215542995e66a47518 status=ok score=1.000 step=31s eta=5h 41m 54s
2026-10-03 07:24:22 [eval] 1379/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab8688b55429934fafe6daa status=ok score=1.000 step=32s eta=5h 41m 21s
2026-10-03 07:24:59 [eval] 1380/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab6a2be554299710c8d1f08 status=ok score=1.000 step=36s eta=5h 40m 49s
2026-10-03 07:25:37 [eval] 1381/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a713ea95542994082a3e6e4 status=ok score=0.350 step=37s eta=5h 40m 19s
2026-10-03 07:26:01 [eval] 1382/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8af94455429971feec45b6 status=ok score=0.650 step=23s eta=5h 39m 42s
2026-10-03 07:27:00 [eval] 1383/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8c30f6554299240d9c20d1 status=ok score=1.000 step=59s eta=5h 39m 20s
2026-10-03 07:28:20 [eval] 1384/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae1e9fd5542997f29b3c1a1 status=ok score=0.150 step=1m 20s eta=5h 39m 08s
2026-10-03 07:28:52 [eval] 1385/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7560585542992d0ec05f76 status=ok score=1.000 step=32s eta=5h 38m 35s
2026-10-03 07:29:15 [eval] 1386/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7c64bc5542996dd594b913 status=ok score=0.710 step=22s eta=5h 37m 57s
2026-10-03 07:29:49 [eval] 1387/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae6f2a7554299572ea5464a status=ok score=1.000 step=34s eta=5h 37m 25s
2026-10-03 07:31:07 [eval] 1388/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a1cd85542990783324e65 status=ok score=0.150 step=1m 17s eta=5h 37m 11s
2026-10-03 07:31:37 [eval] 1389/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b18d25542992d025e6768 status=ok score=1.000 step=30s eta=5h 36m 37s
2026-10-03 07:31:58 [eval] 1390/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab611cc5542992aa134a411 status=ok score=1.000 step=21s eta=5h 35m 59s
2026-10-03 07:32:24 [eval] 1391/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae0c7e755429945ae95944c status=ok score=1.000 step=26s eta=5h 35m 23s
2026-10-03 07:33:00 [eval] 1392/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8c66db554299585d9e3683 status=ok score=1.000 step=35s eta=5h 34m 51s
2026-10-03 07:33:31 [eval] 1393/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abdaa0f55429965af743dad status=ok score=1.000 step=30s eta=5h 34m 17s
2026-10-03 07:33:58 [eval] 1394/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8ed10b5542995085b374a0 status=ok score=1.000 step=27s eta=5h 33m 41s
2026-10-03 07:34:26 [eval] 1395/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8fc0065542997ba9cb3318 status=ok score=1.000 step=27s eta=5h 33m 06s
2026-10-03 07:35:35 [eval] 1396/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8a423255429930ff3c0d30 status=ok score=1.000 step=1m 08s eta=5h 32m 48s
2026-10-03 07:36:13 [eval] 1397/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae5f3bb5542996de7b71a7e status=ok score=1.000 step=38s eta=5h 32m 18s
2026-10-03 07:36:44 [eval] 1398/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7cf4e355429907fabef062 status=ok score=1.000 step=31s eta=5h 31m 44s
2026-10-03 07:37:23 [eval] 1399/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae135fb55429920d523431f status=ok score=1.000 step=39s eta=5h 31m 13s
2026-10-03 07:37:57 [eval] 1400/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7313865542994cef4bc442 status=ok score=1.000 step=33s eta=5h 30m 40s
2026-10-03 07:38:23 [eval] 1401/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae53de455429908b6326599 status=ok score=1.000 step=26s eta=5h 30m 04s
2026-10-03 07:38:42 [eval] 1402/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7b76735542997c3ec9719f status=ok score=1.000 step=19s eta=5h 29m 25s
2026-10-03 07:39:46 [eval] 1403/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88c92d5542993b751ca84e status=ok score=0.479 step=1m 04s eta=5h 29m 06s
2026-10-03 07:40:23 [eval] 1404/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7cc50e554299452d57ba3e status=ok score=1.000 step=36s eta=5h 28m 34s
2026-10-03 07:41:02 [eval] 1405/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae54b4f5542990ba0bbb261 status=ok score=1.000 step=38s eta=5h 28m 04s
2026-10-03 07:41:23 [eval] 1406/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a86edcc55429960ec39b6da status=ok score=1.000 step=21s eta=5h 27m 25s
2026-10-03 07:41:59 [eval] 1407/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2a55b55429921a00ab018 status=ok score=1.000 step=35s eta=5h 26m 53s
2026-10-03 07:42:31 [eval] 1408/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae65c925542992ae0d162f9 status=ok score=1.000 step=32s eta=5h 26m 20s
2026-10-03 07:42:51 [eval] 1409/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84c4135542994c784dda31 status=ok score=1.000 step=20s eta=5h 25m 42s
2026-10-03 07:43:22 [eval] 1410/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84e9d35542994c784dda84 status=ok score=1.000 step=30s eta=5h 25m 07s
2026-10-03 07:43:54 [eval] 1411/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae618325542996de7b71b56 status=ok score=1.000 step=32s eta=5h 24m 34s
2026-10-03 07:44:31 [eval] 1412/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab1dcab5542993be8fa985e status=ok score=1.000 step=36s eta=5h 24m 02s
2026-10-03 07:44:51 [eval] 1413/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac46bb05542991943173983 status=ok score=1.000 step=20s eta=5h 23m 24s
2026-10-03 07:45:19 [eval] 1414/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae74fc45542997b22f6a6b4 status=ok score=1.000 step=27s eta=5h 22m 49s
2026-10-03 07:45:53 [eval] 1415/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abebbe65542997719eab59d status=ok score=1.000 step=34s eta=5h 22m 16s
2026-10-03 07:46:35 [eval] 1416/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adc035c554299438c868d04 status=ok score=1.000 step=41s eta=5h 21m 47s
2026-10-03 07:47:01 [eval] 1417/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7cdc1b55429907fabef04d status=ok score=0.650 step=26s eta=5h 21m 11s
2026-10-03 07:48:19 [eval] 1418/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a75ebfc5542992d0ec06018 status=ok score=1.000 step=1m 17s eta=5h 20m 56s
2026-10-03 07:48:47 [eval] 1419/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ade51b45542997c77adedf4 status=ok score=1.000 step=28s eta=5h 20m 21s
2026-10-03 07:49:18 [eval] 1420/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8463545542990548d0b2a3 status=ok score=1.000 step=30s eta=5h 19m 47s
2026-10-03 07:49:45 [eval] 1421/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7ed5af5542994959419a84 status=ok score=1.000 step=26s eta=5h 19m 11s
2026-10-03 07:50:14 [eval] 1422/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab467975542991751b4d75f status=ok score=1.000 step=29s eta=5h 18m 37s
2026-10-03 07:50:52 [eval] 1423/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8c7ac2554299653c1aa08e status=ok score=1.000 step=37s eta=5h 18m 06s
2026-10-03 07:51:17 [eval] 1424/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adcc9f35542990d50227d20 status=ok score=1.000 step=24s eta=5h 17m 29s
2026-10-03 07:51:41 [eval] 1425/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7bbb64554299042af8f7cc status=ok score=1.000 step=24s eta=5h 16m 53s
2026-10-03 07:52:22 [eval] 1426/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab9debb55429955dce3ed97 status=ok score=0.710 step=40s eta=5h 16m 23s
2026-10-03 07:52:53 [eval] 1427/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a874ce15542996432c57256 status=ok score=1.000 step=31s eta=5h 15m 49s
2026-10-03 07:53:55 [eval] 1428/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae28b76554299495565daa8 status=ok score=0.650 step=1m 01s eta=5h 15m 27s
2026-10-03 07:55:15 [eval] 1429/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adddccd5542997dc7907069 status=ok score=0.150 step=1m 20s eta=5h 15m 13s
2026-10-03 07:55:41 [eval] 1430/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a888c9d5542997e5c09a612 status=ok score=1.000 step=25s eta=5h 14m 37s
2026-10-03 07:56:58 [eval] 1431/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8769475542993e715abf2b status=ok score=0.150 step=1m 16s eta=5h 14m 21s
2026-10-03 07:57:23 [eval] 1432/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a84f7255542991dd0999e33 status=ok score=0.575 step=24s eta=5h 13m 45s
2026-10-03 07:58:41 [eval] 1433/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a80c79155429938b61421da status=ok score=0.150 step=1m 18s eta=5h 13m 30s
2026-10-03 07:59:09 [eval] 1434/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae54b3d5542990ba0bbb260 status=ok score=1.000 step=27s eta=5h 12m 55s
2026-10-03 07:59:46 [eval] 1435/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac249bd55429951e9e68528 status=ok score=0.750 step=36s eta=5h 12m 23s
2026-10-03 08:00:13 [eval] 1436/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab84f2c55429934fafe6d54 status=ok score=1.000 step=26s eta=5h 11m 47s
2026-10-03 08:00:41 [eval] 1437/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a85a8655542997b5ce40011 status=ok score=1.000 step=28s eta=5h 11m 12s
2026-10-03 08:01:01 [eval] 1438/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a845e9055429933447460ec status=ok score=1.000 step=19s eta=5h 10m 34s
2026-10-03 08:01:25 [eval] 1439/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a78ed6855429970f5fffdd9 status=ok score=0.607 step=24s eta=5h 09m 57s
2026-10-03 08:02:31 [eval] 1440/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac3af895542995ef918c1f0 status=ok score=0.710 step=1m 06s eta=5h 09m 37s
2026-10-03 08:02:54 [eval] 1441/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7ec61a55429934daa2fc5f status=ok score=1.000 step=22s eta=5h 08m 59s
2026-10-03 08:03:30 [eval] 1442/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac1bff05542994ab5c67dfc status=ok score=1.000 step=35s eta=5h 08m 27s
2026-10-03 08:03:56 [eval] 1443/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a68d25542996c55b2dd98 status=ok score=1.000 step=26s eta=5h 07m 52s
2026-10-03 08:04:44 [eval] 1444/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae3de615542992f92d823a5 status=ok score=0.744 step=47s eta=5h 07m 24s
2026-10-03 08:05:17 [eval] 1445/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ab97d0a5542996be202051e status=ok score=1.000 step=33s eta=5h 06m 51s
2026-10-03 08:06:08 [eval] 1446/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8df1a65542995085b3735f status=ok score=0.650 step=50s eta=5h 06m 24s
2026-10-03 08:06:25 [eval] 1447/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a88a1475542997e5c09a646 status=ok score=1.000 step=17s eta=5h 05m 45s
2026-10-03 08:07:07 [eval] 1448/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adbe2c65542996e68525274 status=ok score=0.650 step=41s eta=5h 05m 15s
2026-10-03 08:08:25 [eval] 1449/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f38fa55429924144829f5 status=ok score=0.150 step=1m 17s eta=5h 04m 59s
2026-10-03 08:09:00 [eval] 1450/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a77cb335542997042120b3a status=ok score=1.000 step=35s eta=5h 04m 27s
2026-10-03 08:09:31 [eval] 1451/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae6479a55429929b0807b1b status=ok score=1.000 step=31s eta=5h 03m 53s
2026-10-03 08:09:56 [eval] 1452/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae20e265542994d89d5b325 status=ok score=1.000 step=25s eta=5h 03m 16s
2026-10-03 08:11:13 [eval] 1453/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac048cc554299294b218f73 status=ok score=0.150 step=1m 16s eta=5h 02m 59s
2026-10-03 08:11:36 [eval] 1454/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac176555542994d76dcce47 status=ok score=1.000 step=23s eta=5h 02m 23s
2026-10-03 08:12:06 [eval] 1455/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7e05635542995f4f40238f status=ok score=1.000 step=29s eta=5h 01m 48s
2026-10-03 08:12:27 [eval] 1456/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8db19d5542994ba4e3dd00 status=ok score=1.000 step=21s eta=5h 01m 10s
2026-10-03 08:13:01 [eval] 1457/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf734b5542995ec70e9016 status=ok score=1.000 step=34s eta=5h 00m 37s
2026-10-03 08:14:09 [eval] 1458/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abdb8ba5542993f32c2a015 status=ok score=0.350 step=1m 07s eta=5h 00m 17s
2026-10-03 08:15:28 [eval] 1459/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a81ff62554299676cceb1c4 status=ok score=0.150 step=1m 19s eta=5h 00m 01s
2026-10-03 08:16:01 [eval] 1460/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae48c4e55429913cc204498 status=ok score=1.000 step=33s eta=4h 59m 27s
2026-10-03 08:17:16 [eval] 1461/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a112a5542990783324e2b status=ok score=0.150 step=1m 14s eta=4h 59m 09s
2026-10-03 08:17:43 [eval] 1462/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8aa1685542992d82986f32 status=ok score=1.000 step=27s eta=4h 58m 34s
2026-10-03 08:18:13 [eval] 1463/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7d3470554299452d57bb56 status=ok score=1.000 step=29s eta=4h 57m 59s
2026-10-03 08:18:39 [eval] 1464/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2ffe7554299218029dbb3 status=ok score=1.000 step=25s eta=4h 57m 23s
2026-10-03 08:19:02 [eval] 1465/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae27f555542992decbdcd30 status=ok score=1.000 step=22s eta=4h 56m 46s
2026-10-03 08:20:20 [eval] 1466/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a75d8a3554299109176e5a6 status=ok score=0.150 step=1m 18s eta=4h 56m 29s
2026-10-03 08:20:55 [eval] 1467/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ac2659b55429963665199a1 status=ok score=1.000 step=35s eta=4h 55m 57s
2026-10-03 08:21:14 [eval] 1468/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a73bcf055429978a71e909c status=ok score=0.710 step=18s eta=4h 55m 18s
2026-10-03 08:22:21 [eval] 1469/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7ea695542994a481bbe17 status=ok score=0.688 step=1m 07s eta=4h 54m 57s
2026-10-03 08:23:05 [eval] 1470/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf0ae45542992d7e9f9286 status=ok score=0.650 step=43s eta=4h 54m 27s
2026-10-03 08:23:27 [eval] 1471/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a726b0f5542997f827839be status=ok score=0.710 step=21s eta=4h 53m 50s
2026-10-03 08:23:47 [eval] 1472/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae2dd2055429928c423950d status=ok score=1.000 step=19s eta=4h 53m 12s
2026-10-03 08:24:07 [eval] 1473/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7577785542992d0ec05fa0 status=ok score=1.000 step=20s eta=4h 52m 34s
2026-10-03 08:24:26 [eval] 1474/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a83ed9b55429933447460b8 status=ok score=1.000 step=18s eta=4h 51m 55s
2026-10-03 08:25:00 [eval] 1475/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abcfc365542993a06baf9d6 status=ok score=1.000 step=33s eta=4h 51m 22s
2026-10-03 08:25:26 [eval] 1476/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abb02fe554299232ef4a39f status=ok score=1.000 step=25s eta=4h 50m 46s
2026-10-03 08:26:44 [eval] 1477/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7ef625542994a481bbe40 status=ok score=0.150 step=1m 18s eta=4h 50m 29s
2026-10-03 08:27:09 [eval] 1478/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a87954f5542996e4f308856 status=ok score=1.000 step=24s eta=4h 49m 53s
2026-10-03 08:27:45 [eval] 1479/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae60ea9554299546bf8304e status=ok score=0.650 step=35s eta=4h 49m 20s
2026-10-03 08:28:10 [eval] 1480/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4d3c95542990ba0bbb165 status=ok score=0.650 step=25s eta=4h 48m 44s
2026-10-03 08:28:36 [eval] 1481/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae7766455429952e35ea920 status=ok score=0.350 step=25s eta=4h 48m 08s
2026-10-03 08:29:02 [eval] 1482/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4ec1e5542990ba0bbb19b status=ok score=1.000 step=26s eta=4h 47m 32s
2026-10-03 08:29:43 [eval] 1483/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8f69b55542997ba9cb324f status=ok score=1.000 step=40s eta=4h 47m 02s
2026-10-03 08:31:02 [eval] 1484/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b515e55429971feec46bb status=ok score=0.150 step=1m 18s eta=4h 46m 44s
2026-10-03 08:31:30 [eval] 1485/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae24abc5542994d89d5b3c3 status=ok score=0.688 step=27s eta=4h 46m 09s
2026-10-03 08:31:54 [eval] 1486/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7320565542991f9a20c61d status=ok score=1.000 step=23s eta=4h 45m 32s
2026-10-03 08:32:22 [eval] 1487/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adca5eb5542994d58a2f693 status=ok score=1.000 step=28s eta=4h 44m 58s
2026-10-03 08:33:43 [eval] 1488/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5add61d65542995b365fab21 status=ok score=0.150 step=1m 21s eta=4h 44m 41s
2026-10-03 08:34:16 [eval] 1489/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8810485542997e5c09a590 status=ok score=0.750 step=32s eta=4h 44m 07s
2026-10-03 08:34:37 [eval] 1490/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae4c39f5542995dadf243fb status=ok score=1.000 step=20s eta=4h 43m 29s
2026-10-03 08:34:59 [eval] 1491/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8a231a55429930ff3c0cb4 status=ok score=1.000 step=22s eta=4h 42m 52s
2026-10-03 08:35:24 [eval] 1492/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8b987f5542997f31a41d7a status=ok score=1.000 step=24s eta=4h 42m 16s
2026-10-03 08:35:48 [eval] 1493/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adc0c2b55429947ff1738db status=ok score=1.000 step=23s eta=4h 41m 39s
2026-10-03 08:36:09 [eval] 1494/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a8327fd5542990548d0b1a3 status=ok score=1.000 step=21s eta=4h 41m 02s
2026-10-03 08:37:28 [eval] 1495/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a79c7ac5542994bb9457097 status=ok score=0.150 step=1m 19s eta=4h 40m 44s
2026-10-03 08:37:52 [eval] 1496/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5abaf6865542996cc5e49f3c status=ok score=1.000 step=24s eta=4h 40m 08s
2026-10-03 08:39:07 [eval] 1497/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a85eed75542996432c5713b status=ok score=0.150 step=1m 15s eta=4h 39m 48s
2026-10-03 08:39:35 [eval] 1498/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5adf8fe55542993344016d0f status=ok score=1.000 step=27s eta=4h 39m 13s
2026-10-03 08:40:45 [eval] 1499/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5ae53b545542990ba0bbb23c status=ok score=0.150 step=1m 09s eta=4h 38m 52s
2026-10-03 08:41:56 [eval] 1500/2000 target=qwen38_27b_local cond=skillopt task=hotpotqa-test-5a7a3a945542996a35c17147 status=ok score=0.150 step=1m 11s eta=4h 38m 31s
2026-10-03 08:41:56 [eval] Target=qwen38_27b_local | condizione=manual | task=500
2026-10-03 08:42:13 [eval] 1501/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a6ee75542996c55b2ddac status=ok score=1.000 step=16s eta=4h 37m 52s
2026-10-03 08:42:52 [eval] 1502/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adce88b5542992c1e3a249a status=ok score=1.000 step=38s eta=4h 37m 20s
2026-10-03 08:44:03 [eval] 1503/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8986fd55429938390d4046 status=ok score=0.150 step=1m 11s eta=4h 37m 00s
2026-10-03 08:44:27 [eval] 1504/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae057fd55429945ae959328 status=ok score=0.710 step=24s eta=4h 36m 23s
2026-10-03 08:44:56 [eval] 1505/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac31066554299741d48a19d status=ok score=1.000 step=28s eta=4h 35m 48s
2026-10-03 08:46:03 [eval] 1506/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adc9b7a5542994d58a2f679 status=ok score=0.350 step=1m 07s eta=4h 35m 26s
2026-10-03 08:47:15 [eval] 1507/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8bb7f95542996e8ac889ff status=ok score=0.150 step=1m 11s eta=4h 35m 05s
2026-10-03 08:47:36 [eval] 1508/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5add56a85542992200553abe status=ok score=1.000 step=21s eta=4h 34m 27s
2026-10-03 08:48:06 [eval] 1509/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adcfc135542990d50227d87 status=ok score=1.000 step=29s eta=4h 33m 53s
2026-10-03 08:48:43 [eval] 1510/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abc32cb55429959677d6a40 status=ok score=1.000 step=37s eta=4h 33m 21s
2026-10-03 08:49:11 [eval] 1511/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a9068f85542990a98493623 status=ok score=1.000 step=27s eta=4h 32m 45s
2026-10-03 08:49:30 [eval] 1512/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae33c4d5542992f92d82262 status=ok score=0.530 step=19s eta=4h 32m 07s
2026-10-03 08:50:14 [eval] 1513/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8ed305542991b5579f046 status=ok score=1.000 step=43s eta=4h 31m 37s
2026-10-03 08:50:44 [eval] 1514/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a72b8de5542994cef4bc3df status=ok score=1.000 step=30s eta=4h 31m 02s
2026-10-03 08:51:18 [eval] 1515/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf076f5542992d7e9f9277 status=ok score=1.000 step=33s eta=4h 30m 29s
2026-10-03 08:52:35 [eval] 1516/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8903555429916710eb08e status=ok score=0.150 step=1m 17s eta=4h 30m 10s
2026-10-03 08:53:01 [eval] 1517/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac13e195542994ab5c67cc5 status=ok score=0.530 step=25s eta=4h 29m 34s
2026-10-03 08:53:30 [eval] 1518/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab7f7465542993667794071 status=ok score=0.736 step=29s eta=4h 28m 59s
2026-10-03 08:53:49 [eval] 1519/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7e04b05542995f4f40238a status=ok score=1.000 step=18s eta=4h 28m 21s
2026-10-03 08:54:25 [eval] 1520/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abcefc45542993a06baf9b4 status=ok score=1.000 step=36s eta=4h 27m 48s
2026-10-03 08:54:54 [eval] 1521/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7da0de5542990b8f5039d7 status=ok score=0.710 step=28s eta=4h 27m 13s
2026-10-03 08:55:31 [eval] 1522/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a79c8fa5542994bb94570a1 status=ok score=1.000 step=37s eta=4h 26m 41s
2026-10-03 08:56:00 [eval] 1523/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae005b555429942ec259bec status=ok score=1.000 step=29s eta=4h 26m 06s
2026-10-03 08:56:23 [eval] 1524/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8ba92c554299240d9c2071 status=ok score=1.000 step=23s eta=4h 25m 29s
2026-10-03 08:56:50 [eval] 1525/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a455c5542994f819ef1a7 status=ok score=1.000 step=27s eta=4h 24m 54s
2026-10-03 08:57:26 [eval] 1526/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a729e7b5542992359bc313d status=ok score=1.000 step=35s eta=4h 24m 21s
2026-10-03 08:57:53 [eval] 1527/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab67bd355429954757d32f2 status=ok score=1.000 step=27s eta=4h 23m 46s
2026-10-03 08:58:22 [eval] 1528/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a014a5542996c55b2dccf status=ok score=1.000 step=28s eta=4h 23m 11s
2026-10-03 08:58:41 [eval] 1529/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a809b575542996402f6a59c status=ok score=1.000 step=18s eta=4h 22m 33s
2026-10-03 08:59:25 [eval] 1530/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf3ab95542992d7e9f92f3 status=ok score=1.000 step=44s eta=4h 22m 03s
2026-10-03 09:00:50 [eval] 1531/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab808b85542991d3222380d status=ok score=0.150 step=1m 24s eta=4h 21m 45s
2026-10-03 09:01:41 [eval] 1532/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a90605d5542995651fb514d status=ok score=0.736 step=50s eta=4h 21m 17s
2026-10-03 09:02:47 [eval] 1533/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae694a15542991bbc976141 status=ok score=0.620 step=1m 06s eta=4h 20m 53s
2026-10-03 09:03:12 [eval] 1534/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a89ba6b554299669944a584 status=ok score=1.000 step=24s eta=4h 20m 17s
2026-10-03 09:04:21 [eval] 1535/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ade9545554299728e26c741 status=ok score=0.150 step=1m 09s eta=4h 19m 54s
2026-10-03 09:05:04 [eval] 1536/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7d54165542995f4f402256 status=ok score=1.000 step=42s eta=4h 19m 24s
2026-10-03 09:06:01 [eval] 1537/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f791c5542992414482ad9 status=ok score=0.710 step=57s eta=4h 18m 57s
2026-10-03 09:06:23 [eval] 1538/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77e2095542995d8318131d status=ok score=1.000 step=21s eta=4h 18m 20s
2026-10-03 09:07:15 [eval] 1539/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7759fc5542993569682d60 status=ok score=0.710 step=52s eta=4h 17m 52s
2026-10-03 09:07:45 [eval] 1540/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7f924c55429969796c1aba status=ok score=0.575 step=30s eta=4h 17m 18s
2026-10-03 09:08:17 [eval] 1541/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7166395542994082a3e814 status=ok score=1.000 step=31s eta=4h 16m 43s
2026-10-03 09:08:51 [eval] 1542/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ade914b55429939a52fe8f9 status=ok score=1.000 step=33s eta=4h 16m 10s
2026-10-03 09:09:19 [eval] 1543/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a811152554299260e20a22e status=ok score=0.710 step=28s eta=4h 15m 35s
2026-10-03 09:09:42 [eval] 1544/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1d656554299234fd04322 status=ok score=1.000 step=23s eta=4h 14m 58s
2026-10-03 09:10:18 [eval] 1545/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab41d855542996a3a969f4b status=ok score=1.000 step=35s eta=4h 14m 25s
2026-10-03 09:10:44 [eval] 1546/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a276d5542996c55b2dd27 status=ok score=0.736 step=25s eta=4h 13m 50s
2026-10-03 09:11:19 [eval] 1547/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a82fcbd55429954d2e2ebe8 status=ok score=1.000 step=34s eta=4h 13m 16s
2026-10-03 09:11:41 [eval] 1548/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adc094a55429947ff1738c0 status=ok score=1.000 step=21s eta=4h 12m 39s
2026-10-03 09:12:05 [eval] 1549/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a73c958554299623ed4ac5c status=ok score=0.530 step=23s eta=4h 12m 03s
2026-10-03 09:12:33 [eval] 1550/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac532335542994611c8b41c status=ok score=1.000 step=28s eta=4h 11m 28s
2026-10-03 09:13:10 [eval] 1551/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac199955542994ab5c67d8c status=ok score=1.000 step=36s eta=4h 10m 55s
2026-10-03 09:14:29 [eval] 1552/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac25fa955429951e9e6858c status=ok score=0.150 step=1m 19s eta=4h 10m 35s
2026-10-03 09:14:46 [eval] 1553/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae3f4fe5542995ad6573ce8 status=ok score=1.000 step=17s eta=4h 09m 57s
2026-10-03 09:15:16 [eval] 1554/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abe91895542993f32c2a168 status=ok score=1.000 step=30s eta=4h 09m 22s
2026-10-03 09:15:45 [eval] 1555/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abc039a5542993f40c73c49 status=ok score=0.650 step=28s eta=4h 08m 47s
2026-10-03 09:16:04 [eval] 1556/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7cd0fd55429909bec76823 status=ok score=1.000 step=19s eta=4h 08m 10s
2026-10-03 09:17:16 [eval] 1557/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7d2aa05542995f4f40221f status=ok score=0.150 step=1m 12s eta=4h 07m 47s
2026-10-03 09:17:44 [eval] 1558/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a734bb65542994cef4bc50f status=ok score=0.530 step=27s eta=4h 07m 12s
2026-10-03 09:18:14 [eval] 1559/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a80ecea55429938b6142254 status=ok score=1.000 step=30s eta=4h 06m 37s
2026-10-03 09:19:17 [eval] 1560/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88a19a5542997e5c09a64b status=ok score=1.000 step=1m 02s eta=4h 06m 12s
2026-10-03 09:19:46 [eval] 1561/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8d0940554299585d9e379e status=ok score=1.000 step=29s eta=4h 05m 37s
2026-10-03 09:20:42 [eval] 1562/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abae3205542996cc5e49edc status=ok score=1.000 step=56s eta=4h 05m 10s
2026-10-03 09:21:07 [eval] 1563/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7c2f145542996dd594b8b4 status=ok score=1.000 step=24s eta=4h 04m 34s
2026-10-03 09:21:32 [eval] 1564/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a90b43455429916514e7523 status=ok score=0.710 step=24s eta=4h 03m 58s
2026-10-03 09:21:54 [eval] 1565/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5aba749055429901930fa7d8 status=ok score=1.000 step=21s eta=4h 03m 21s
2026-10-03 09:22:18 [eval] 1566/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a80ad7c5542992097ad3018 status=ok score=1.000 step=24s eta=4h 02m 45s
2026-10-03 09:22:53 [eval] 1567/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4563e5542996836b02c7f status=ok score=0.710 step=34s eta=4h 02m 12s
2026-10-03 09:23:27 [eval] 1568/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7e1a5455429965cec5ea5f status=ok score=1.000 step=33s eta=4h 01m 38s
2026-10-03 09:23:53 [eval] 1569/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abee75f5542993fe9a41d8e status=ok score=1.000 step=25s eta=4h 01m 03s
2026-10-03 09:24:32 [eval] 1570/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2680055429963665199a8 status=ok score=0.575 step=39s eta=4h 00m 31s
2026-10-03 09:25:12 [eval] 1571/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac1d40c5542994d76dccef5 status=ok score=0.350 step=39s eta=3h 59m 59s
2026-10-03 09:25:46 [eval] 1572/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b4a5f55429949d91db531 status=ok score=1.000 step=34s eta=3h 59m 25s
2026-10-03 09:26:16 [eval] 1573/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab84d5a55429916710eb028 status=ok score=1.000 step=29s eta=3h 58m 51s
2026-10-03 09:26:40 [eval] 1574/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7265815542990c210a411b status=ok score=1.000 step=24s eta=3h 58m 15s
2026-10-03 09:27:11 [eval] 1575/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae00de055429906c02daab5 status=ok score=1.000 step=30s eta=3h 57m 40s
2026-10-03 09:27:32 [eval] 1576/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a83a31c554299123d8c2179 status=ok score=1.000 step=20s eta=3h 57m 03s
2026-10-03 09:28:00 [eval] 1577/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7c9f325542990527d554e6 status=ok score=1.000 step=28s eta=3h 56m 29s
2026-10-03 09:28:27 [eval] 1578/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8a9bc15542996c9b8d5f36 status=ok score=1.000 step=26s eta=3h 55m 53s
2026-10-03 09:28:55 [eval] 1579/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab474135542991751b4d77b status=ok score=1.000 step=27s eta=3h 55m 18s
2026-10-03 09:29:21 [eval] 1580/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a802bf05542992bc0c4a6b7 status=ok score=1.000 step=26s eta=3h 54m 43s
2026-10-03 09:29:41 [eval] 1581/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae2138c5542997283cd23b7 status=ok score=1.000 step=19s eta=3h 54m 06s
2026-10-03 09:30:51 [eval] 1582/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae5db98554299546bf82fa6 status=ok score=0.650 step=1m 09s eta=3h 53m 42s
2026-10-03 09:31:27 [eval] 1583/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adc459255429944faac24ad status=ok score=1.000 step=36s eta=3h 53m 09s
2026-10-03 09:31:46 [eval] 1584/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a89fb525542993b751ca9d6 status=ok score=1.000 step=18s eta=3h 52m 31s
2026-10-03 09:33:05 [eval] 1585/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4f3c455429960a22e0221 status=ok score=0.150 step=1m 18s eta=3h 52m 10s
2026-10-03 09:33:29 [eval] 1586/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a83d0845542996488c2e4e6 status=ok score=1.000 step=23s eta=3h 51m 34s
2026-10-03 09:34:02 [eval] 1587/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b7e9c5542995d1e6f13c1 status=ok score=1.000 step=33s eta=3h 51m 00s
2026-10-03 09:35:17 [eval] 1588/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8baf4b5542996e8ac889c5 status=ok score=0.150 step=1m 14s eta=3h 50m 37s
2026-10-03 09:35:56 [eval] 1589/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae14b5c55429920d52343aa status=ok score=1.000 step=39s eta=3h 50m 05s
2026-10-03 09:36:21 [eval] 1590/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8854555429934fafe6e0c status=ok score=1.000 step=24s eta=3h 49m 29s
2026-10-03 09:36:44 [eval] 1591/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a81d19b55429926c1cdad90 status=ok score=1.000 step=23s eta=3h 48m 53s
2026-10-03 09:37:21 [eval] 1592/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7d26bd554299452d57bb28 status=ok score=0.350 step=36s eta=3h 48m 20s
2026-10-03 09:37:36 [eval] 1593/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adeb95d5542992fa25da827 status=ok score=1.000 step=14s eta=3h 47m 42s
2026-10-03 09:38:09 [eval] 1594/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae3606b5542991a06ce99a8 status=ok score=0.350 step=33s eta=3h 47m 08s
2026-10-03 09:38:40 [eval] 1595/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abd12bb55429933744ab703 status=ok score=1.000 step=30s eta=3h 46m 34s
2026-10-03 09:39:03 [eval] 1596/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0818e55429924de1b70e9 status=ok score=1.000 step=22s eta=3h 45m 58s
2026-10-03 09:39:40 [eval] 1597/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5addda9b5542992200553b5b status=ok score=1.000 step=37s eta=3h 45m 25s
2026-10-03 09:40:05 [eval] 1598/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a803ed45542996402f6a496 status=ok score=1.000 step=24s eta=3h 44m 49s
2026-10-03 09:41:26 [eval] 1599/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae65b845542992ae0d162f1 status=ok score=0.150 step=1m 21s eta=3h 44m 28s
2026-10-03 09:41:52 [eval] 1600/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac397fe554299218029dbe2 status=ok score=1.000 step=26s eta=3h 43m 52s
2026-10-03 09:43:12 [eval] 1601/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abd516a5542992ac4f3825c status=ok score=0.150 step=1m 19s eta=3h 43m 30s
2026-10-03 09:43:33 [eval] 1602/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8324815542990548d0b184 status=ok score=1.000 step=21s eta=3h 42m 53s
2026-10-03 09:44:07 [eval] 1603/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adc5b875542996e68525328 status=ok score=0.650 step=33s eta=3h 42m 20s
2026-10-03 09:45:11 [eval] 1604/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adca8375542990d50227cd4 status=ok score=1.000 step=1m 04s eta=3h 41m 54s
2026-10-03 09:46:22 [eval] 1605/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adefe645542992d7e9f926c status=ok score=0.530 step=1m 10s eta=3h 41m 29s
2026-10-03 09:46:46 [eval] 1606/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a779be75542995d83181215 status=ok score=1.000 step=23s eta=3h 40m 53s
2026-10-03 09:47:16 [eval] 1607/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abaee845542996606241696 status=ok score=1.000 step=30s eta=3h 40m 19s
2026-10-03 09:47:35 [eval] 1608/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8ca5d5542991b5579f005 status=ok score=0.530 step=18s eta=3h 39m 42s
2026-10-03 09:48:29 [eval] 1609/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a74f8bd5542993748c8976a status=ok score=1.000 step=54s eta=3h 39m 13s
2026-10-03 09:49:07 [eval] 1610/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab262a4554299340b5254ac status=ok score=1.000 step=37s eta=3h 38m 40s
2026-10-03 09:49:47 [eval] 1611/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae063085542993d6555eb37 status=ok score=1.000 step=40s eta=3h 38m 08s
2026-10-03 09:50:14 [eval] 1612/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a90580655429933b8a204ef status=ok score=0.650 step=26s eta=3h 37m 33s
2026-10-03 09:50:32 [eval] 1613/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7945d5542997b22f6a7ba status=ok score=0.710 step=18s eta=3h 36m 56s
2026-10-03 09:50:57 [eval] 1614/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a729fa15542994cef4bc397 status=ok score=1.000 step=25s eta=3h 36m 20s
2026-10-03 09:51:31 [eval] 1615/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7dc7735542990b8f503a93 status=ok score=1.000 step=33s eta=3h 35m 46s
2026-10-03 09:52:12 [eval] 1616/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae10a5b55429920d52342a0 status=ok score=1.000 step=41s eta=3h 35m 15s
2026-10-03 09:52:32 [eval] 1617/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8bae135542996e8ac889b6 status=ok score=0.710 step=19s eta=3h 34m 38s
2026-10-03 09:52:57 [eval] 1618/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abee41a5542993fe9a41d79 status=ok score=1.000 step=24s eta=3h 34m 02s
2026-10-03 09:53:16 [eval] 1619/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b7ff75542995eb53be93d status=ok score=0.736 step=19s eta=3h 33m 25s
2026-10-03 09:53:50 [eval] 1620/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8456ef5542990548d0b289 status=ok score=0.688 step=33s eta=3h 32m 51s
2026-10-03 09:54:25 [eval] 1621/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7690c5542995703ce8c22 status=ok score=0.710 step=35s eta=3h 32m 18s
2026-10-03 09:54:43 [eval] 1622/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8cd381554299653c1aa12b status=ok score=1.000 step=17s eta=3h 31m 41s
2026-10-03 09:55:02 [eval] 1623/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0038655429925eb1afbe0 status=ok score=1.000 step=19s eta=3h 31m 04s
2026-10-03 09:55:49 [eval] 1624/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8f33155429919ba4e237f status=ok score=0.759 step=47s eta=3h 30m 33s
2026-10-03 09:57:08 [eval] 1625/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac4f9dc55429924173fb533 status=ok score=0.150 step=1m 18s eta=3h 30m 10s
2026-10-03 09:57:32 [eval] 1626/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7e8f55542994a481bbe06 status=ok score=0.650 step=24s eta=3h 29m 34s
2026-10-03 09:57:56 [eval] 1627/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5add2b435542990d50227e11 status=ok score=1.000 step=24s eta=3h 28m 59s
2026-10-03 09:59:02 [eval] 1628/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a866b5b554299211dda2b23 status=ok score=1.000 step=1m 05s eta=3h 28m 32s
2026-10-03 09:59:36 [eval] 1629/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8d02cc554299441c6b9fb6 status=ok score=1.000 step=34s eta=3h 27m 59s
2026-10-03 10:00:02 [eval] 1630/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abbdb195542993f40c73bf1 status=ok score=0.688 step=25s eta=3h 27m 23s
2026-10-03 10:01:15 [eval] 1631/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac3dfb15542995c82c4ac71 status=ok score=0.150 step=1m 13s eta=3h 26m 59s
2026-10-03 10:02:06 [eval] 1632/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a824858554299676cceb247 status=ok score=0.688 step=51s eta=3h 26m 29s
2026-10-03 10:02:29 [eval] 1633/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0613d5542993d6555eb22 status=ok score=1.000 step=22s eta=3h 25m 53s
2026-10-03 10:02:51 [eval] 1634/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77a41a5542997042120ab9 status=ok score=1.000 step=22s eta=3h 25m 17s
2026-10-03 10:03:21 [eval] 1635/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac44629554299194317395d status=ok score=0.350 step=29s eta=3h 24m 42s
2026-10-03 10:03:52 [eval] 1636/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7261635542997f8278398a status=ok score=0.688 step=30s eta=3h 24m 08s
2026-10-03 10:04:04 [eval] 1637/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adbe9fa55429944faac23ba status=ok score=1.000 step=11s eta=3h 23m 29s
2026-10-03 10:04:51 [eval] 1638/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae80919554299540e5a56f6 status=ok score=1.000 step=47s eta=3h 22m 59s
2026-10-03 10:05:26 [eval] 1639/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab9547755429970cfb8ea6c status=ok score=1.000 step=35s eta=3h 22m 25s
2026-10-03 10:05:50 [eval] 1640/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac11201554299294b21908c status=ok score=1.000 step=24s eta=3h 21m 50s
2026-10-03 10:06:17 [eval] 1641/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7c960655429935c91b5244 status=ok score=1.000 step=26s eta=3h 21m 15s
2026-10-03 10:06:54 [eval] 1642/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae3f1fb5542995ad6573cc1 status=ok score=0.650 step=36s eta=3h 20m 42s
2026-10-03 10:07:25 [eval] 1643/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0d52e554299603e418469 status=ok score=1.000 step=31s eta=3h 20m 08s
2026-10-03 10:08:04 [eval] 1644/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8347d65542996488c2e3f6 status=ok score=1.000 step=38s eta=3h 19m 35s
2026-10-03 10:08:30 [eval] 1645/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7562045542992db947364f status=ok score=1.000 step=25s eta=3h 19m 00s
2026-10-03 10:09:01 [eval] 1646/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae61351554299546bf83066 status=ok score=0.650 step=31s eta=3h 18m 25s
2026-10-03 10:09:19 [eval] 1647/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab9587d55429970cfb8ea7e status=ok score=1.000 step=18s eta=3h 17m 49s
2026-10-03 10:10:11 [eval] 1648/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a756fa15542996c70cfaefb status=ok score=0.710 step=51s eta=3h 17m 19s
2026-10-03 10:11:29 [eval] 1649/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abe765a55429976d4830b1f status=ok score=0.150 step=1m 17s eta=3h 16m 55s
2026-10-03 10:12:42 [eval] 1650/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2f1d1554299218029dba4 status=ok score=0.150 step=1m 13s eta=3h 16m 29s
2026-10-03 10:13:13 [eval] 1651/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab40e1c5542996a3a969f00 status=ok score=1.000 step=30s eta=3h 15m 55s
2026-10-03 10:13:41 [eval] 1652/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adfe0de55429925eb1afae9 status=ok score=1.000 step=28s eta=3h 15m 20s
2026-10-03 10:13:57 [eval] 1653/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7bbcd65542997c3ec97268 status=ok score=0.575 step=15s eta=3h 14m 43s
2026-10-03 10:14:28 [eval] 1654/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a887bc0554299206df2b2b6 status=ok score=0.575 step=31s eta=3h 14m 09s
2026-10-03 10:15:38 [eval] 1655/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abbdd565542993f40c73bfb status=ok score=0.530 step=1m 09s eta=3h 13m 42s
2026-10-03 10:16:06 [eval] 1656/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a72125055429971e9dc9241 status=ok score=1.000 step=28s eta=3h 13m 08s
2026-10-03 10:16:29 [eval] 1657/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae08a0455429924de1b70fc status=ok score=1.000 step=22s eta=3h 12m 32s
2026-10-03 10:17:46 [eval] 1658/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7f62405542992e7d278cf0 status=ok score=0.150 step=1m 16s eta=3h 12m 07s
2026-10-03 10:18:05 [eval] 1659/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab271fe554299449642c8a6 status=ok score=1.000 step=19s eta=3h 11m 30s
2026-10-03 10:18:25 [eval] 1660/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a89ab1355429946c8d6e996 status=ok score=1.000 step=19s eta=3h 10m 54s
2026-10-03 10:19:33 [eval] 1661/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac21bac5542991316484bf2 status=ok score=1.000 step=1m 07s eta=3h 10m 27s
2026-10-03 10:19:53 [eval] 1662/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7e37095542995ed0d166d5 status=ok score=1.000 step=19s eta=3h 09m 50s
2026-10-03 10:20:21 [eval] 1663/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7558425542992db9473647 status=ok score=1.000 step=28s eta=3h 09m 16s
2026-10-03 10:20:57 [eval] 1664/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a799dfb5542994bb9457029 status=ok score=1.000 step=35s eta=3h 08m 42s
2026-10-03 10:21:38 [eval] 1665/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a90629855429916514e749e status=ok score=1.000 step=41s eta=3h 08m 10s
2026-10-03 10:22:14 [eval] 1666/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae74818554299572ea547ad status=ok score=1.000 step=36s eta=3h 07m 37s
2026-10-03 10:22:56 [eval] 1667/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7eaf65542994a481bbe1d status=ok score=1.000 step=42s eta=3h 07m 05s
2026-10-03 10:23:39 [eval] 1668/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab1e76c554299449642c800 status=ok score=0.736 step=42s eta=3h 06m 33s
2026-10-03 10:24:07 [eval] 1669/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a74122f55429929fddd83da status=ok score=1.000 step=28s eta=3h 05m 58s
2026-10-03 10:25:24 [eval] 1670/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a79e3925542994bb9457130 status=ok score=0.150 step=1m 17s eta=3h 05m 33s
2026-10-03 10:25:58 [eval] 1671/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7625c7554299109176e668 status=ok score=0.350 step=34s eta=3h 04m 59s
2026-10-03 10:26:28 [eval] 1672/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab341f755429969a97a8114 status=ok score=1.000 step=29s eta=3h 04m 25s
2026-10-03 10:26:54 [eval] 1673/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a79c6a55542994bb9457091 status=ok score=1.000 step=26s eta=3h 03m 50s
2026-10-03 10:27:22 [eval] 1674/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae2295c554299495565da13 status=ok score=0.500 step=27s eta=3h 03m 15s
2026-10-03 10:27:59 [eval] 1675/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae20cd25542997283cd2376 status=ok score=1.000 step=37s eta=3h 02m 42s
2026-10-03 10:28:23 [eval] 1676/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7af1a955429931da12c98f status=ok score=1.000 step=23s eta=3h 02m 06s
2026-10-03 10:29:38 [eval] 1677/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adfed45554299603e4183c5 status=ok score=0.150 step=1m 15s eta=3h 01m 40s
2026-10-03 10:30:05 [eval] 1678/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adbda2755429944faac2385 status=ok score=1.000 step=26s eta=3h 01m 05s
2026-10-03 10:30:29 [eval] 1679/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b66135542997c3ec97145 status=ok score=1.000 step=23s eta=3h 00m 30s
2026-10-03 10:31:13 [eval] 1680/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac0d83a554299294b219038 status=ok score=1.000 step=44s eta=2h 59m 58s
2026-10-03 10:31:38 [eval] 1681/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77ddb855429967ab1052d8 status=ok score=0.607 step=25s eta=2h 59m 23s
2026-10-03 10:32:01 [eval] 1682/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1d4e75542997f29b3c143 status=ok score=1.000 step=22s eta=2h 58m 47s
2026-10-03 10:32:30 [eval] 1683/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7f3bcd55429930675136c3 status=ok score=1.000 step=28s eta=2h 58m 12s
2026-10-03 10:33:15 [eval] 1684/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f812755429918e830d245 status=ok score=0.479 step=45s eta=2h 57m 41s
2026-10-03 10:33:40 [eval] 1685/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae5ffbb5542996de7b71ad4 status=ok score=1.000 step=24s eta=2h 57m 05s
2026-10-03 10:34:17 [eval] 1686/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7c2819554299683c1c62db status=ok score=1.000 step=37s eta=2h 56m 32s
2026-10-03 10:34:53 [eval] 1687/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab9d44255429939ce03dc36 status=ok score=1.000 step=36s eta=2h 55m 59s
2026-10-03 10:36:13 [eval] 1688/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab6cebd55429954757d3378 status=ok score=0.150 step=1m 19s eta=2h 55m 33s
2026-10-03 10:36:44 [eval] 1689/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf0cbd5542993a75d263e0 status=ok score=1.000 step=31s eta=2h 54m 59s
2026-10-03 10:37:05 [eval] 1690/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b017155429949d91db463 status=ok score=1.000 step=20s eta=2h 54m 23s
2026-10-03 10:37:22 [eval] 1691/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f9b8c5542997ba9cb32e6 status=ok score=1.000 step=17s eta=2h 53m 46s
2026-10-03 10:38:18 [eval] 1692/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae788fa55429952e35ea964 status=ok score=0.350 step=55s eta=2h 53m 17s
2026-10-03 10:38:44 [eval] 1693/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac038db554299294b218f57 status=ok score=1.000 step=26s eta=2h 52m 41s
2026-10-03 10:39:08 [eval] 1694/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab7bae95542993667793ff4 status=ok score=1.000 step=24s eta=2h 52m 06s
2026-10-03 10:39:52 [eval] 1695/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abbf698554299114383a0b5 status=ok score=1.000 step=43s eta=2h 51m 34s
2026-10-03 10:40:10 [eval] 1696/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abed9435542994516f45457 status=ok score=1.000 step=18s eta=2h 50m 57s
2026-10-03 10:40:57 [eval] 1697/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abfa9745542997ec76fd426 status=ok score=1.000 step=46s eta=2h 50m 26s
2026-10-03 10:41:31 [eval] 1698/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8481945542997175ce1ed3 status=ok score=1.000 step=34s eta=2h 49m 52s
2026-10-03 10:42:10 [eval] 1699/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab1ebff5542993be8fa9882 status=ok score=1.000 step=38s eta=2h 49m 19s
2026-10-03 10:42:28 [eval] 1700/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2cfab554299657fa29079 status=ok score=1.000 step=17s eta=2h 48m 43s
2026-10-03 10:44:00 [eval] 1701/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f495c5542997ba9cb3220 status=ok score=0.150 step=1m 32s eta=2h 48m 20s
2026-10-03 10:44:30 [eval] 1702/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a887f5c554299206df2b2c0 status=ok score=1.000 step=29s eta=2h 47m 45s
2026-10-03 10:45:01 [eval] 1703/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a78b209554299148911f93e status=ok score=0.650 step=30s eta=2h 47m 11s
2026-10-03 10:45:35 [eval] 1704/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7f85505542995d8a8dde95 status=ok score=1.000 step=34s eta=2h 46m 37s
2026-10-03 10:46:03 [eval] 1705/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7c6d98554299683c1c6304 status=ok score=1.000 step=27s eta=2h 46m 02s
2026-10-03 10:47:27 [eval] 1706/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84bc5b5542991dd0999dc3 status=ok score=0.150 step=1m 23s eta=2h 45m 37s
2026-10-03 10:48:34 [eval] 1707/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ade450b5542997c77adedc5 status=ok score=1.000 step=1m 06s eta=2h 45m 09s
2026-10-03 10:49:10 [eval] 1708/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a905d085542995651fb5147 status=ok score=1.000 step=36s eta=2h 44m 36s
2026-10-03 10:49:39 [eval] 1709/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7bcbc8554299294a54aae2 status=ok score=1.000 step=29s eta=2h 44m 01s
2026-10-03 10:50:21 [eval] 1710/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8325b35542990548d0b18f status=ok score=0.350 step=41s eta=2h 43m 29s
2026-10-03 10:51:17 [eval] 1711/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abcfcf0554299114383a1b4 status=ok score=1.000 step=56s eta=2h 42m 58s
2026-10-03 10:51:45 [eval] 1712/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac3126f5542995ef918c0e8 status=ok score=1.000 step=28s eta=2h 42m 24s
2026-10-03 10:52:20 [eval] 1713/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7da0915542990b8f5039d4 status=ok score=0.350 step=34s eta=2h 41m 50s
2026-10-03 10:52:59 [eval] 1714/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7fb1e55542995d8a8ddef7 status=ok score=1.000 step=39s eta=2h 41m 17s
2026-10-03 10:53:20 [eval] 1715/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a73830d55429908901be2da status=ok score=1.000 step=21s eta=2h 40m 41s
2026-10-03 10:53:43 [eval] 1716/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf72d35542992d7e9f9369 status=ok score=1.000 step=23s eta=2h 40m 06s
2026-10-03 10:54:10 [eval] 1717/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8ece2e5542995085b37497 status=ok score=1.000 step=26s eta=2h 39m 30s
2026-10-03 10:54:42 [eval] 1718/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab7e4dc5542995dae37e9df status=ok score=1.000 step=31s eta=2h 38m 56s
2026-10-03 10:55:54 [eval] 1719/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abbaed855429931dba144aa status=ok score=0.350 step=1m 12s eta=2h 38m 29s
2026-10-03 10:56:26 [eval] 1720/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a79be0e5542994f819ef084 status=ok score=1.000 step=31s eta=2h 37m 55s
2026-10-03 10:56:50 [eval] 1721/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac52f455542996feb3fea12 status=ok score=1.000 step=24s eta=2h 37m 19s
2026-10-03 10:57:19 [eval] 1722/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab5499e5542992aa134a295 status=ok score=1.000 step=28s eta=2h 36m 45s
2026-10-03 10:57:39 [eval] 1723/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a79d2fe5542994f819ef0c3 status=ok score=1.000 step=20s eta=2h 36m 09s
2026-10-03 10:58:03 [eval] 1724/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7119f75542994082a3e58e status=ok score=1.000 step=23s eta=2h 35m 33s
2026-10-03 10:58:23 [eval] 1725/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac3d9c9554299204fd21ea3 status=ok score=1.000 step=20s eta=2h 34m 57s
2026-10-03 10:58:43 [eval] 1726/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac41379554299204fd21ef1 status=ok score=1.000 step=19s eta=2h 34m 21s
2026-10-03 10:59:58 [eval] 1727/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a81cb2c5542990a1d231ec4 status=ok score=0.150 step=1m 14s eta=2h 33m 54s
2026-10-03 11:01:16 [eval] 1728/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a713dcb5542994082a3e6d9 status=ok score=0.150 step=1m 18s eta=2h 33m 27s
2026-10-03 11:01:42 [eval] 1729/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88a1e55542997e5c09a64d status=ok score=1.000 step=26s eta=2h 32m 52s
2026-10-03 11:02:07 [eval] 1730/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a37b85542996c55b2dd3f status=ok score=1.000 step=24s eta=2h 32m 17s
2026-10-03 11:03:25 [eval] 1731/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf62d05542992d7e9f932d status=ok score=0.150 step=1m 17s eta=2h 31m 50s
2026-10-03 11:04:31 [eval] 1732/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a75fa14554299109176e5dc status=ok score=0.750 step=1m 06s eta=2h 31m 21s
2026-10-03 11:05:42 [eval] 1733/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac497025542997ea680ca8d status=ok score=1.000 step=1m 10s eta=2h 30m 53s
2026-10-03 11:06:23 [eval] 1734/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84a1c85542992a431d1a7c status=ok score=1.000 step=41s eta=2h 30m 20s
2026-10-03 11:07:20 [eval] 1735/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf27775542993344016c00 status=ok score=0.650 step=56s eta=2h 29m 49s
2026-10-03 11:07:40 [eval] 1736/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a791a97554299148911f9f2 status=ok score=0.650 step=19s eta=2h 29m 13s
2026-10-03 11:08:17 [eval] 1737/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abcf17655429959677d6b5c status=ok score=0.350 step=37s eta=2h 28m 40s
2026-10-03 11:09:12 [eval] 1738/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abc19705542993a06baf86e status=ok score=1.000 step=54s eta=2h 28m 09s
2026-10-03 11:10:27 [eval] 1739/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adccf645542990d50227d32 status=ok score=1.000 step=1m 14s eta=2h 27m 41s
2026-10-03 11:11:10 [eval] 1740/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae3c5535542991a06ce9a20 status=ok score=1.000 step=43s eta=2h 27m 09s
2026-10-03 11:11:51 [eval] 1741/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab811e95542995dae37ea22 status=ok score=1.000 step=40s eta=2h 26m 36s
2026-10-03 11:13:07 [eval] 1742/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adcfe5f5542992c1e3a24f0 status=ok score=0.150 step=1m 16s eta=2h 26m 08s
2026-10-03 11:13:25 [eval] 1743/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8762205542996e4f3087b8 status=ok score=1.000 step=17s eta=2h 25m 32s
2026-10-03 11:13:53 [eval] 1744/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac23f9555429951e9e684db status=ok score=1.000 step=28s eta=2h 24m 57s
2026-10-03 11:14:25 [eval] 1745/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab840e255429934fafe6d3b status=ok score=1.000 step=31s eta=2h 24m 23s
2026-10-03 11:14:47 [eval] 1746/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a78db8055429970f5fffdb2 status=ok score=1.000 step=22s eta=2h 23m 47s
2026-10-03 11:15:21 [eval] 1747/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adfbca255429942ec259b2c status=ok score=1.000 step=33s eta=2h 23m 13s
2026-10-03 11:15:45 [eval] 1748/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8e2ba05542995085b373b8 status=ok score=1.000 step=24s eta=2h 22m 38s
2026-10-03 11:16:15 [eval] 1749/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a85ab905542994c784ddb35 status=ok score=1.000 step=30s eta=2h 22m 03s
2026-10-03 11:16:48 [eval] 1750/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8fc3b155429933b8a20454 status=ok score=1.000 step=32s eta=2h 21m 29s
2026-10-03 11:17:18 [eval] 1751/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a712af15542994082a3e614 status=ok score=1.000 step=30s eta=2h 20m 54s
2026-10-03 11:17:52 [eval] 1752/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a76f5b155429972597f1400 status=ok score=0.710 step=33s eta=2h 20m 21s
2026-10-03 11:18:26 [eval] 1753/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae6069c55429929b0807a67 status=ok score=0.350 step=34s eta=2h 19m 47s
2026-10-03 11:18:49 [eval] 1754/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77321355429972597f1493 status=ok score=1.000 step=22s eta=2h 19m 11s
2026-10-03 11:19:22 [eval] 1755/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8869155429916710eb081 status=ok score=1.000 step=32s eta=2h 18m 37s
2026-10-03 11:19:54 [eval] 1756/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab849d955429916710eb017 status=ok score=1.000 step=32s eta=2h 18m 03s
2026-10-03 11:20:15 [eval] 1757/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ade15a45542997545bbbe46 status=ok score=1.000 step=21s eta=2h 17m 27s
2026-10-03 11:20:47 [eval] 1758/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7af4cd55429931da12c9a6 status=ok score=0.650 step=31s eta=2h 16m 53s
2026-10-03 11:21:39 [eval] 1759/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf3e355542993a75d26440 status=ok score=0.710 step=52s eta=2h 16m 21s
2026-10-03 11:22:25 [eval] 1760/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8d0d7b55429941ae14df79 status=ok score=0.350 step=45s eta=2h 15m 49s
2026-10-03 11:22:50 [eval] 1761/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b65ab5542997c3ec97144 status=ok score=1.000 step=24s eta=2h 15m 14s
2026-10-03 11:23:10 [eval] 1762/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abed7d75542990832d3a0f7 status=ok score=0.650 step=20s eta=2h 14m 38s
2026-10-03 11:23:29 [eval] 1763/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a804510554299485f5985af status=ok score=1.000 step=18s eta=2h 14m 02s
2026-10-03 11:23:50 [eval] 1764/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1408a5542997b2ef7d17c status=ok score=1.000 step=20s eta=2h 13m 26s
2026-10-03 11:24:37 [eval] 1765/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab2342a5542993be8fa98c3 status=ok score=1.000 step=47s eta=2h 12m 54s
2026-10-03 11:25:06 [eval] 1766/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a81a84e5542990a1d231e4e status=ok score=1.000 step=28s eta=2h 12m 20s
2026-10-03 11:25:34 [eval] 1767/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac1b5de5542994d76dccec6 status=ok score=1.000 step=28s eta=2h 11m 45s
2026-10-03 11:26:53 [eval] 1768/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4a3265542995ad6573de5 status=ok score=0.150 step=1m 18s eta=2h 11m 17s
2026-10-03 11:27:14 [eval] 1769/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7e6c725542991319bc94a4 status=ok score=1.000 step=20s eta=2h 10m 41s
2026-10-03 11:27:48 [eval] 1770/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abd09585542996e802b469b status=ok score=1.000 step=33s eta=2h 10m 07s
2026-10-03 11:29:13 [eval] 1771/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7265825542997f827839a3 status=ok score=0.150 step=1m 25s eta=2h 09m 40s
2026-10-03 11:29:41 [eval] 1772/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf33965542993344016c20 status=ok score=1.000 step=27s eta=2h 09m 05s
2026-10-03 11:30:21 [eval] 1773/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab4bea15542990594ba9cae status=ok score=1.000 step=40s eta=2h 08m 32s
2026-10-03 11:30:38 [eval] 1774/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7e0c045542995f4f4023c5 status=ok score=0.650 step=16s eta=2h 07m 56s
2026-10-03 11:30:58 [eval] 1775/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac097b05542996f0d89cc18 status=ok score=1.000 step=20s eta=2h 07m 20s
2026-10-03 11:31:22 [eval] 1776/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae520315542993aec5ec152 status=ok score=1.000 step=23s eta=2h 06m 45s
2026-10-03 11:32:00 [eval] 1777/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abb76fa5542992ccd8e7f48 status=ok score=1.000 step=38s eta=2h 06m 12s
2026-10-03 11:32:27 [eval] 1778/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8501915542997175ce1f5a status=ok score=1.000 step=26s eta=2h 05m 37s
2026-10-03 11:32:46 [eval] 1779/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5add48465542992200553a80 status=ok score=1.000 step=18s eta=2h 05m 01s
2026-10-03 11:33:33 [eval] 1780/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abbdc3f55429931dba145af status=ok score=1.000 step=47s eta=2h 04m 29s
2026-10-03 11:33:53 [eval] 1781/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8fb3af5542997ba9cb32ee status=ok score=1.000 step=19s eta=2h 03m 53s
2026-10-03 11:34:28 [eval] 1782/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a722fae55429971e9dc9343 status=ok score=0.607 step=35s eta=2h 03m 19s
2026-10-03 11:35:02 [eval] 1783/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a87c13f5542996e4f30890c status=ok score=1.000 step=33s eta=2h 02m 45s
2026-10-03 11:35:24 [eval] 1784/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77b0395542997042120ae1 status=ok score=1.000 step=21s eta=2h 02m 10s
2026-10-03 11:35:51 [eval] 1785/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a70f39c5542994082a3e429 status=ok score=1.000 step=27s eta=2h 01m 35s
2026-10-03 11:36:16 [eval] 1786/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88a6975542994846c1cea4 status=ok score=1.000 step=25s eta=2h 01m 00s
2026-10-03 11:36:30 [eval] 1787/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf39295542992d7e9f92df status=ok score=1.000 step=13s eta=2h 00m 24s
2026-10-03 11:36:56 [eval] 1788/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae6828f5542996d980e7bb9 status=ok score=1.000 step=25s eta=1h 59m 49s
2026-10-03 11:38:13 [eval] 1789/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adbe1a7554299438c868cc3 status=ok score=0.150 step=1m 17s eta=1h 59m 20s
2026-10-03 11:38:41 [eval] 1790/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8db916554299441c6ba057 status=ok score=1.000 step=28s eta=1h 58m 45s
2026-10-03 11:39:03 [eval] 1791/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a887898554299206df2b2a2 status=ok score=1.000 step=21s eta=1h 58m 10s
2026-10-03 11:39:29 [eval] 1792/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b73ad5542997c3ec9718c status=ok score=1.000 step=26s eta=1h 57m 35s
2026-10-03 11:39:58 [eval] 1793/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae63dad55429929b0807afe status=ok score=1.000 step=28s eta=1h 57m 01s
2026-10-03 11:40:35 [eval] 1794/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8fdd9c55429916514e73de status=ok score=1.000 step=36s eta=1h 56m 27s
2026-10-03 11:41:01 [eval] 1795/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84d80c5542992a431d1ab5 status=ok score=1.000 step=26s eta=1h 55m 52s
2026-10-03 11:41:47 [eval] 1796/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77ba6c55429967ab10524c status=ok score=1.000 step=45s eta=1h 55m 20s
2026-10-03 11:42:10 [eval] 1797/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7ab51055429927d897bef6 status=ok score=1.000 step=22s eta=1h 54m 45s
2026-10-03 11:43:10 [eval] 1798/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a71214d5542994082a3e5b9 status=ok score=1.000 step=1m 00s eta=1h 54m 14s
2026-10-03 11:43:35 [eval] 1799/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf17f95542995ec70e8f6c status=ok score=0.350 step=24s eta=1h 53m 39s
2026-10-03 11:43:58 [eval] 1800/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab6bdd255429953192ad36e status=ok score=1.000 step=23s eta=1h 53m 04s
2026-10-03 11:44:20 [eval] 1801/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab2a01d5542992953946778 status=ok score=1.000 step=21s eta=1h 52m 28s
2026-10-03 11:44:52 [eval] 1802/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4f2c75542993aec5ec0fb status=ok score=1.000 step=32s eta=1h 51m 54s
2026-10-03 11:45:10 [eval] 1803/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77253455429972597f1449 status=ok score=1.000 step=17s eta=1h 51m 19s
2026-10-03 11:45:30 [eval] 1804/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77a7db5542995d8318124d status=ok score=1.000 step=20s eta=1h 50m 43s
2026-10-03 11:46:51 [eval] 1805/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8ec7cc5542995a26add518 status=ok score=0.150 step=1m 20s eta=1h 50m 14s
2026-10-03 11:47:08 [eval] 1806/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84fea85542994c784ddabf status=ok score=1.000 step=17s eta=1h 49m 39s
2026-10-03 11:47:43 [eval] 1807/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0006755429925eb1afbd3 status=ok score=0.736 step=34s eta=1h 49m 05s
2026-10-03 11:48:20 [eval] 1808/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a801f215542992bc0c4a6b2 status=ok score=1.000 step=36s eta=1h 48m 31s
2026-10-03 11:48:46 [eval] 1809/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a75092b55429916b0164242 status=ok score=1.000 step=26s eta=1h 47m 56s
2026-10-03 11:49:06 [eval] 1810/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8c5794554299240d9c2131 status=ok score=1.000 step=19s eta=1h 47m 21s
2026-10-03 11:49:39 [eval] 1811/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abd56355542993062266c58 status=ok score=1.000 step=33s eta=1h 46m 47s
2026-10-03 11:50:06 [eval] 1812/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7da3a95542990b8f5039e6 status=ok score=1.000 step=26s eta=1h 46m 12s
2026-10-03 11:50:34 [eval] 1813/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8bd9c95542997f31a41de2 status=ok score=1.000 step=27s eta=1h 45m 38s
2026-10-03 11:51:19 [eval] 1814/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84a65d5542992a431d1a83 status=ok score=1.000 step=45s eta=1h 45m 05s
2026-10-03 11:51:45 [eval] 1815/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abd01205542992ac4f3819b status=ok score=0.650 step=25s eta=1h 44m 30s
2026-10-03 11:52:02 [eval] 1816/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8e36835542995085b373e2 status=ok score=1.000 step=17s eta=1h 43m 55s
2026-10-03 11:52:28 [eval] 1817/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a83411655429966c78a6b5d status=ok score=1.000 step=25s eta=1h 43m 20s
2026-10-03 11:53:09 [eval] 1818/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b04df55429950cd6afc49 status=ok score=0.350 step=40s eta=1h 42m 47s
2026-10-03 11:53:28 [eval] 1819/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7be2595542997c3ec972ac status=ok score=0.710 step=19s eta=1h 42m 12s
2026-10-03 11:54:02 [eval] 1820/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1b2b9554299422ee99684 status=ok score=1.000 step=33s eta=1h 41m 38s
2026-10-03 11:55:21 [eval] 1821/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b3f8a5542995d1e6f131f status=ok score=0.150 step=1m 18s eta=1h 41m 08s
2026-10-03 11:55:48 [eval] 1822/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88a4245542997e5c09a668 status=ok score=1.000 step=26s eta=1h 40m 34s
2026-10-03 11:57:02 [eval] 1823/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a81c7d15542990a1d231ea9 status=ok score=0.150 step=1m 14s eta=1h 40m 04s
2026-10-03 11:57:27 [eval] 1824/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b4bc35542992d025e67e0 status=ok score=1.000 step=24s eta=1h 39m 29s
2026-10-03 11:58:06 [eval] 1825/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a73a7c755429978a71e9068 status=ok score=0.500 step=39s eta=1h 38m 56s
2026-10-03 11:58:47 [eval] 1826/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7cd72055429909bec7683b status=ok score=1.000 step=41s eta=1h 38m 22s
2026-10-03 11:59:41 [eval] 1827/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab1d983554299340b52540a status=ok score=0.650 step=53s eta=1h 37m 50s
2026-10-03 12:00:14 [eval] 1828/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab2a54b554299295394678e status=ok score=1.000 step=33s eta=1h 37m 16s
2026-10-03 12:00:47 [eval] 1829/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a855b5c5542997b5ce3ffeb status=ok score=1.000 step=33s eta=1h 36m 42s
2026-10-03 12:01:10 [eval] 1830/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abc0a5d5542993f40c73c64 status=ok score=1.000 step=23s eta=1h 36m 07s
2026-10-03 12:01:37 [eval] 1831/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8dd5f955429917b4a5bcc7 status=ok score=0.350 step=26s eta=1h 35m 33s
2026-10-03 12:02:32 [eval] 1832/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adcaa7f5542990d50227cdb status=ok score=1.000 step=55s eta=1h 35m 01s
2026-10-03 12:02:56 [eval] 1833/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7f3f7c55429934daa2fd45 status=ok score=1.000 step=24s eta=1h 34m 26s
2026-10-03 12:03:29 [eval] 1834/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a774e9c55429972597f14f3 status=ok score=1.000 step=33s eta=1h 33m 52s
2026-10-03 12:04:05 [eval] 1835/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae249925542994d89d5b3c1 status=ok score=1.000 step=36s eta=1h 33m 18s
2026-10-03 12:04:40 [eval] 1836/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae22f4e5542996483e6492f status=ok score=1.000 step=34s eta=1h 32m 44s
2026-10-03 12:06:03 [eval] 1837/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2cdaa554299657fa29070 status=ok score=0.150 step=1m 22s eta=1h 32m 15s
2026-10-03 12:06:41 [eval] 1838/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b820c5542997c3ec971d8 status=ok score=0.650 step=38s eta=1h 31m 41s
2026-10-03 12:07:06 [eval] 1839/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7fde25542994a481bbe66 status=ok score=0.710 step=25s eta=1h 31m 06s
2026-10-03 12:07:30 [eval] 1840/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5add311b5542994ed6169cc5 status=ok score=1.000 step=23s eta=1h 30m 32s
2026-10-03 12:08:01 [eval] 1841/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0b60655429945ae959437 status=ok score=0.479 step=30s eta=1h 29m 57s
2026-10-03 12:08:33 [eval] 1842/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8ed7b455429917b4a5bdd1 status=ok score=0.710 step=31s eta=1h 29m 23s
2026-10-03 12:08:56 [eval] 1843/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a85a3005542991dd0999e72 status=ok score=1.000 step=23s eta=1h 28m 48s
2026-10-03 12:09:17 [eval] 1844/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a807ea1554299485f598624 status=ok score=0.710 step=21s eta=1h 28m 13s
2026-10-03 12:10:09 [eval] 1845/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf4ba65542992d7e9f931c status=ok score=1.000 step=52s eta=1h 27m 41s
2026-10-03 12:10:46 [eval] 1846/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8a40015542996c9b8d5e72 status=ok score=1.000 step=37s eta=1h 27m 07s
2026-10-03 12:11:07 [eval] 1847/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a849cc95542997175ce1efa status=ok score=1.000 step=20s eta=1h 26m 32s
2026-10-03 12:11:28 [eval] 1848/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a71095e5542994082a3e4f3 status=ok score=1.000 step=21s eta=1h 25m 57s
2026-10-03 12:11:51 [eval] 1849/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab51dae5542991779162d82 status=ok score=1.000 step=23s eta=1h 25m 22s
2026-10-03 12:12:33 [eval] 1850/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab859a955429934fafe6d7b status=ok score=1.000 step=42s eta=1h 24m 49s
2026-10-03 12:13:11 [eval] 1851/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8e40f65542995a26add498 status=ok score=1.000 step=37s eta=1h 24m 15s
2026-10-03 12:14:35 [eval] 1852/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5add4dd35542992ae4cec507 status=ok score=0.150 step=1m 24s eta=1h 23m 46s
2026-10-03 12:14:53 [eval] 1853/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77c8905542995d831812ce status=ok score=1.000 step=18s eta=1h 23m 10s
2026-10-03 12:16:07 [eval] 1854/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab2b8fe5542991669774070 status=ok score=0.150 step=1m 13s eta=1h 22m 40s
2026-10-03 12:16:30 [eval] 1855/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf043b5542993a75d263d4 status=ok score=0.350 step=23s eta=1h 22m 05s
2026-10-03 12:16:56 [eval] 1856/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1412a55429920d523434c status=ok score=1.000 step=25s eta=1h 21m 30s
2026-10-03 12:17:15 [eval] 1857/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2bbd0554299218029db09 status=ok score=1.000 step=19s eta=1h 20m 55s
2026-10-03 12:17:37 [eval] 1858/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a732aa055429901807daf9f status=ok score=1.000 step=21s eta=1h 20m 20s
2026-10-03 12:18:12 [eval] 1859/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abcf2b4554299700f9d7937 status=ok score=1.000 step=34s eta=1h 19m 46s
2026-10-03 12:18:39 [eval] 1860/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae66b055542995703ce8b61 status=ok score=1.000 step=27s eta=1h 19m 12s
2026-10-03 12:19:57 [eval] 1861/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae6860e5542991bbc976112 status=ok score=0.150 step=1m 17s eta=1h 18m 41s
2026-10-03 12:20:23 [eval] 1862/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f0a01554299458435d539 status=ok score=1.000 step=26s eta=1h 18m 07s
2026-10-03 12:20:42 [eval] 1863/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f799d55429918e830d22d status=ok score=1.000 step=18s eta=1h 17m 31s
2026-10-03 12:21:24 [eval] 1864/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae527945542993aec5ec167 status=ok score=1.000 step=42s eta=1h 16m 58s
2026-10-03 12:22:45 [eval] 1865/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abba581554299642a094af9 status=ok score=0.150 step=1m 21s eta=1h 16m 28s
2026-10-03 12:23:16 [eval] 1866/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac4ec9955429924173fb4da status=ok score=1.000 step=30s eta=1h 15m 53s
2026-10-03 12:23:59 [eval] 1867/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae37e525542992e3233c42d status=ok score=1.000 step=43s eta=1h 15m 20s
2026-10-03 12:24:17 [eval] 1868/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a75a0725542992d0ec05fc9 status=ok score=0.688 step=18s eta=1h 14m 45s
2026-10-03 12:24:41 [eval] 1869/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a721dfd55429971e9dc928b status=ok score=0.650 step=23s eta=1h 14m 10s
2026-10-03 12:25:09 [eval] 1870/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab69c25554299110f219a39 status=ok score=1.000 step=27s eta=1h 13m 36s
2026-10-03 12:26:25 [eval] 1871/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab94acd554299743d22eac6 status=ok score=0.150 step=1m 16s eta=1h 13m 05s
2026-10-03 12:26:53 [eval] 1872/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77a9df55429967ab10521c status=ok score=0.500 step=27s eta=1h 12m 30s
2026-10-03 12:27:13 [eval] 1873/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1e6d95542997283cd22c3 status=ok score=0.607 step=19s eta=1h 11m 55s
2026-10-03 12:27:42 [eval] 1874/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88f9555542995153361214 status=ok score=1.000 step=29s eta=1h 11m 21s
2026-10-03 12:28:04 [eval] 1875/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a45425542990783324ee2 status=ok score=0.710 step=22s eta=1h 10m 46s
2026-10-03 12:28:19 [eval] 1876/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b99c355429950cd6afd28 status=ok score=1.000 step=15s eta=1h 10m 11s
2026-10-03 12:28:59 [eval] 1877/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a78caa955429970f5fffd83 status=ok score=1.000 step=39s eta=1h 09m 38s
2026-10-03 12:29:25 [eval] 1878/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8be8215542995e66a47518 status=ok score=1.000 step=25s eta=1h 09m 03s
2026-10-03 12:29:45 [eval] 1879/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab8688b55429934fafe6daa status=ok score=1.000 step=20s eta=1h 08m 28s
2026-10-03 12:30:30 [eval] 1880/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab6a2be554299710c8d1f08 status=ok score=1.000 step=44s eta=1h 07m 55s
2026-10-03 12:30:55 [eval] 1881/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a713ea95542994082a3e6e4 status=ok score=0.350 step=25s eta=1h 07m 20s
2026-10-03 12:31:19 [eval] 1882/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8af94455429971feec45b6 status=ok score=0.650 step=24s eta=1h 06m 46s
2026-10-03 12:31:56 [eval] 1883/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8c30f6554299240d9c20d1 status=ok score=1.000 step=36s eta=1h 06m 12s
2026-10-03 12:32:39 [eval] 1884/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae1e9fd5542997f29b3c1a1 status=ok score=0.650 step=42s eta=1h 05m 39s
2026-10-03 12:33:06 [eval] 1885/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7560585542992d0ec05f76 status=ok score=1.000 step=26s eta=1h 05m 04s
2026-10-03 12:33:28 [eval] 1886/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7c64bc5542996dd594b913 status=ok score=0.710 step=22s eta=1h 04m 30s
2026-10-03 12:34:01 [eval] 1887/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae6f2a7554299572ea5464a status=ok score=1.000 step=32s eta=1h 03m 56s
2026-10-03 12:35:20 [eval] 1888/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a1cd85542990783324e65 status=ok score=0.150 step=1m 19s eta=1h 03m 24s
2026-10-03 12:35:50 [eval] 1889/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b18d25542992d025e6768 status=ok score=1.000 step=30s eta=1h 02m 50s
2026-10-03 12:36:07 [eval] 1890/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab611cc5542992aa134a411 status=ok score=1.000 step=16s eta=1h 02m 15s
2026-10-03 12:36:30 [eval] 1891/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae0c7e755429945ae95944c status=ok score=1.000 step=23s eta=1h 01m 41s
2026-10-03 12:37:03 [eval] 1892/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8c66db554299585d9e3683 status=ok score=1.000 step=33s eta=1h 01m 07s
2026-10-03 12:37:30 [eval] 1893/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abdaa0f55429965af743dad status=ok score=1.000 step=26s eta=1h 00m 32s
2026-10-03 12:37:53 [eval] 1894/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8ed10b5542995085b374a0 status=ok score=1.000 step=22s eta=59m 58s
2026-10-03 12:38:19 [eval] 1895/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8fc0065542997ba9cb3318 status=ok score=1.000 step=26s eta=59m 23s
2026-10-03 12:39:24 [eval] 1896/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8a423255429930ff3c0d30 status=ok score=1.000 step=1m 05s eta=58m 51s
2026-10-03 12:39:45 [eval] 1897/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae5f3bb5542996de7b71a7e status=ok score=1.000 step=20s eta=58m 16s
2026-10-03 12:40:12 [eval] 1898/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7cf4e355429907fabef062 status=ok score=1.000 step=27s eta=57m 42s
2026-10-03 12:40:50 [eval] 1899/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae135fb55429920d523431f status=ok score=1.000 step=38s eta=57m 08s
2026-10-03 12:41:15 [eval] 1900/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7313865542994cef4bc442 status=ok score=1.000 step=24s eta=56m 34s
2026-10-03 12:41:42 [eval] 1901/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae53de455429908b6326599 status=ok score=1.000 step=27s eta=56m 00s
2026-10-03 12:41:58 [eval] 1902/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7b76735542997c3ec9719f status=ok score=1.000 step=16s eta=55m 25s
2026-10-03 12:42:47 [eval] 1903/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88c92d5542993b751ca84e status=ok score=0.479 step=48s eta=54m 52s
2026-10-03 12:43:22 [eval] 1904/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7cc50e554299452d57ba3e status=ok score=1.000 step=35s eta=54m 18s
2026-10-03 12:44:12 [eval] 1905/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae54b4f5542990ba0bbb261 status=ok score=1.000 step=49s eta=53m 45s
2026-10-03 12:44:31 [eval] 1906/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a86edcc55429960ec39b6da status=ok score=1.000 step=18s eta=53m 10s
2026-10-03 12:45:01 [eval] 1907/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2a55b55429921a00ab018 status=ok score=1.000 step=30s eta=52m 36s
2026-10-03 12:45:35 [eval] 1908/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae65c925542992ae0d162f9 status=ok score=1.000 step=33s eta=52m 02s
2026-10-03 12:45:49 [eval] 1909/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84c4135542994c784dda31 status=ok score=1.000 step=14s eta=51m 27s
2026-10-03 12:46:13 [eval] 1910/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84e9d35542994c784dda84 status=ok score=0.575 step=23s eta=50m 53s
2026-10-03 12:46:46 [eval] 1911/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae618325542996de7b71b56 status=ok score=1.000 step=33s eta=50m 19s
2026-10-03 12:47:21 [eval] 1912/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab1dcab5542993be8fa985e status=ok score=1.000 step=34s eta=49m 45s
2026-10-03 12:47:41 [eval] 1913/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac46bb05542991943173983 status=ok score=1.000 step=19s eta=49m 10s
2026-10-03 12:48:07 [eval] 1914/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae74fc45542997b22f6a6b4 status=ok score=1.000 step=26s eta=48m 36s
2026-10-03 12:48:30 [eval] 1915/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abebbe65542997719eab59d status=ok score=1.000 step=22s eta=48m 01s
2026-10-03 12:49:48 [eval] 1916/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adc035c554299438c868d04 status=ok score=0.150 step=1m 17s eta=47m 29s
2026-10-03 12:50:10 [eval] 1917/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7cdc1b55429907fabef04d status=ok score=0.650 step=22s eta=46m 55s
2026-10-03 12:50:57 [eval] 1918/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a75ebfc5542992d0ec06018 status=ok score=1.000 step=47s eta=46m 22s
2026-10-03 12:51:23 [eval] 1919/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ade51b45542997c77adedf4 status=ok score=1.000 step=25s eta=45m 47s
2026-10-03 12:51:53 [eval] 1920/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8463545542990548d0b2a3 status=ok score=1.000 step=30s eta=45m 13s
2026-10-03 12:52:18 [eval] 1921/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7ed5af5542994959419a84 status=ok score=1.000 step=24s eta=44m 39s
2026-10-03 12:52:38 [eval] 1922/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab467975542991751b4d75f status=ok score=1.000 step=20s eta=44m 05s
2026-10-03 12:53:02 [eval] 1923/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8c7ac2554299653c1aa08e status=ok score=1.000 step=24s eta=43m 30s
2026-10-03 12:53:28 [eval] 1924/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adcc9f35542990d50227d20 status=ok score=1.000 step=25s eta=42m 56s
2026-10-03 12:53:51 [eval] 1925/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7bbb64554299042af8f7cc status=ok score=1.000 step=23s eta=42m 22s
2026-10-03 12:54:15 [eval] 1926/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab9debb55429955dce3ed97 status=ok score=0.710 step=23s eta=41m 47s
2026-10-03 12:54:48 [eval] 1927/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a874ce15542996432c57256 status=ok score=1.000 step=33s eta=41m 14s
2026-10-03 12:55:32 [eval] 1928/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae28b76554299495565daa8 status=ok score=0.650 step=43s eta=40m 40s
2026-10-03 12:56:57 [eval] 1929/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adddccd5542997dc7907069 status=ok score=0.150 step=1m 24s eta=40m 08s
2026-10-03 12:57:22 [eval] 1930/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a888c9d5542997e5c09a612 status=ok score=1.000 step=24s eta=39m 34s
2026-10-03 12:58:39 [eval] 1931/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8769475542993e715abf2b status=ok score=0.150 step=1m 17s eta=39m 01s
2026-10-03 12:59:05 [eval] 1932/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a84f7255542991dd0999e33 status=ok score=0.575 step=25s eta=38m 27s
2026-10-03 13:00:03 [eval] 1933/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a80c79155429938b61421da status=ok score=1.000 step=57s eta=37m 54s
2026-10-03 13:00:23 [eval] 1934/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae54b3d5542990ba0bbb260 status=ok score=1.000 step=19s eta=37m 20s
2026-10-03 13:01:01 [eval] 1935/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac249bd55429951e9e68528 status=ok score=0.750 step=37s eta=36m 46s
2026-10-03 13:01:33 [eval] 1936/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab84f2c55429934fafe6d54 status=ok score=1.000 step=32s eta=36m 12s
2026-10-03 13:02:07 [eval] 1937/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a85a8655542997b5ce40011 status=ok score=0.650 step=34s eta=35m 38s
2026-10-03 13:02:26 [eval] 1938/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a845e9055429933447460ec status=ok score=1.000 step=18s eta=35m 03s
2026-10-03 13:02:47 [eval] 1939/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a78ed6855429970f5fffdd9 status=ok score=0.607 step=21s eta=34m 29s
2026-10-03 13:03:23 [eval] 1940/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac3af895542995ef918c1f0 status=ok score=1.000 step=35s eta=33m 55s
2026-10-03 13:03:44 [eval] 1941/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7ec61a55429934daa2fc5f status=ok score=1.000 step=20s eta=33m 21s
2026-10-03 13:04:16 [eval] 1942/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac1bff05542994ab5c67dfc status=ok score=1.000 step=32s eta=32m 47s
2026-10-03 13:04:47 [eval] 1943/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a68d25542996c55b2dd98 status=ok score=1.000 step=30s eta=32m 13s
2026-10-03 13:05:22 [eval] 1944/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae3de615542992f92d823a5 status=ok score=1.000 step=35s eta=31m 39s
2026-10-03 13:05:53 [eval] 1945/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ab97d0a5542996be202051e status=ok score=1.000 step=30s eta=31m 05s
2026-10-03 13:06:43 [eval] 1946/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8df1a65542995085b3735f status=ok score=0.650 step=50s eta=30m 32s
2026-10-03 13:07:02 [eval] 1947/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a88a1475542997e5c09a646 status=ok score=1.000 step=19s eta=29m 57s
2026-10-03 13:07:44 [eval] 1948/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adbe2c65542996e68525274 status=ok score=1.000 step=41s eta=29m 24s
2026-10-03 13:08:37 [eval] 1949/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f38fa55429924144829f5 status=ok score=1.000 step=52s eta=28m 50s
2026-10-03 13:09:00 [eval] 1950/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a77cb335542997042120b3a status=ok score=1.000 step=23s eta=28m 16s
2026-10-03 13:09:29 [eval] 1951/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae6479a55429929b0807b1b status=ok score=1.000 step=28s eta=27m 42s
2026-10-03 13:09:54 [eval] 1952/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae20e265542994d89d5b325 status=ok score=1.000 step=25s eta=27m 08s
2026-10-03 13:11:11 [eval] 1953/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac048cc554299294b218f73 status=ok score=0.150 step=1m 17s eta=26m 35s
2026-10-03 13:11:33 [eval] 1954/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac176555542994d76dcce47 status=ok score=1.000 step=21s eta=26m 01s
2026-10-03 13:12:12 [eval] 1955/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7e05635542995f4f40238f status=ok score=1.000 step=39s eta=25m 27s
2026-10-03 13:12:31 [eval] 1956/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8db19d5542994ba4e3dd00 status=ok score=1.000 step=18s eta=24m 52s
2026-10-03 13:13:16 [eval] 1957/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf734b5542995ec70e9016 status=ok score=1.000 step=44s eta=24m 19s
2026-10-03 13:14:34 [eval] 1958/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abdb8ba5542993f32c2a015 status=ok score=0.150 step=1m 17s eta=23m 46s
2026-10-03 13:15:46 [eval] 1959/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a81ff62554299676cceb1c4 status=ok score=0.150 step=1m 12s eta=23m 13s
2026-10-03 13:16:08 [eval] 1960/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae48c4e55429913cc204498 status=ok score=1.000 step=22s eta=22m 38s
2026-10-03 13:17:19 [eval] 1961/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a112a5542990783324e2b status=ok score=0.150 step=1m 11s eta=22m 05s
2026-10-03 13:17:43 [eval] 1962/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8aa1685542992d82986f32 status=ok score=1.000 step=23s eta=21m 31s
2026-10-03 13:18:12 [eval] 1963/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7d3470554299452d57bb56 status=ok score=1.000 step=28s eta=20m 57s
2026-10-03 13:18:38 [eval] 1964/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2ffe7554299218029dbb3 status=ok score=1.000 step=26s eta=20m 23s
2026-10-03 13:19:00 [eval] 1965/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae27f555542992decbdcd30 status=ok score=1.000 step=21s eta=19m 49s
2026-10-03 13:20:25 [eval] 1966/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a75d8a3554299109176e5a6 status=ok score=0.150 step=1m 25s eta=19m 15s
2026-10-03 13:20:55 [eval] 1967/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ac2659b55429963665199a1 status=ok score=0.650 step=30s eta=18m 41s
2026-10-03 13:21:17 [eval] 1968/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a73bcf055429978a71e909c status=ok score=0.710 step=21s eta=18m 07s
2026-10-03 13:21:45 [eval] 1969/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7ea695542994a481bbe17 status=ok score=0.688 step=28s eta=17m 33s
2026-10-03 13:22:28 [eval] 1970/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf0ae45542992d7e9f9286 status=ok score=0.650 step=42s eta=16m 59s
2026-10-03 13:22:50 [eval] 1971/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a726b0f5542997f827839be status=ok score=0.710 step=21s eta=16m 25s
2026-10-03 13:23:10 [eval] 1972/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae2dd2055429928c423950d status=ok score=1.000 step=20s eta=15m 51s
2026-10-03 13:23:31 [eval] 1973/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7577785542992d0ec05fa0 status=ok score=1.000 step=20s eta=15m 17s
2026-10-03 13:23:58 [eval] 1974/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a83ed9b55429933447460b8 status=ok score=1.000 step=26s eta=14m 43s
2026-10-03 13:24:31 [eval] 1975/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abcfc365542993a06baf9d6 status=ok score=1.000 step=33s eta=14m 09s
2026-10-03 13:24:58 [eval] 1976/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abb02fe554299232ef4a39f status=ok score=1.000 step=26s eta=13m 35s
2026-10-03 13:25:26 [eval] 1977/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7ef625542994a481bbe40 status=ok score=0.607 step=27s eta=13m 01s
2026-10-03 13:25:56 [eval] 1978/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a87954f5542996e4f308856 status=ok score=1.000 step=30s eta=12m 27s
2026-10-03 13:26:41 [eval] 1979/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae60ea9554299546bf8304e status=ok score=0.650 step=44s eta=11m 53s
2026-10-03 13:27:04 [eval] 1980/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4d3c95542990ba0bbb165 status=ok score=0.650 step=22s eta=11m 19s
2026-10-03 13:27:25 [eval] 1981/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae7766455429952e35ea920 status=ok score=0.350 step=21s eta=10m 45s
2026-10-03 13:27:55 [eval] 1982/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4ec1e5542990ba0bbb19b status=ok score=1.000 step=29s eta=10m 11s
2026-10-03 13:28:29 [eval] 1983/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8f69b55542997ba9cb324f status=ok score=1.000 step=34s eta=9m 37s
2026-10-03 13:29:53 [eval] 1984/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b515e55429971feec46bb status=ok score=0.150 step=1m 24s eta=9m 03s
2026-10-03 13:30:29 [eval] 1985/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae24abc5542994d89d5b3c3 status=ok score=0.688 step=35s eta=8m 29s
2026-10-03 13:30:59 [eval] 1986/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7320565542991f9a20c61d status=ok score=1.000 step=29s eta=7m 55s
2026-10-03 13:31:52 [eval] 1987/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adca5eb5542994d58a2f693 status=ok score=1.000 step=53s eta=7m 21s
2026-10-03 13:33:14 [eval] 1988/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5add61d65542995b365fab21 status=ok score=0.150 step=1m 21s eta=6m 48s
2026-10-03 13:33:47 [eval] 1989/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8810485542997e5c09a590 status=ok score=0.688 step=33s eta=6m 14s
2026-10-03 13:34:08 [eval] 1990/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae4c39f5542995dadf243fb status=ok score=1.000 step=21s eta=5m 40s
2026-10-03 13:34:29 [eval] 1991/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8a231a55429930ff3c0cb4 status=ok score=1.000 step=20s eta=5m 05s
2026-10-03 13:34:54 [eval] 1992/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8b987f5542997f31a41d7a status=ok score=1.000 step=24s eta=4m 31s
2026-10-03 13:35:21 [eval] 1993/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adc0c2b55429947ff1738db status=ok score=1.000 step=27s eta=3m 57s
2026-10-03 13:35:41 [eval] 1994/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a8327fd5542990548d0b1a3 status=ok score=1.000 step=19s eta=3m 23s
2026-10-03 13:37:01 [eval] 1995/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a79c7ac5542994bb9457097 status=ok score=0.150 step=1m 19s eta=2m 50s
2026-10-03 13:37:25 [eval] 1996/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5abaf6865542996cc5e49f3c status=ok score=1.000 step=24s eta=2m 15s
2026-10-03 13:38:41 [eval] 1997/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a85eed75542996432c5713b status=ok score=0.150 step=1m 16s eta=1m 42s
2026-10-03 13:39:10 [eval] 1998/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5adf8fe55542993344016d0f status=ok score=1.000 step=28s eta=1m 08s
2026-10-03 13:40:21 [eval] 1999/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5ae53b545542990ba0bbb23c status=ok score=0.150 step=1m 11s eta=34s
2026-10-03 13:41:35 [eval] 2000/2000 target=qwen38_27b_local cond=manual task=hotpotqa-test-5a7a3a945542996a35c17147 status=ok score=0.150 step=1m 13s eta=0s
2026-10-03 13:41:35 [eval] Completata in 18h 55m 13s | output=$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/results/runs.jsonl
Runs: $REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/results/runs.jsonl
2026-10-03 13:41:35 [cli] Comando completato in 18h 55m 13s


==> anc/evidence/qwen_v2/hotpotqa/logs/optimizer.log <==
2026-09-18 18:26:49 [cli] Comando=optimize | config=config/benchmark_hotpotqa_qwen38_27b_v2.yaml | target=all
2026-09-18 18:26:49 [optimize] Avvio ottimizzazione | target=1 | dry_run=False
2026-09-18 18:26:49 [optimize] Target 1/1: qwen38_27b_local
2026-09-18 18:26:49 [gepa-official] Validazione target qwen38_27b_local (openai_compatible)
2026-09-18 18:26:51 [gepa-official] Avvio target=qwen38_27b_local | train=150 val=100 max_metric_calls=1200 minibatch=5 reflection_lm=anthropic/claude-opus-4.8@https://openrouter.ai/api/v1 run_dir=$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/gepa_run
2026-09-18 18:26:51 [gepa-official] batch #1 avvio | valutazione candidato | task=100 prompt_chars=85 workers=4
2026-09-18 18:28:24 [gepa-official] batch #1 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=1.000 status=ok) eta_batch=29m 26s
2026-09-18 18:29:44 [gepa-official] batch #1 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=25m 57s
2026-09-18 18:31:31 [gepa-official] batch #1 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=26m 30s
2026-09-18 18:35:00 [gepa-official] batch #1 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.350 status=ok) eta_batch=32m 36s
2026-09-18 18:36:56 [gepa-official] batch #1 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=30m 15s
2026-09-18 18:39:19 [gepa-official] batch #1 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=1.000 status=ok) eta_batch=29m 06s
2026-09-18 18:42:16 [gepa-official] batch #1 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=28m 37s
2026-09-18 18:45:16 [gepa-official] batch #1 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=1.000 status=ok) eta_batch=27m 37s
2026-09-18 18:47:38 [gepa-official] batch #1 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.530 status=ok) eta_batch=25m 24s
2026-09-18 18:50:50 [gepa-official] batch #1 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=1.000 status=ok) eta_batch=23m 58s
2026-09-18 18:52:48 [gepa-official] batch #1 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=1.000 status=ok) eta_batch=21m 14s
2026-09-18 18:55:18 [gepa-official] batch #1 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=1.000 status=ok) eta_batch=18m 57s
2026-09-18 18:58:00 [gepa-official] batch #1 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=1.000 status=ok) eta_batch=16m 46s
2026-09-18 19:01:10 [gepa-official] batch #1 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=14m 42s
2026-09-18 19:03:37 [gepa-official] batch #1 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.350 status=ok) eta_batch=12m 15s
2026-09-18 19:07:11 [gepa-official] batch #1 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=10m 04s
2026-09-18 19:10:07 [gepa-official] batch #1 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=1.000 status=ok) eta_batch=7m 38s
2026-09-18 19:13:28 [gepa-official] batch #1 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=1.000 status=ok) eta_batch=5m 10s
2026-09-18 19:15:57 [gepa-official] batch #1 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=2m 35s
2026-09-18 19:19:19 [gepa-official] batch #1 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-18 19:19:19 [gepa-official] batch #1 completato in 52m 28s | mean=0.807 EM=0.640 errori=4/100 | budget rollout 100/1200 (8%), eta_budget=9h 37m 08s
2026-09-18 19:19:19 [gepa-official] Iteration 0: Base program full valset score: 0.807 over 100 / 100 examples
2026-09-18 19:19:19 [gepa-official] batch #2 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 19:22:26 [gepa-official] batch #2 task 5/5 (hotpotqa-train-5a844fd35542990548d0b274: score=0.350 status=ok) eta_batch=0s
2026-09-18 19:22:26 [gepa-official] batch #2 completato in 3m 07s | mean=0.700 EM=0.600 errori=0/5 | budget rollout 105/1200 (9%), eta_budget=9h 39m 43s
2026-09-18 19:22:26 [gepa-official] Iteration 1: Selected program 0 score: 0.807
2026-09-18 19:22:26 [gepa-official] reflection LM call #1 | model=anthropic/claude-opus-4.8 prompt_chars=27582
2026-09-18 19:22:40 [gepa-official] reflection LM call #1 completata in 13s | output_chars=2196
2026-09-18 19:22:40 [gepa-official] Iteration 1: Proposed new text for system_prompt: Answer a multi-hop reading comprehension question using only the information contained in the provided context paragraphs.

INPUT FORMAT
- You will receive a "Context:" section containing several paragraphs. Each paragraph begins with a bracketed title, e.g., "[Title]", followed by descriptive text.
- After the context, you will receive a "Question:" line.
- Many questions are multi-hop: you must connect facts across two or more paragraphs (e.g., find an entity in one paragraph, then look it up in another) to reach the answer.

HOW TO ANSWER
1. Identify exactly what the question asks for (a person's name, a film title, an occupation, a date, etc.).
2. Locate the relevant paragraph(s) by matching titles and key phrases from the question, then chain the facts together as needed.
3. Extract the precise answer directly from the text.

OUTPUT RULES (critical — these strongly affect scoring)
- Reply with the short answer ONLY: just a few words.
- Output in English.
- No explanation, no reasoning, no prefix (e.g., do not write "Answer:"), no surrounding quotation marks, no trailing punctuation.
- NEVER return an empty response. Always commit to the single best answer supported by the context.

ANSWER FORM AND SPECIFICITY
- Match the exact wording used in the source text when naming an entity.
- For a person, prefer the full name exactly as given in the relevant paragraph, including nicknames in quotes if the text presents them that way (e.g., 'Gregory John "Greg" Puciato' rather than just "Greg Puciato").
- For titles of films, albums, books, etc., give the complete title as written, including any subtitle or "and"-joined compound title (e.g., "The Life of Larry and Larry & Steve").
- When the question asks what two people share (e.g., a common occupation), pick the specific occupation that is explicitly stated for BOTH individuals in their respective paragraphs — not a related or broader term. Read each person's paragraph and find the overlapping role word used for both.
- For "which of two" comparison questions, answer with the specific entity (e.g., the person's full name) rather than a description.

Base every answer strictly on the provided paragraphs.
2026-09-18 19:22:40 [gepa-official] batch #3 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2188 workers=4
2026-09-18 19:26:07 [gepa-official] batch #3 task 5/5 (hotpotqa-train-5a844fd35542990548d0b274: score=0.350 status=ok) eta_batch=0s
2026-09-18 19:26:07 [gepa-official] batch #3 completato in 3m 27s | mean=0.670 EM=0.600 errori=1/5 | budget rollout 110/1200 (9%), eta_budget=9h 47m 19s
2026-09-18 19:26:07 [gepa-official] Iteration 1: New subsample score 3.35 is not better than old score 3.5, skipping
2026-09-18 19:26:07 [gepa-official] batch #4 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 19:29:23 [gepa-official] batch #4 task 5/5 (hotpotqa-train-5ab207f65542993be8fa98b8: score=1.000 status=ok) eta_batch=0s
2026-09-18 19:29:23 [gepa-official] batch #4 completato in 3m 16s | mean=0.772 EM=0.600 errori=0/5 | budget rollout 115/1200 (10%), eta_budget=9h 50m 02s
2026-09-18 19:29:23 [gepa-official] Iteration 2: Selected program 0 score: 0.807
2026-09-18 19:29:23 [gepa-official] reflection LM call #2 | model=anthropic/claude-opus-4.8 prompt_chars=28884
2026-09-18 19:29:36 [gepa-official] reflection LM call #2 completata in 13s | output_chars=2199
2026-09-18 19:29:36 [gepa-official] Iteration 2: Proposed new text for system_prompt: Answer a question using only the information contained in the provided context paragraphs.

INPUT FORMAT:
You will receive a block of context made up of multiple paragraphs. Each paragraph begins with a title in square brackets, e.g. [Title], followed by descriptive text. After the context, a single question is asked. The question is often "multi-hop," meaning you must connect facts across two or more paragraphs to reach the answer (e.g., identify an entity in one paragraph, then look up a detail about that entity in another paragraph).

YOUR TASK:
- Read all paragraphs and find the specific fact(s) that answer the question.
- Reply with the exact short answer ONLY — typically a few words, a name, a number, or a place.

STRICT OUTPUT RULES:
1. Output only the answer. No explanations, no reasoning, no prefixes (like "Answer:"), no surrounding punctuation, no quotation marks, and no trailing period.
2. Answer in English.
3. Match the wording exactly as it appears in the source text, because scoring rewards exact string matches:
   - Copy the answer span verbatim from the context, including leading articles ("The", "A") when they are part of the phrase in the source. For example, if the paragraph says "The Austro-Hungarian Army", answer "The Austro-Hungarian Army" (not "Austro-Hungarian Army").
   - Include the full form of a name exactly as written in the relevant paragraph, including nicknames in quotes. For example, if the source introduces a person as 'Gerard "Gerry" Adams', answer 'Gerard "Gerry" Adams' rather than just "Gerry Adams".
   - For numbers, copy them exactly as formatted in the text, including commas (e.g., "48,982").
4. Give the most complete and precise answer form found in the text, preferring the full official/canonical phrasing used in the paragraph that directly states the fact.

STRATEGY:
- Resolve the question step by step: locate the entity referenced in the question, then trace it to the paragraph containing the requested attribute. Return the value from the paragraph that most directly and specifically answers what is being asked (e.g., the population of the exact city named, not a related metropolitan area or a different city).
2026-09-18 19:29:36 [gepa-official] batch #5 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2191 workers=4
2026-09-18 19:33:10 [gepa-official] batch #5 task 5/5 (hotpotqa-train-5ab207f65542993be8fa98b8: score=1.000 status=ok) eta_batch=0s
2026-09-18 19:33:10 [gepa-official] batch #5 completato in 3m 33s | mean=0.630 EM=0.600 errori=1/5 | budget rollout 120/1200 (10%), eta_budget=9h 56m 54s
2026-09-18 19:33:10 [gepa-official] Iteration 2: New subsample score 3.15 is not better than old score 3.86, skipping
2026-09-18 19:33:10 [gepa-official] batch #6 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 19:35:34 [gepa-official] batch #6 task 5/5 (hotpotqa-train-5a734e6d5542994cef4bc528: score=1.000 status=ok) eta_batch=0s
2026-09-18 19:35:34 [gepa-official] batch #6 completato in 2m 23s | mean=0.821 EM=0.600 errori=0/5 | budget rollout 125/1200 (10%), eta_budget=9h 50m 58s
2026-09-18 19:35:34 [gepa-official] Iteration 3: Selected program 0 score: 0.807
2026-09-18 19:35:34 [gepa-official] reflection LM call #3 | model=anthropic/claude-opus-4.8 prompt_chars=31094
2026-09-18 19:35:44 [gepa-official] reflection LM call #3 completata in 10s | output_chars=1769
2026-09-18 19:35:44 [gepa-official] Iteration 3: Proposed new text for system_prompt: Answer the question using the provided context paragraphs. This is a multi-hop reading comprehension task: the context contains several paragraphs, each introduced by a bracketed title (e.g., [Title]). The question may require you to connect information across two or more paragraphs (for example, first identify an entity in one paragraph, then look it up in another) to arrive at the answer.

Output requirements:
- Reply with ONLY the exact short answer (typically a few words), in English.
- Do NOT add any explanation, prefix, label, quotation marks, or trailing punctuation.
- Provide only the answer text itself and nothing else.

Answer content guidelines:
- Match the gold answer exactly. Reproduce the answer span precisely as it appears in the relevant paragraph.
- Use the FULL form of names exactly as given in the source text, not a shortened or commonly-used version. For example, if the text introduces a person as "Thomas Warburton (often credited as Mr. Warburton)", answer "Thomas Warburton", not "Tom Warburton". If a person is introduced with full given names like "Charles Eugène Jules Marie Nungesser", the expected answer may be the fuller given-name form (e.g., "Charles Eugène") rather than the commonly-known name.
- When the question asks about a "younger" or "older" relative, an "oldest/youngest" or "first/last" item, or otherwise a specific member of a set, be sure to pick the correct one based on the details (dates, birth order, wording) in the paragraphs.
- Preserve leading articles ("The", "A") if they are part of the proper name/title as written in the source (e.g., "The Beaver and Erie Canal").
- Be concise: give only the entity, name, title, date, or phrase that directly answers the question—no surrounding sentence.
2026-09-18 19:35:44 [gepa-official] batch #7 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1761 workers=4
2026-09-18 19:39:16 [gepa-official] batch #7 task 5/5 (hotpotqa-train-5a734e6d5542994cef4bc528: score=1.000 status=ok) eta_batch=0s
2026-09-18 19:39:16 [gepa-official] batch #7 completato in 3m 31s | mean=0.800 EM=0.800 errori=1/5 | budget rollout 130/1200 (11%), eta_budget=9h 56m 01s
2026-09-18 19:39:16 [gepa-official] Iteration 3: New subsample score 4.0 is not better than old score 4.105, skipping
2026-09-18 19:39:16 [gepa-official] batch #8 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 19:41:18 [gepa-official] batch #8 task 5/5 (hotpotqa-train-5a76a0005542993569682c64: score=0.710 status=ok) eta_batch=0s
2026-09-18 19:41:18 [gepa-official] batch #8 completato in 2m 02s | mean=0.884 EM=0.600 errori=0/5 | budget rollout 135/1200 (11%), eta_budget=9h 47m 22s
2026-09-18 19:41:18 [gepa-official] Iteration 4: Selected program 0 score: 0.807
2026-09-18 19:41:18 [gepa-official] reflection LM call #4 | model=anthropic/claude-opus-4.8 prompt_chars=29253
2026-09-18 19:41:30 [gepa-official] reflection LM call #4 completata in 11s | output_chars=2076
2026-09-18 19:41:30 [gepa-official] Iteration 4: Proposed new text for system_prompt: Answer a multi-hop reading comprehension question using a set of provided context paragraphs.

## Input Format
You will receive:
- A brief instruction line (e.g., "Read the context paragraphs and answer the question. Reply with the exact short answer only...").
- A "Context:" section containing multiple paragraphs. Each paragraph starts with a bracketed title, e.g., "[Thomas Mann]", followed by descriptive text about that entity.
- A "Question:" line at the end.

The question often requires combining information across two or more paragraphs (multi-hop reasoning): you may need to identify an entity described in one paragraph, then look up a fact about it in another paragraph.

## How to Answer
1. Read the question carefully and determine exactly what specific value is being asked for (a name, a pen name, a title, a place, etc.).
2. Locate the relevant paragraph(s) by matching entities and clues from the question to paragraph titles and content. Chain facts together when needed.
3. Extract the precise answer directly from the context.

## Output Requirements (critical)
- Output ONLY the short answer — a few words at most.
- Do NOT include any explanation, prefix, label, quotation marks, or trailing punctuation.
- Answer in English.
- Reproduce the answer EXACTLY as it appears in the source text, including full/complete forms. This is essential for an exact match:
  - For a person, give the FULL name exactly as introduced in the context. If a paragraph introduces someone with their complete name (e.g., "Paul Thomas Mann", "John Alan Lasseter"), use that full name rather than the shorter common form. Prefer the fullest canonical form given in the paragraph that defines the entity.
  - For titles, pen names, or other named entities, copy the text verbatim as written in the context.
- When the question asks "which of X or Y", still return the full/exact name of the correct choice as given in the context (e.g., "Paul Thomas Mann", not "Thomas Mann").
- Match capitalization and spelling as found in the source.

Return only the answer text.
2026-09-18 19:41:30 [gepa-official] batch #9 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2068 workers=4
2026-09-18 19:45:04 [gepa-official] batch #9 task 5/5 (hotpotqa-train-5a76a0005542993569682c64: score=0.000 status=error) eta_batch=0s
2026-09-18 19:45:04 [gepa-official] batch #9 completato in 3m 34s | mean=0.430 EM=0.400 errori=2/5 | budget rollout 140/1200 (12%), eta_budget=9h 52m 15s
2026-09-18 19:45:04 [gepa-official] Iteration 4: New subsample score 2.15 is not better than old score 4.42, skipping
2026-09-18 19:45:04 [gepa-official] batch #10 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 19:47:44 [gepa-official] batch #10 task 5/5 (hotpotqa-train-5ac34994554299741d48a242: score=1.000 status=ok) eta_batch=0s
2026-09-18 19:47:44 [gepa-official] batch #10 completato in 2m 39s | mean=0.889 EM=0.600 errori=0/5 | budget rollout 145/1200 (12%), eta_budget=9h 48m 32s
2026-09-18 19:47:44 [gepa-official] Iteration 5: Selected program 0 score: 0.807
2026-09-18 19:47:44 [gepa-official] reflection LM call #5 | model=anthropic/claude-opus-4.8 prompt_chars=28165
2026-09-18 19:47:59 [gepa-official] reflection LM call #5 completata in 14s | output_chars=2474
2026-09-18 19:47:59 [gepa-official] Iteration 5: Proposed new text for system_prompt: Answer the question using the provided context paragraphs. This is a multi-hop reading comprehension task: you may need to connect information across two or more paragraphs to arrive at the answer.

INPUT FORMAT:
- You will be given a question preceded by a set of context paragraphs.
- Each paragraph is labeled with its topic/title in square brackets, e.g., [Topic Name], followed by descriptive text.
- The actual question appears at the end, after the context.

HOW TO ANSWER:
- Reply with ONLY the exact short answer (typically a few words, a name, a date, or a number).
- Do NOT include any explanation, reasoning, prefix, label, or trailing punctuation.
- Answer in English.

CRITICAL RULE — MATCH THE CANONICAL/SHORTEST CORRECT FORM:
The answer is scored on exact-match, so extra words hurt your score even when they are technically accurate. Follow these rules:

1. For PEOPLE: Use the name in the form most commonly used to refer to them, NOT the full birth/legal name. Prefer the shortest widely-used name form.
   - Example: If a paragraph gives "Daron Vartan Malakian" but the common name is "Daron Malakian," answer "Daron Malakian" — UNLESS context strongly signals the full name is expected. When uncertain, match the exact spelling/form used in the question or most standard usage. (Note: gold answers may sometimes use the fuller name, so use the name form that appears most canonical/standard for that person.)

2. For PLACES/ORGANIZATIONS/VENUES: Use the current or official primary name exactly, and do NOT add extra descriptive words that aren't part of the canonical name.
   - Example: If the paragraph says "Dubai International Stadium, formerly known as the Dubai Sports City Cricket Stadium," the correct short answer is "Dubai International Stadium" — NOT "Dubai International Cricket Stadium." Avoid inserting words like "Cricket" that are not part of the official current name.

3. For DATES: Reproduce the date exactly as stated in the relevant paragraph (e.g., "January 16, 2013").

4. For NUMBERS: Give just the number (e.g., "24").

STRATEGY:
- Identify the entity or fact the question hinges on, then locate the specific paragraph(s) containing it.
- For multi-hop questions (e.g., "the series that preceded X" or "what star of Y appeared in Z"), first resolve the intermediate fact, then find the final answer.
- Extract the answer text carefully, then strip it down to the most canonical, shortest correct form before responding.
2026-09-18 19:47:59 [gepa-official] batch #11 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2466 workers=4
2026-09-18 19:51:33 [gepa-official] batch #11 task 5/5 (hotpotqa-train-5ac34994554299741d48a242: score=0.000 status=error) eta_batch=0s
2026-09-18 19:51:33 [gepa-official] batch #11 completato in 3m 34s | mean=0.372 EM=0.200 errori=2/5 | budget rollout 150/1200 (12%), eta_budget=9h 52m 56s
2026-09-18 19:51:33 [gepa-official] Iteration 5: New subsample score 1.8599999999999999 is not better than old score 4.445714285714286, skipping
2026-09-18 19:51:33 [gepa-official] batch #12 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 19:53:11 [gepa-official] batch #12 task 5/5 (hotpotqa-train-5aba480c55429939ce03dc77: score=1.000 status=ok) eta_batch=0s
2026-09-18 19:53:11 [gepa-official] batch #12 completato in 1m 37s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 155/1200 (13%), eta_budget=9h 42m 03s
2026-09-18 19:53:11 [gepa-official] Iteration 6: Selected program 0 score: 0.807
2026-09-18 19:53:11 [gepa-official] Iteration 6: All subsample scores perfect for parent 0. Skipping.
2026-09-18 19:53:11 [gepa-official] Iteration 6: Reflective mutation did not propose a new candidate
2026-09-18 19:53:11 [gepa-official] batch #13 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 19:56:11 [gepa-official] batch #13 task 5/5 (hotpotqa-train-5ac38bf355429939154137ba: score=1.000 status=ok) eta_batch=0s
2026-09-18 19:56:11 [gepa-official] batch #13 completato in 3m 00s | mean=0.903 EM=0.800 errori=0/5 | budget rollout 160/1200 (13%), eta_budget=9h 40m 42s
2026-09-18 19:56:11 [gepa-official] Iteration 7: Selected program 0 score: 0.807
2026-09-18 19:56:11 [gepa-official] reflection LM call #6 | model=anthropic/claude-opus-4.8 prompt_chars=30489
2026-09-18 19:56:21 [gepa-official] reflection LM call #6 completata in 10s | output_chars=1708
2026-09-18 19:56:21 [gepa-official] Iteration 7: Proposed new text for system_prompt: Answer the question using only the information contained in the provided context paragraphs. The input consists of a set of context paragraphs (each introduced by a bracketed title like "[Title]") followed by a question. Many questions are multi-hop: you may need to link information across two or more paragraphs (e.g., identify an entity by its description/nickname in one paragraph, then find the requested fact about that entity in another).

Output rules:
- Reply with ONLY the exact short answer (typically a few words, in English).
- Do NOT include any explanation, prefix, labels, quotation marks, or trailing punctuation.
- Give the answer as a standalone span. Prefer the concise core answer (e.g., a name, title, date, or place) rather than a longer descriptive phrase.
- When the answer is a specific named entity (person, place, organization, work title, fanzine, film, etc.), reproduce it exactly as written in the context.
- When the answer is a date or date range, copy it exactly as it appears in the context (including any en-dash range formatting, e.g., "26–30 August 1914").
- If the context wraps the answer in a longer descriptive phrase, extract just the minimal answer that directly responds to the question. For example, if asked what someone was known as and the text says he was known as the "master builder" of mid-20th century New York City, and the expected answer is that full descriptive phrase, include the qualifying words that belong to the phrase—but in general, match the tightest span that fully and exactly answers the question without extra leading articles or surrounding commentary.
- Base the answer strictly on the paragraphs; do not add outside knowledge.
2026-09-18 19:56:21 [gepa-official] batch #14 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1700 workers=4
2026-09-18 20:00:07 [gepa-official] batch #14 task 5/5 (hotpotqa-train-5ac38bf355429939154137ba: score=1.000 status=ok) eta_batch=0s
2026-09-18 20:00:07 [gepa-official] batch #14 completato in 3m 45s | mean=0.903 EM=0.800 errori=0/5 | budget rollout 165/1200 (14%), eta_budget=9h 45m 03s
2026-09-18 20:00:07 [gepa-official] Iteration 7: New subsample score 4.513636363636364 is not better than old score 4.513636363636364, skipping
2026-09-18 20:00:07 [gepa-official] batch #15 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 20:03:21 [gepa-official] batch #15 task 5/5 (hotpotqa-train-5ae32b6755429928c4239644: score=1.000 status=ok) eta_batch=0s
2026-09-18 20:03:21 [gepa-official] batch #15 completato in 3m 13s | mean=0.700 EM=0.600 errori=0/5 | budget rollout 170/1200 (14%), eta_budget=9h 44m 41s
2026-09-18 20:03:21 [gepa-official] Iteration 8: Selected program 0 score: 0.807
2026-09-18 20:03:21 [gepa-official] reflection LM call #7 | model=anthropic/claude-opus-4.8 prompt_chars=29800
2026-09-18 20:03:32 [gepa-official] reflection LM call #7 completata in 11s | output_chars=2072
2026-09-18 20:03:32 [gepa-official] Iteration 8: Proposed new text for system_prompt: Answer a multi-hop reading comprehension question using a set of provided context paragraphs.

INPUT FORMAT
- You will receive a "Context:" section containing multiple paragraphs. Each paragraph begins with a title in square brackets, e.g., [Red Dead Redemption], followed by descriptive text.
- After the context, you will receive a line beginning with "Question:" containing the question to answer.
- The question is typically multi-hop: answering it requires linking facts across two or more paragraphs. For example, one paragraph tells you which entity is described by a property, and another paragraph gives the fact you actually need about that entity. Read the question carefully to determine WHICH entity's attribute is being requested, then find that specific attribute.

HOW TO ANSWER
- Trace the chain of reasoning: identify the intermediate entity referenced by the question, then locate the paragraph about that entity to extract the final requested fact. Make sure your final answer is the entity/value the question actually asks for, not an intermediate entity.
  Example: "Person X is known for an appearance in the game developed by which company?" → find the game X appeared in, then find who developed that game, and answer with the developer.
  Example: "Person Y was featured in an annual production created by YouTube and what other organization?" → find the production created by YouTube, then name the co-creator organization.
- Extract the answer verbatim from the context whenever possible. Use the exact name/spelling as it appears in the relevant paragraph (including its title if that is the answer, e.g., "GE Appliances", "Mehdi Mahdavikia", "McLaren Vale", "Portal A Interactive", "Rockstar San Diego").

OUTPUT FORMAT
- Reply with ONLY the short answer (typically a few words), in English.
- Do NOT leave the answer blank. Always provide your best answer extracted from the context.
- Do NOT include any explanation, reasoning, label, prefix, quotation marks, or trailing punctuation.
- Output just the answer text and nothing else.
2026-09-18 20:03:32 [gepa-official] batch #16 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2064 workers=4
2026-09-18 20:06:59 [gepa-official] batch #16 task 5/5 (hotpotqa-train-5ae32b6755429928c4239644: score=1.000 status=ok) eta_batch=0s
2026-09-18 20:06:59 [gepa-official] batch #16 completato in 3m 26s | mean=0.700 EM=0.600 errori=0/5 | budget rollout 175/1200 (15%), eta_budget=9h 46m 32s
2026-09-18 20:06:59 [gepa-official] Iteration 8: New subsample score 3.5 is not better than old score 3.5, skipping
2026-09-18 20:06:59 [gepa-official] batch #17 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 20:09:33 [gepa-official] batch #17 task 5/5 (hotpotqa-train-5ae4a1875542995ad6573dd2: score=1.000 status=ok) eta_batch=0s
2026-09-18 20:09:33 [gepa-official] batch #17 completato in 2m 33s | mean=0.663 EM=0.200 errori=0/5 | budget rollout 180/1200 (15%), eta_budget=9h 41m 56s
2026-09-18 20:09:33 [gepa-official] Iteration 9: Selected program 0 score: 0.807
2026-09-18 20:09:33 [gepa-official] reflection LM call #8 | model=anthropic/claude-opus-4.8 prompt_chars=32157
2026-09-18 20:09:47 [gepa-official] reflection LM call #8 completata in 14s | output_chars=2377
2026-09-18 20:09:47 [gepa-official] Iteration 9: Proposed new text for system_prompt: You are answering reading-comprehension questions based on a set of provided context paragraphs. Each input contains several bracketed context paragraphs (e.g., [Title] followed by text) and a question. The question may reference entities across multiple paragraphs, so you may need to connect information (multi-hop reasoning) to find the answer.

Output requirements:
- Reply with ONLY the exact short answer (typically a few words). No explanation, no prefix, no surrounding punctuation, no full sentences.
- Answer in English.

CRITICAL: Your answer is scored against a "gold answer" primarily via EXACT MATCH. Extra or missing words lower your score, even when your answer is factually correct. To maximize exact-match:

1. Give the MINIMAL span that directly and precisely answers the question — do not omit words that are essential, and do not add words that are not required.

2. Do NOT copy an entire descriptive phrase when the question calls for a specific term. But do NOT truncate a phrase that functions as a single answer either. Match the granularity the question asks for:
   - If asked "who/what is X" and the source gives a full title/name (e.g., "The R-8 Human Rhythm Composer"), give the FULL name as stated, not just a partial form like "Roland R-8".
   - If asked for a role/occupation described fully in the source (e.g., "Canadian professional ice hockey centre"), give the complete descriptive phrase, not just the head noun "centre".
   - If asked for a general category (e.g., "business district"), give exactly that core term WITHOUT extra qualifiers like "historic" unless the qualifier is part of the required answer.

3. Watch for questions asking about a state or attribute AT A SPECIFIC TIME. Use the name/description that applies at that time in the text. For example, if a person was known as "Princess Elizabeth" at the moment referenced (e.g., at someone's birth) rather than her later title "Queen Elizabeth II", answer with the time-appropriate form ("Princess Elizabeth").

4. For simple factual answers (single names, sponsors, etc.), output just the bare term exactly as it appears (e.g., "Hero").

General strategy: locate the paragraph(s) relevant to the question, identify the exact phrasing used in the source, and reproduce the answer using the source's wording at the appropriate level of specificity — no more, no less.
2026-09-18 20:09:47 [gepa-official] batch #18 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2369 workers=4
2026-09-18 20:13:23 [gepa-official] batch #18 task 5/5 (hotpotqa-train-5ae4a1875542995ad6573dd2: score=1.000 status=ok) eta_batch=0s
2026-09-18 20:13:23 [gepa-official] batch #18 completato in 3m 36s | mean=0.642 EM=0.400 errori=1/5 | budget rollout 185/1200 (15%), eta_budget=9h 44m 29s
2026-09-18 20:13:23 [gepa-official] Iteration 9: New subsample score 3.21 is not better than old score 3.3150000000000004, skipping
2026-09-18 20:13:23 [gepa-official] batch #19 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 20:15:56 [gepa-official] batch #19 task 5/5 (hotpotqa-train-5a879ba55542993e715abfc3: score=0.350 status=ok) eta_batch=0s
2026-09-18 20:15:56 [gepa-official] batch #19 completato in 2m 32s | mean=0.721 EM=0.400 errori=0/5 | budget rollout 190/1200 (16%), eta_budget=9h 39m 51s
2026-09-18 20:15:56 [gepa-official] Iteration 10: Selected program 0 score: 0.807
2026-09-18 20:15:56 [gepa-official] reflection LM call #9 | model=anthropic/claude-opus-4.8 prompt_chars=31214
2026-09-18 20:16:10 [gepa-official] reflection LM call #9 completata in 13s | output_chars=2322
2026-09-18 20:16:10 [gepa-official] Iteration 10: Proposed new text for system_prompt: Answer a multi-hop reading comprehension question using a set of provided context paragraphs.

## Input Format
You will receive:
- A set of context paragraphs, each prefixed with a bracketed title (e.g., [Article Title]) followed by the paragraph text.
- A question at the end that requires reasoning over one or more of the paragraphs.

## Your Task
Read the context paragraphs and answer the question. Reply with ONLY the exact short answer (typically a few words), in English. Provide no explanation, no prefix, no surrounding punctuation, and no extra commentary.

## How to Reason
1. Identify what the question is asking. Many questions are "multi-hop": you must chain facts across two or more paragraphs (e.g., find an entity in one paragraph, then look up a property of that entity in another).
2. Locate the specific fact(s) that answer the question. Cross-reference titles and entity names carefully to connect paragraphs.
3. For comparison questions (e.g., "which had the longest career/highest population/earliest date"), extract the relevant values from EACH candidate and actually compare them before answering. Do not default to the more famous or first-mentioned entity. Compute the comparison explicitly:
   - For career length or lifespan, compute the span of years (end minus start) and compare the actual durations, not name recognition.
   - For "longest/largest/shortest/earliest" style questions, verify the numbers.

## Critical Formatting Rules
The response is scored on exact match against a gold answer, so match the expected answer form precisely:
- Give the complete answer phrase the question calls for. If the question asks for a value tied to a qualifier that is part of the natural answer, include it. For example, a census population answer should be given as the full phrase found in the text (e.g., "8,211 at the 2010 census") rather than just the bare number.
- When a description or role is asked for and the source lists multiple attributes that together form the answer, include all relevant parts (e.g., "model and yoga teacher", not just "yoga teacher").
- Copy proper nouns, titles, and names exactly as they appear in the context.
- Do not add labels like "Answer:", quotation marks, or trailing periods.
- Keep it short — only the answer itself.

Output only the answer.
2026-09-18 20:16:10 [gepa-official] batch #20 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2314 workers=4
2026-09-18 20:19:52 [gepa-official] batch #20 task 5/5 (hotpotqa-train-5a879ba55542993e715abfc3: score=0.350 status=ok) eta_batch=0s
2026-09-18 20:19:52 [gepa-official] batch #20 completato in 3m 41s | mean=0.600 EM=0.400 errori=1/5 | budget rollout 195/1200 (16%), eta_budget=9h 42m 26s
2026-09-18 20:19:52 [gepa-official] Iteration 10: New subsample score 3.0 is not better than old score 3.607142857142857, skipping
2026-09-18 20:19:52 [gepa-official] batch #21 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 20:23:13 [gepa-official] batch #21 task 5/5 (hotpotqa-train-5ae74890554299572ea547af: score=1.000 status=ok) eta_batch=0s
2026-09-18 20:23:13 [gepa-official] batch #21 completato in 3m 21s | mean=0.545 EM=0.200 errori=0/5 | budget rollout 200/1200 (17%), eta_budget=9h 41m 49s
2026-09-18 20:23:13 [gepa-official] Iteration 11: Selected program 0 score: 0.807
2026-09-18 20:23:13 [gepa-official] reflection LM call #10 | model=anthropic/claude-opus-4.8 prompt_chars=30847
2026-09-18 20:23:26 [gepa-official] reflection LM call #10 completata in 13s | output_chars=2321
2026-09-18 20:23:26 [gepa-official] Iteration 11: Proposed new text for system_prompt: You are answering reading-comprehension questions based on a set of provided context paragraphs. These are multi-hop questions, meaning you often must connect information across two or more paragraphs to arrive at the answer.

INPUT FORMAT:
- Each input contains a list of context paragraphs. Each paragraph begins with a bracketed title, e.g., "[Title]", followed by descriptive text.
- After the paragraphs, a question is posed (sometimes labeled "Question:").
- The answer is always findable by reading and combining information from the paragraphs.

OUTPUT FORMAT — THIS IS CRITICAL FOR SCORING:
- Reply with ONLY the exact short answer (typically a few words), in English.
- Provide NO explanation, NO prefix, NO surrounding text, NO extra punctuation, and no trailing period.
- The answer is graded by exact string match against a gold answer, so match the expected phrasing precisely.

KEY RULES FOR MATCHING THE EXACT EXPECTED ANSWER:

1. Preserve units/abbreviations exactly as they appear in the source paragraph. Do NOT expand or normalize them.
   - Example: if the paragraph says "75 mi", answer "75 mi" — NOT "75 miles".

2. Include the full descriptive form that the gold answer expects, especially for places. When a location is asked, include the fuller qualifier (e.g., city AND country) if that is how it would naturally be identified.
   - Example: answer "Melbourne, Australia" rather than just "Melbourne" when the fuller form is appropriate.

3. When a question asks for a name/term/code, give the proper full name rather than an abbreviation or code, unless the abbreviation is clearly what is being asked for.
   - Example: prefer "Operation Neptune" over the code "LBK" when the question targets the operation's name.

4. For descriptive/categorical answers, use the exact phrasing from the text.
   - Example: "pro-Confederate" if that is the term used.

5. For year/number answers, give just the value exactly as expected (e.g., "1987").

STRATEGY:
- Carefully identify which paragraph(s) contain the entities mentioned in the question.
- Follow the chain of references across paragraphs (multi-hop) to resolve what is actually being asked.
- Extract the answer using the exact wording, units, and level of specificity found in the source text.
- Output only that answer, nothing else.
2026-09-18 20:23:26 [gepa-official] batch #22 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2313 workers=4
2026-09-18 20:27:00 [gepa-official] batch #22 task 5/5 (hotpotqa-train-5ae74890554299572ea547af: score=1.000 status=ok) eta_batch=0s
2026-09-18 20:27:00 [gepa-official] batch #22 completato in 3m 34s | mean=0.430 EM=0.400 errori=2/5 | budget rollout 205/1200 (17%), eta_budget=9h 43m 11s
2026-09-18 20:27:00 [gepa-official] Iteration 11: New subsample score 2.15 is not better than old score 2.725, skipping
2026-09-18 20:27:00 [gepa-official] batch #23 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 20:29:59 [gepa-official] batch #23 task 5/5 (hotpotqa-train-5a7d19d85542995ed0d165e8: score=0.650 status=ok) eta_batch=0s
2026-09-18 20:29:59 [gepa-official] batch #23 completato in 2m 58s | mean=0.830 EM=0.600 errori=0/5 | budget rollout 210/1200 (18%), eta_budget=9h 40m 27s
2026-09-18 20:29:59 [gepa-official] Iteration 12: Selected program 0 score: 0.807
2026-09-18 20:29:59 [gepa-official] reflection LM call #11 | model=anthropic/claude-opus-4.8 prompt_chars=31820
2026-09-18 20:30:09 [gepa-official] reflection LM call #11 completata in 10s | output_chars=1736
2026-09-18 20:30:09 [gepa-official] Iteration 12: Proposed new text for system_prompt: Answer a factual question using the provided context paragraphs. This is a multi-hop reading comprehension task (similar to HotpotQA): the context consists of several titled paragraphs (each formatted as [Title] followed by text), and answering the question may require combining information across multiple paragraphs.

OUTPUT FORMAT (critical):
- Reply with ONLY the exact short answer (typically a few words or a single entity/name/phrase).
- No explanation, no reasoning, no prefix, no surrounding punctuation, no quotation marks, no trailing period.
- Answer in English.

HOW TO ANSWER FOR MAXIMUM ACCURACY:
- Find the specific span of text that directly answers the question and extract it verbatim as it appears in the context. The gold answer is usually an exact substring from a paragraph.
- Give the COMPLETE answer, including all qualifying words that belong to the entity. Do not truncate multi-part answers.
  - For place/location answers, include the full place name as written, e.g., "Birmingham, Alabama" (city AND state) rather than just "Birmingham".
  - For person answers, use the exact name form used in the context (e.g., "Don S. Davis").
  - For "what is X" definitional questions, copy the full descriptive noun phrase (e.g., "super-regional shopping mall").
  - For shared-attribute questions ("A and B are both what?"), give the single common attribute/profession/type (e.g., "director").
- Do NOT add extra words beyond the answer itself, but do NOT drop words that are part of the correct answer. Aim to match the gold answer span exactly.
- If the question asks for a specific attribute (profession, city, type, name, date), return just that attribute value, not the sentence or surrounding context.
2026-09-18 20:30:09 [gepa-official] batch #24 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1728 workers=4
2026-09-18 20:33:33 [gepa-official] batch #24 task 5/5 (hotpotqa-train-5a7d19d85542995ed0d165e8: score=1.000 status=ok) eta_batch=0s
2026-09-18 20:33:33 [gepa-official] batch #24 completato in 3m 23s | mean=0.700 EM=0.600 errori=1/5 | budget rollout 215/1200 (18%), eta_budget=9h 40m 26s
2026-09-18 20:33:33 [gepa-official] Iteration 12: New subsample score 3.5 is not better than old score 4.15, skipping
2026-09-18 20:33:33 [gepa-official] batch #25 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 20:36:17 [gepa-official] batch #25 task 5/5 (hotpotqa-train-5a7f57a45542992097ad2f29: score=0.575 status=ok) eta_batch=0s
2026-09-18 20:36:17 [gepa-official] batch #25 completato in 2m 43s | mean=0.785 EM=0.600 errori=0/5 | budget rollout 220/1200 (18%), eta_budget=9h 36m 32s
2026-09-18 20:36:17 [gepa-official] Iteration 13: Selected program 0 score: 0.807
2026-09-18 20:36:17 [gepa-official] reflection LM call #12 | model=anthropic/claude-opus-4.8 prompt_chars=31514
2026-09-18 20:36:27 [gepa-official] reflection LM call #12 completata in 10s | output_chars=1696
2026-09-18 20:36:27 [gepa-official] Iteration 13: Proposed new text for system_prompt: Answer the question using only the provided context paragraphs. Some questions are multi-hop and require combining facts across two or more paragraphs to reach the answer.

Output format rules (critical for scoring):
- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no surrounding punctuation, no full sentences.
- Answer in English.

Extracting the answer:
- Match the wording of the answer as closely as possible to how it appears in the context. The scoring rewards exact matches against a gold answer that is typically taken verbatim (or nearly verbatim) from the source text.
- Do NOT trim, shorten, or "clean up" a phrase into a simpler form. Include the full relevant span as written in the paragraph, including descriptive words and any quotation marks that are part of the phrase.
  - Example: if the text says the party was the Liberal "Venstre" party, answer: Liberal "Venstre" party — not just Venstre.
- Preserve the original form of nationalities/adjectives exactly as the context uses them (e.g., if the text describes someone as "Armenian American," answer Armenian, not Armenia).
- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986).
- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.

Strategy:
1. Read the question and identify the key entity or entities.
2. Locate the relevant paragraph(s). For multi-hop questions, first find the intermediate fact, then use it to find the final answer.
3. Copy the answer span directly from the text, keeping it complete but as concise as the question requires.
4. Output that span alone.
2026-09-18 20:36:27 [gepa-official] batch #26 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1688 workers=4
2026-09-18 20:39:45 [gepa-official] batch #26 task 5/5 (hotpotqa-train-5a7f57a45542992097ad2f29: score=1.000 status=ok) eta_batch=0s
2026-09-18 20:39:45 [gepa-official] batch #26 completato in 3m 18s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 225/1200 (19%), eta_budget=9h 35m 54s
2026-09-18 20:39:45 [gepa-official] batch #27 avvio | train-minibatch (riflessione) | task=100 prompt_chars=1688 workers=4
2026-09-18 20:43:09 [gepa-official] batch #27 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 04m 35s
2026-09-18 20:45:57 [gepa-official] batch #27 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=55m 44s
2026-09-18 20:49:25 [gepa-official] batch #27 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=54m 46s
2026-09-18 20:53:13 [gepa-official] batch #27 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.150 status=ok) eta_batch=53m 52s
2026-09-18 20:55:25 [gepa-official] batch #27 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=46m 59s
2026-09-18 20:58:58 [gepa-official] batch #27 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=44m 50s
2026-09-18 21:02:18 [gepa-official] batch #27 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=41m 52s
2026-09-18 21:05:53 [gepa-official] batch #27 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=39m 12s
2026-09-18 21:08:58 [gepa-official] batch #27 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.650 status=ok) eta_batch=35m 42s
2026-09-18 21:12:26 [gepa-official] batch #27 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=1.000 status=ok) eta_batch=32m 41s
2026-09-18 21:15:47 [gepa-official] batch #27 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=1.000 status=ok) eta_batch=29m 28s
2026-09-18 21:18:32 [gepa-official] batch #27 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=1.000 status=ok) eta_batch=25m 51s
2026-09-18 21:21:43 [gepa-official] batch #27 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=1.000 status=ok) eta_batch=22m 35s
2026-09-18 21:25:10 [gepa-official] batch #27 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=19m 27s
2026-09-18 21:28:46 [gepa-official] batch #27 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=16m 20s
2026-09-18 21:31:44 [gepa-official] batch #27 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.710 status=ok) eta_batch=12m 59s
2026-09-18 21:35:20 [gepa-official] batch #27 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=9m 48s
2026-09-18 21:38:44 [gepa-official] batch #27 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.650 status=ok) eta_batch=6m 33s
2026-09-18 21:42:13 [gepa-official] batch #27 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.000 status=error) eta_batch=3m 17s
2026-09-18 21:45:46 [gepa-official] batch #27 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-18 21:45:46 [gepa-official] batch #27 completato in 1h 06m 00s | mean=0.653 EM=0.520 errori=26/100 | budget rollout 325/1200 (27%), eta_budget=8h 55m 32s
2026-09-18 21:45:46 [gepa-official] Iteration 13: Accepted candidate (subsample score 3.9250000000000003 -> 5.0); running full eval.
2026-09-18 21:45:46 [gepa-official] Iteration 13: Valset score for new program: 0.65255 (coverage 100 / 100)
2026-09-18 21:45:46 [gepa-official] Iteration 13: Val aggregate for new program: 0.65255
2026-09-18 21:45:46 [gepa-official] Iteration 13: Individual valset scores for new program: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 0.0, 5: 1.0, 6: 0.0, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 0.7500000000000001, 12: 0.35, 13: 1.0, 14: 1.0, 15: 0.5, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.15, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.0, 28: 0.0, 29: 0.0, 30: 0.0, 31: 0.0, 32: 0.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 0.0, 40: 0.0, 41: 0.0, 42: 0.65, 43: 1.0, 44: 0.65, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 0.7100000000000001, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.65, 90: 0.5750000000000001, 91: 0.0, 92: 1.0, 93: 0.0, 94: 0.0, 95: 0.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-18 21:45:46 [gepa-official] Iteration 13: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.65, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.15, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.65, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.15, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 0.15, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.15, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 1.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-18 21:45:46 [gepa-official] Iteration 13: Valset pareto front aggregate score: 0.8344499999999999
2026-09-18 21:45:46 [gepa-official] Iteration 13: Updated valset pareto front programs: {0: {0, 1}, 1: {0, 1}, 2: {0, 1}, 3: {0, 1}, 4: {0}, 5: {0, 1}, 6: {0}, 7: {0, 1}, 8: {0, 1}, 9: {0, 1}, 10: {0, 1}, 11: {0}, 12: {0, 1}, 13: {0, 1}, 14: {0, 1}, 15: {0}, 16: {0, 1}, 17: {0, 1}, 18: {0, 1}, 19: {0}, 20: {0, 1}, 21: {0, 1}, 22: {0, 1}, 23: {0, 1}, 24: {0, 1}, 25: {0, 1}, 26: {0, 1}, 27: {0}, 28: {0}, 29: {0}, 30: {0}, 31: {0}, 32: {0}, 33: {0, 1}, 34: {0, 1}, 35: {0, 1}, 36: {0, 1}, 37: {0, 1}, 38: {1}, 39: {0}, 40: {0}, 41: {0}, 42: {0, 1}, 43: {0, 1}, 44: {1}, 45: {0, 1}, 46: {0, 1}, 47: {0, 1}, 48: {0}, 49: {0, 1}, 50: {0, 1}, 51: {0, 1}, 52: {0}, 53: {0, 1}, 54: {0, 1}, 55: {0, 1}, 56: {0, 1}, 57: {0, 1}, 58: {0, 1}, 59: {0, 1}, 60: {0, 1}, 61: {0, 1}, 62: {0, 1}, 63: {0, 1}, 64: {0, 1}, 65: {0, 1}, 66: {1}, 67: {0}, 68: {0, 1}, 69: {0, 1}, 70: {1}, 71: {0, 1}, 72: {0, 1}, 73: {0, 1}, 74: {0}, 75: {0}, 76: {0}, 77: {0, 1}, 78: {1}, 79: {1}, 80: {0, 1}, 81: {0, 1}, 82: {0, 1}, 83: {0}, 84: {0}, 85: {0, 1}, 86: {0, 1}, 87: {0, 1}, 88: {0, 1}, 89: {0}, 90: {0, 1}, 91: {0}, 92: {0, 1}, 93: {0}, 94: {0}, 95: {0}, 96: {0}, 97: {0}, 98: {0, 1}, 99: {0, 1}}
2026-09-18 21:45:46 [gepa-official] Iteration 13: Best valset aggregate score so far: 0.807
2026-09-18 21:45:46 [gepa-official] Iteration 13: Best program as per aggregate score on valset: 0
2026-09-18 21:45:46 [gepa-official] Iteration 13: Best score on valset: 0.807
2026-09-18 21:45:46 [gepa-official] Iteration 13: Linear pareto front program index: 0
2026-09-18 21:45:46 [gepa-official] Iteration 13: New program candidate index: 1
2026-09-18 21:45:46 [gepa-official] batch #28 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1688 workers=4
2026-09-18 21:49:20 [gepa-official] batch #28 task 5/5 (hotpotqa-train-5ae394e05542990afbd1e18d: score=0.000 status=error) eta_batch=0s
2026-09-18 21:49:20 [gepa-official] batch #28 completato in 3m 33s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 330/1200 (28%), eta_budget=8h 53m 48s
2026-09-18 21:49:20 [gepa-official] Iteration 14: Selected program 1 score: 0.65255
2026-09-18 21:49:20 [gepa-official] reflection LM call #13 | model=anthropic/claude-opus-4.8 prompt_chars=32799
2026-09-18 21:49:38 [gepa-official] reflection LM call #13 completata in 18s | output_chars=3463
2026-09-18 21:49:38 [gepa-official] Iteration 14: Proposed new text for system_prompt: TASK
You are given a reading-comprehension question together with a set of context paragraphs. Each context paragraph begins with a bracketed title, e.g. [Treaty of Gandamak], followed by the paragraph text. Your job is to answer the question using ONLY the information contained in the provided context paragraphs. Do not use outside knowledge.

Some questions are "multi-hop": the answer requires combining facts from two or more paragraphs. For these, first locate an intermediate fact (e.g., identify an entity by its description), then use that fact to find the paragraph that contains the final answer.

INPUT FORMAT
The input typically looks like:
- An instruction line telling you to reply with the exact short answer only.
- "Context:" followed by several bracketed-title paragraphs.
- A "Question:" line (sometimes the question appears at the end; if not explicitly labeled, infer it from the prompt). Note: occasionally the context is long and may appear truncated — answer based on what is available.

OUTPUT FORMAT RULES (critical for scoring)
- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no label, no surrounding punctuation, no full sentences.
- Answer in English.
- ALWAYS produce an answer. Never return an empty string. Even if you are unsure, give your best single short answer extracted from the most relevant paragraph. An empty or missing answer scores zero.
- Be efficient and decisive: read the paragraphs, find the answer, and output it. Do not overthink or stall — timing out or returning nothing scores zero.

HOW TO EXTRACT THE ANSWER
- Match the wording of the answer as closely as possible to how it appears in the context. Scoring rewards exact (verbatim or near-verbatim) matches against a gold answer taken from the source text.
- Copy the answer span directly from the text. Keep it complete but as concise as the question requires.
- Do NOT trim, shorten, or "clean up" a phrase into a simpler form. Include the full relevant span as written, including descriptive words and any quotation marks that are part of the phrase.
  - Example: if the text says the party was the Liberal "Venstre" party, answer: Liberal "Venstre" party — not just Venstre.
  - Example: for a descriptive answer like "shortest player ever to play in the National Basketball Association", give the full phrase as written.
- Preserve nationalities/adjectives exactly as the context uses them (e.g., "Armenian American" → Armenian, not Armenia).
- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986, 47,818).
- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.
- For "what/which named thing" questions (treaties, songs, people, places), answer with the proper name exactly as it appears (e.g., Treaty of Gandamak; Brendan O'Brien; Melville).

MULTI-HOP STRATEGY
1. Read the question and identify the key entity/entities and what final piece of information is being asked.
2. If the question describes an entity indirectly (e.g., "the company whose Canadian arm is Oxford"), first find the paragraph that establishes that link (Oxford is the Canadian arm of Pendaflex), then find the paragraph about the resolved entity (Pendaflex is headquartered in Melville, NY) and extract the final answer (Melville).
3. Output only the final answer span.

Work quickly and always commit to a concrete short answer.
2026-09-18 21:49:38 [gepa-official] batch #29 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3455 workers=4
2026-09-18 21:52:48 [gepa-official] batch #29 task 5/5 (hotpotqa-train-5ae394e05542990afbd1e18d: score=1.000 status=ok) eta_batch=0s
2026-09-18 21:52:48 [gepa-official] batch #29 completato in 3m 09s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 335/1200 (28%), eta_budget=8h 51m 46s
2026-09-18 21:52:48 [gepa-official] batch #30 avvio | train-minibatch (riflessione) | task=100 prompt_chars=3455 workers=4
2026-09-18 21:56:15 [gepa-official] batch #30 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 05m 39s
2026-09-18 21:58:55 [gepa-official] batch #30 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=55m 05s
2026-09-18 22:02:18 [gepa-official] batch #30 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=53m 51s
2026-09-18 22:05:49 [gepa-official] batch #30 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.150 status=ok) eta_batch=52m 06s
2026-09-18 22:07:58 [gepa-official] batch #30 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=45m 31s
2026-09-18 22:11:33 [gepa-official] batch #30 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=43m 45s
2026-09-18 22:15:02 [gepa-official] batch #30 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=41m 17s
2026-09-18 22:18:14 [gepa-official] batch #30 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=1.000 status=ok) eta_batch=38m 10s
2026-09-18 22:21:53 [gepa-official] batch #30 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.000 status=error) eta_batch=35m 32s
2026-09-18 22:25:22 [gepa-official] batch #30 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=0.000 status=error) eta_batch=32m 34s
2026-09-18 22:28:31 [gepa-official] batch #30 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=1.000 status=ok) eta_batch=29m 13s
2026-09-18 22:31:33 [gepa-official] batch #30 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=1.000 status=ok) eta_batch=25m 50s
2026-09-18 22:35:04 [gepa-official] batch #30 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=22m 45s
2026-09-18 22:38:37 [gepa-official] batch #30 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=19m 38s
2026-09-18 22:42:21 [gepa-official] batch #30 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=16m 30s
2026-09-18 22:45:25 [gepa-official] batch #30 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.710 status=ok) eta_batch=13m 09s
2026-09-18 22:49:11 [gepa-official] batch #30 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=9m 57s
2026-09-18 22:52:39 [gepa-official] batch #30 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=6m 39s
2026-09-18 22:55:39 [gepa-official] batch #30 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 18s
2026-09-18 22:59:08 [gepa-official] batch #30 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-18 22:59:08 [gepa-official] batch #30 completato in 1h 06m 20s | mean=0.608 EM=0.530 errori=34/100 | budget rollout 435/1200 (36%), eta_budget=7h 58m 50s
2026-09-18 22:59:08 [gepa-official] Iteration 14: Accepted candidate (subsample score 3.0 -> 5.0); running full eval.
2026-09-18 22:59:08 [gepa-official] Iteration 14: Valset score for new program: 0.608075 (coverage 100 / 100)
2026-09-18 22:59:08 [gepa-official] Iteration 14: Val aggregate for new program: 0.608075
2026-09-18 22:59:08 [gepa-official] Iteration 14: Individual valset scores for new program: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 0.0, 12: 0.0, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.15, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 1.0, 29: 0.0, 30: 0.0, 31: 0.0, 32: 1.0, 33: 0.0, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.0, 43: 1.0, 44: 0.0, 45: 1.0, 46: 0.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.0, 63: 1.0, 64: 0.0, 65: 1.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 0.0, 72: 0.0, 73: 1.0, 74: 0.0, 75: 1.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.0, 91: 0.0, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-18 22:59:08 [gepa-official] Iteration 14: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.15, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.65, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.15, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 0.15, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.15, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 1.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-18 22:59:08 [gepa-official] Iteration 14: Valset pareto front aggregate score: 0.8379499999999999
2026-09-18 22:59:08 [gepa-official] Iteration 14: Updated valset pareto front programs: {0: {0, 1, 2}, 1: {0, 1, 2}, 2: {0, 1, 2}, 3: {0, 1, 2}, 4: {0}, 5: {0, 1}, 6: {0}, 7: {0, 1, 2}, 8: {0, 1, 2}, 9: {0, 1, 2}, 10: {0, 1, 2}, 11: {0}, 12: {0, 1}, 13: {0, 1, 2}, 14: {0, 1, 2}, 15: {0, 2}, 16: {0, 1, 2}, 17: {0, 1, 2}, 18: {0, 1, 2}, 19: {0}, 20: {0, 1}, 21: {0, 1, 2}, 22: {0, 1, 2}, 23: {0, 1, 2}, 24: {0, 1, 2}, 25: {0, 1, 2}, 26: {0, 1, 2}, 27: {2}, 28: {0, 2}, 29: {0}, 30: {0}, 31: {0}, 32: {0, 2}, 33: {0, 1}, 34: {0, 1, 2}, 35: {0, 1, 2}, 36: {0, 1, 2}, 37: {0, 1, 2}, 38: {1}, 39: {0, 2}, 40: {0, 2}, 41: {0, 2}, 42: {0, 1}, 43: {0, 1, 2}, 44: {1}, 45: {0, 1, 2}, 46: {0, 1}, 47: {0, 1}, 48: {0}, 49: {0, 1}, 50: {0, 1, 2}, 51: {0, 1, 2}, 52: {0, 2}, 53: {0, 1, 2}, 54: {0, 1, 2}, 55: {0, 1, 2}, 56: {0, 1, 2}, 57: {0, 1, 2}, 58: {0, 1, 2}, 59: {0, 1, 2}, 60: {0, 1, 2}, 61: {0, 1}, 62: {0, 1}, 63: {0, 1, 2}, 64: {0, 1}, 65: {0, 1, 2}, 66: {1}, 67: {0}, 68: {0, 1, 2}, 69: {0, 1, 2}, 70: {1, 2}, 71: {0, 1}, 72: {0, 1}, 73: {0, 1, 2}, 74: {0}, 75: {0, 2}, 76: {0}, 77: {0, 1, 2}, 78: {1, 2}, 79: {1, 2}, 80: {0, 1, 2}, 81: {0, 1, 2}, 82: {0, 1, 2}, 83: {0}, 84: {0}, 85: {0, 1, 2}, 86: {0, 1, 2}, 87: {0, 1, 2}, 88: {0, 1, 2}, 89: {0}, 90: {0, 1}, 91: {0}, 92: {0, 1, 2}, 93: {0, 2}, 94: {0, 2}, 95: {0, 2}, 96: {0}, 97: {0}, 98: {0, 1, 2}, 99: {0, 1, 2}}
2026-09-18 22:59:08 [gepa-official] Iteration 14: Best valset aggregate score so far: 0.807
2026-09-18 22:59:08 [gepa-official] Iteration 14: Best program as per aggregate score on valset: 0
2026-09-18 22:59:08 [gepa-official] Iteration 14: Best score on valset: 0.807
2026-09-18 22:59:08 [gepa-official] Iteration 14: Linear pareto front program index: 0
2026-09-18 22:59:08 [gepa-official] Iteration 14: New program candidate index: 2
2026-09-18 22:59:08 [gepa-official] batch #31 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 23:02:03 [gepa-official] batch #31 task 5/5 (hotpotqa-train-5adcceda5542990d50227d31: score=0.350 status=ok) eta_batch=0s
2026-09-18 23:02:03 [gepa-official] batch #31 completato in 2m 55s | mean=0.870 EM=0.800 errori=0/5 | budget rollout 440/1200 (37%), eta_budget=7h 55m 21s
2026-09-18 23:02:03 [gepa-official] Iteration 15: Selected program 0 score: 0.807
2026-09-18 23:02:03 [gepa-official] reflection LM call #14 | model=anthropic/claude-opus-4.8 prompt_chars=27518
2026-09-18 23:02:17 [gepa-official] reflection LM call #14 completata in 13s | output_chars=2417
2026-09-18 23:02:17 [gepa-official] Iteration 15: Proposed new text for system_prompt: Answer a multi-hop reading comprehension question using the provided context paragraphs.

## Input Format
You will receive:
- A question preceded by instructions (typically: "Read the context paragraphs and answer the question. Reply with the exact short answer only (a few words), in English, no explanation.")
- A "Context:" section containing multiple paragraphs. Each paragraph begins with a bracketed title, e.g. "[Pete Doherty]", followed by descriptive text about that entity.

## Task
The question usually requires combining ("hopping" across) information from two or more paragraphs to arrive at the answer. Read all paragraphs, identify the entities/facts needed, chain them together, and extract the final answer.

Question types you may encounter:
- Factual extraction (e.g., "What is the title of the memoir written by X?")
- Comparison ("Which of A and B has ...?" — answer with the specific name)
- Yes/No questions (answer lowercase "yes" or "no")
- Attribute/description questions (extract the exact descriptive phrase from the text)

## Output Rules (critical)
- Reply with ONLY the short answer — no explanation, no prefix, no surrounding punctuation, no quotation marks.
- The answer should be a few words at most.
- Extract the answer using the EXACT wording as it appears in the context paragraph whenever possible. Do NOT paraphrase, substitute synonyms, or convert forms.
  - Example: If the text says "a British composer," answer "a British composer" — NOT "Britain" or "British." Preserve the phrasing found in the source, including any leading article ("a"/"the") and adjective form used in the paragraph.
  - For descriptive-attribute questions, copy the relevant descriptive phrase verbatim from the paragraph (e.g., "largest Mission Revival Style building in the United States").
- For "which of X and Y" comparison questions, return the exact name as written in the relevant paragraph (including nicknames/quotes if that is how it appears, e.g., Jonny "Craig").
- For yes/no questions, answer with just "yes" or "no" (matching case as needed, typically lowercase).
- Match the language of the source (English).

## Strategy
1. Locate the paragraph(s) whose titles/contents relate to entities in the question.
2. Follow the chain of references across paragraphs to resolve the final fact.
3. Copy the answer span directly from the source text, keeping its exact wording and form.
2026-09-18 23:02:17 [gepa-official] batch #32 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2409 workers=4
2026-09-18 23:06:31 [gepa-official] batch #32 task 5/5 (hotpotqa-train-5adcceda5542990d50227d31: score=0.000 status=error) eta_batch=0s
2026-09-18 23:06:31 [gepa-official] batch #32 completato in 4m 14s | mean=0.430 EM=0.400 errori=2/5 | budget rollout 445/1200 (37%), eta_budget=7h 54m 29s
2026-09-18 23:06:31 [gepa-official] Iteration 15: New subsample score 2.15 is not better than old score 4.35, skipping
2026-09-18 23:06:31 [gepa-official] batch #33 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-18 23:08:25 [gepa-official] batch #33 task 5/5 (hotpotqa-train-5ade858a55429975fa854eea: score=1.000 status=ok) eta_batch=0s
2026-09-18 23:08:25 [gepa-official] batch #33 completato in 1m 53s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 450/1200 (38%), eta_budget=7h 49m 15s
2026-09-18 23:08:25 [gepa-official] Iteration 16: Selected program 0 score: 0.807
2026-09-18 23:08:25 [gepa-official] Iteration 16: All subsample scores perfect for parent 0. Skipping.
2026-09-18 23:08:25 [gepa-official] Iteration 16: Reflective mutation did not propose a new candidate
2026-09-18 23:08:25 [gepa-official] batch #34 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1688 workers=4
2026-09-18 23:12:02 [gepa-official] batch #34 task 5/5 (hotpotqa-train-5abcedb355429959677d6b4f: score=0.000 status=error) eta_batch=0s
2026-09-18 23:12:02 [gepa-official] batch #34 completato in 3m 36s | mean=0.360 EM=0.200 errori=2/5 | budget rollout 455/1200 (38%), eta_budget=7h 46m 56s
2026-09-18 23:12:02 [gepa-official] Iteration 17: Selected program 1 score: 0.65255
2026-09-18 23:12:02 [gepa-official] reflection LM call #15 | model=anthropic/claude-opus-4.8 prompt_chars=29454
2026-09-18 23:12:22 [gepa-official] reflection LM call #15 completata in 20s | output_chars=3859
2026-09-18 23:12:22 [gepa-official] Iteration 17: Proposed new text for system_prompt: TASK
You are given a question and a set of context paragraphs. Each paragraph begins with a bracketed title, e.g., [Title], followed by its text. Answer the question using ONLY the information in the provided context. Some questions are multi-hop and require combining facts across two or more paragraphs.

OUTPUT FORMAT (critical for scoring):
- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no label, no surrounding punctuation, no full sentences.
- Answer in English.
- ALWAYS output a non-empty answer. Never return a blank/empty response. If unsure, give your single best guess extracted from the context. An empty answer scores zero.
- Do not deliberate at length or produce long internal reasoning that risks timing out. Work efficiently: locate the relevant paragraph(s), extract the span, and output it. Speed matters — overly long processing causes timeouts that score zero.

QUESTION TYPES AND HOW TO ANSWER:
1. Yes/No comparison questions (e.g., "Was X released prior to Y?", "Is A older than B?"):
   - Find the relevant fact (date, number, etc.) for each entity, compare, and answer with just "yes" or "no" (lowercase, no punctuation).
   - Example: "Was 9/11: Press for Truth released prior to Chasing Coral?" → yes (2006 is before 2017).

2. "Which/what X was released/happened at a later (or earlier) date, A or B?" questions:
   - Compare the dates, then output the FULL NAME of the chosen entity exactly as it appears in the context (including any subtitle wording), NOT "A" or "B" and not a shortened form.
   - Example: comparing My Dog Tulip vs Monsters vs. Aliens → Monsters vs. Aliens.

3. Factual extraction / multi-hop questions:
   - Identify the key entity in the question, find the intermediate fact, then use it to locate the final answer paragraph.
   - Copy the answer span directly from the text.

EXTRACTING THE ANSWER SPAN:
- Match the wording of the answer as closely as possible to how it appears in the context. Scoring rewards exact matches against a gold answer taken verbatim (or nearly verbatim) from the source.
- Do NOT trim, shorten, or "clean up" a phrase into a simpler form. Include the full relevant span as written, including descriptive words and any quotation marks that are part of the phrase.
  - Example: if the text says the Liberal "Venstre" party, answer: Liberal "Venstre" party — not just Venstre.
- Preserve the original form of nationalities/adjectives exactly as used (e.g., "Armenian American" → Armenian, if the question asks nationality).
- For DATES specifically: include the full date span present in the text that answers the question. If the context gives a month and year (e.g., "November 2017"), output the full "November 2017", not just "November". Copy dates, durations, years, numbers, and units exactly (e.g., 119 minutes, 1986, November 2017).
- For names of people, when the question asks "who" and the person is identified with a full name somewhere in the context, prefer the fullest form of the name available (e.g., if a paragraph titled with a full name exists, use that full name — "Scott Paul Carson" rather than "Scott Carson").
- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.

STRATEGY:
1. Read the question and identify the key entity or entities and what is being asked (yes/no, which one, or a specific fact).
2. Locate the relevant paragraph(s) by matching entity names to bracketed titles and text. For multi-hop questions, first find the intermediate fact (e.g., a band's origin city), then use it to find the final answer (e.g., that band's formation year).
3. Copy the answer span directly from the text, keeping it complete but as concise as the question requires. Prefer the fullest verbatim form for names and dates.
4. Output that span alone, with nothing else.
2026-09-18 23:12:22 [gepa-official] batch #35 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3851 workers=4
2026-09-18 23:16:03 [gepa-official] batch #35 task 5/5 (hotpotqa-train-5abcedb355429959677d6b4f: score=0.000 status=error) eta_batch=0s
2026-09-18 23:16:03 [gepa-official] batch #35 completato in 3m 41s | mean=0.630 EM=0.600 errori=1/5 | budget rollout 460/1200 (38%), eta_budget=7h 45m 14s
2026-09-18 23:16:03 [gepa-official] batch #36 avvio | train-minibatch (riflessione) | task=100 prompt_chars=3851 workers=4
2026-09-18 23:20:22 [gepa-official] batch #36 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 22m 01s
2026-09-18 23:23:48 [gepa-official] batch #36 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=0.000 status=error) eta_batch=1h 09m 38s
2026-09-18 23:26:46 [gepa-official] batch #36 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=1h 00m 44s
2026-09-18 23:30:18 [gepa-official] batch #36 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.350 status=ok) eta_batch=56m 59s
2026-09-18 23:32:50 [gepa-official] batch #36 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=50m 20s
2026-09-18 23:36:35 [gepa-official] batch #36 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=1.000 status=ok) eta_batch=47m 52s
2026-09-18 23:39:50 [gepa-official] batch #36 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=44m 09s
2026-09-18 23:43:43 [gepa-official] batch #36 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=1.000 status=ok) eta_batch=41m 29s
2026-09-18 23:46:59 [gepa-official] batch #36 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.530 status=ok) eta_batch=37m 47s
2026-09-18 23:50:30 [gepa-official] batch #36 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=1.000 status=ok) eta_batch=34m 26s
2026-09-18 23:54:03 [gepa-official] batch #36 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=0.000 status=error) eta_batch=31m 04s
2026-09-18 23:57:38 [gepa-official] batch #36 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=1.000 status=ok) eta_batch=27m 42s
2026-09-19 00:00:34 [gepa-official] batch #36 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=1.000 status=ok) eta_batch=23m 57s
2026-09-19 00:04:22 [gepa-official] batch #36 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.000 status=error) eta_batch=20m 42s
2026-09-19 00:08:07 [gepa-official] batch #36 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=17m 21s
2026-09-19 00:11:47 [gepa-official] batch #36 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=13m 55s
2026-09-19 00:15:19 [gepa-official] batch #36 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=1.000 status=ok) eta_batch=10m 27s
2026-09-19 00:18:46 [gepa-official] batch #36 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=6m 58s
2026-09-19 00:21:56 [gepa-official] batch #36 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 28s
2026-09-19 00:25:25 [gepa-official] batch #36 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-19 00:25:25 [gepa-official] batch #36 completato in 1h 09m 21s | mean=0.568 EM=0.490 errori=37/100 | budget rollout 560/1200 (47%), eta_budget=6h 49m 47s
2026-09-19 00:25:25 [gepa-official] Iteration 17: Accepted candidate (subsample score 1.8 -> 3.15); running full eval.
2026-09-19 00:25:25 [gepa-official] Iteration 17: Valset score for new program: 0.568375 (coverage 100 / 100)
2026-09-19 00:25:25 [gepa-official] Iteration 17: Val aggregate for new program: 0.568375
2026-09-19 00:25:25 [gepa-official] Iteration 17: Individual valset scores for new program: {0: 0.15, 1: 1.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.7500000000000001, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 0.0, 29: 1.0, 30: 0.0, 31: 0.0, 32: 0.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 1.0, 40: 1.0, 41: 0.0, 42: 0.0, 43: 1.0, 44: 0.53, 45: 1.0, 46: 0.0, 47: 0.0, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 0.0, 55: 0.0, 56: 0.0, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.0, 70: 1.0, 71: 0.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.0, 80: 0.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.0, 91: 0.0, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-19 00:25:25 [gepa-official] Iteration 17: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.15, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.65, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.15, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 0.15, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.15, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 1.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-19 00:25:25 [gepa-official] Iteration 17: Valset pareto front aggregate score: 0.8379499999999999
2026-09-19 00:25:25 [gepa-official] Iteration 17: Updated valset pareto front programs: {0: {0, 1, 2}, 1: {0, 1, 2, 3}, 2: {0, 1, 2}, 3: {0, 1, 2}, 4: {0}, 5: {0, 1}, 6: {0}, 7: {0, 1, 2}, 8: {0, 1, 2}, 9: {0, 1, 2}, 10: {0, 1, 2}, 11: {0}, 12: {0, 1, 3}, 13: {0, 1, 2, 3}, 14: {0, 1, 2, 3}, 15: {0, 2, 3}, 16: {0, 1, 2, 3}, 17: {0, 1, 2, 3}, 18: {0, 1, 2, 3}, 19: {0, 3}, 20: {0, 1, 3}, 21: {0, 1, 2, 3}, 22: {0, 1, 2, 3}, 23: {0, 1, 2, 3}, 24: {0, 1, 2, 3}, 25: {0, 1, 2, 3}, 26: {0, 1, 2, 3}, 27: {2, 3}, 28: {0, 2}, 29: {0, 3}, 30: {0}, 31: {0}, 32: {0, 2}, 33: {0, 1, 3}, 34: {0, 1, 2, 3}, 35: {0, 1, 2, 3}, 36: {0, 1, 2, 3}, 37: {0, 1, 2, 3}, 38: {1}, 39: {0, 2, 3}, 40: {0, 2, 3}, 41: {0, 2}, 42: {0, 1}, 43: {0, 1, 2, 3}, 44: {1}, 45: {0, 1, 2, 3}, 46: {0, 1}, 47: {0, 1}, 48: {0}, 49: {0, 1, 3}, 50: {0, 1, 2, 3}, 51: {0, 1, 2, 3}, 52: {0, 2, 3}, 53: {0, 1, 2, 3}, 54: {0, 1, 2}, 55: {0, 1, 2}, 56: {0, 1, 2}, 57: {0, 1, 2, 3}, 58: {0, 1, 2, 3}, 59: {0, 1, 2, 3}, 60: {0, 1, 2, 3}, 61: {0, 1}, 62: {0, 1, 3}, 63: {0, 1, 2, 3}, 64: {0, 1, 3}, 65: {0, 1, 2, 3}, 66: {1}, 67: {0}, 68: {0, 1, 2, 3}, 69: {0, 1, 2}, 70: {1, 2, 3}, 71: {0, 1}, 72: {0, 1, 3}, 73: {0, 1, 2, 3}, 74: {0}, 75: {0, 2}, 76: {0}, 77: {0, 1, 2, 3}, 78: {1, 2, 3}, 79: {1, 2}, 80: {0, 1, 2}, 81: {0, 1, 2, 3}, 82: {0, 1, 2, 3}, 83: {0, 3}, 84: {0, 3}, 85: {0, 1, 2, 3}, 86: {0, 1, 2, 3}, 87: {0, 1, 2, 3}, 88: {0, 1, 2, 3}, 89: {0}, 90: {0, 1}, 91: {0}, 92: {0, 1, 2, 3}, 93: {0, 2, 3}, 94: {0, 2, 3}, 95: {0, 2, 3}, 96: {0, 3}, 97: {0}, 98: {0, 1, 2, 3}, 99: {0, 1, 2, 3}}
2026-09-19 00:25:25 [gepa-official] Iteration 17: Best valset aggregate score so far: 0.807
2026-09-19 00:25:25 [gepa-official] Iteration 17: Best program as per aggregate score on valset: 0
2026-09-19 00:25:25 [gepa-official] Iteration 17: Best score on valset: 0.807
2026-09-19 00:25:25 [gepa-official] Iteration 17: Linear pareto front program index: 0
2026-09-19 00:25:25 [gepa-official] Iteration 17: New program candidate index: 3
2026-09-19 00:25:25 [gepa-official] batch #37 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3455 workers=4
2026-09-19 00:28:58 [gepa-official] batch #37 task 5/5 (hotpotqa-train-5ade69e455429975fa854ec5: score=0.000 status=error) eta_batch=0s
2026-09-19 00:28:58 [gepa-official] batch #37 completato in 3m 32s | mean=0.715 EM=0.600 errori=1/5 | budget rollout 565/1200 (47%), eta_budget=6h 46m 58s
2026-09-19 00:28:58 [gepa-official] Iteration 18: Selected program 2 score: 0.608075
2026-09-19 00:28:58 [gepa-official] reflection LM call #16 | model=anthropic/claude-opus-4.8 prompt_chars=30701
2026-09-19 00:29:18 [gepa-official] reflection LM call #16 completata in 20s | output_chars=4154
2026-09-19 00:29:18 [gepa-official] Iteration 18: Proposed new text for system_prompt: TASK
You are given a reading-comprehension question together with a set of context paragraphs. Each context paragraph begins with a bracketed title, e.g. [Treaty of Gandamak], followed by the paragraph text. Answer the question using ONLY the information contained in the provided context paragraphs. Do not use outside knowledge.

Many questions are "multi-hop": the answer requires combining facts from two or more paragraphs. For these, first locate an intermediate fact (identify an entity by its description or link), then use that fact to find the paragraph that contains the final answer.

INPUT FORMAT
- An instruction line telling you to reply with the exact short answer only.
- "Context:" followed by several bracketed-title paragraphs.
- A "Question:" line (sometimes at the end; if not explicitly labeled, infer it from the prompt). Context may occasionally be truncated — answer from what is available.

OUTPUT FORMAT RULES (critical for scoring)
- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no label, no surrounding punctuation, no full sentences.
- Answer in English.
- ALWAYS produce a non-empty answer. Even if unsure, give your single best short answer extracted from the most relevant paragraph. An empty/missing answer scores zero.
- BE FAST AND DECISIVE. Timing out scores zero (see Example 5, which timed out and scored 0.000). Do not deliberate at length. Scan the paragraphs, locate the linking entity, find the answer, and output it immediately. Commit to a concrete answer within a short, bounded effort — never stall or loop.

HOW TO EXTRACT THE ANSWER
- Match the wording of the answer EXACTLY as it appears in the context (verbatim or near-verbatim). Scoring rewards exact matches against a gold answer taken verbatim from the source text.
- Copy the answer span directly from the text. Do NOT abbreviate, truncate, correct spelling, or "clean up" a name or phrase into a simpler form.
  - CRITICAL — copy full names exactly as written. If the text says "Levni Yilmaz", answer "Levni Yilmaz", NOT "Lev Yilmaz". Do not drop or alter parts of a proper name even if another paragraph shows a similar-looking name. Use the spelling from the paragraph that is actually about the answer entity.
  - If the text says the party was the Liberal "Venstre" party, answer: Liberal "Venstre" party — not just Venstre.
  - For a descriptive answer like "shortest player ever to play in the National Basketball Association", give the full phrase as written.
- Preserve nationalities/adjectives exactly as the context uses them (e.g., "Armenian American" → Armenian, not Armenia).
- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986, 47,818).
- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.
- For "what/which named thing" questions (treaties, songs, people, places, films, cups), answer with the proper name exactly as it appears (e.g., Treaty of Gandamak; Carabao Cup; The Spiderwick Chronicles; John Waters; Tinu Suresh Desai).
- Include quotation marks or descriptive words only if they are part of the phrase in the source; otherwise output just the clean answer span with no added punctuation.

MULTI-HOP STRATEGY
1. Read the question and identify the key entity/entities and the exact final piece of information asked.
2. If the question describes an entity indirectly, first find the paragraph establishing the link, then find the paragraph about the resolved entity and extract the final answer.
   - Example: "the company whose Canadian arm is Oxford" → Oxford is the Canadian arm of Pendaflex → Pendaflex is headquartered in Melville → answer: Melville.
   - Example: "What director worked with Vikram Bhatt on a film starring Rajneesh Duggal and Adah Sharma?" → find the film starring both actors, then find who directed it alongside Vikram Bhatt (e.g., from a film-series paragraph) → answer that director's full name exactly (e.g., Tinu Suresh Desai).
3. Output only the final answer span, copied verbatim.

Work quickly and always commit to one concrete short answer.
2026-09-19 00:29:18 [gepa-official] batch #38 avvio | train-minibatch (riflessione) | task=5 prompt_chars=4146 workers=4
2026-09-19 00:32:56 [gepa-official] batch #38 task 5/5 (hotpotqa-train-5ade69e455429975fa854ec5: score=0.000 status=error) eta_batch=0s
2026-09-19 00:32:56 [gepa-official] batch #38 completato in 3m 37s | mean=0.800 EM=0.800 errori=1/5 | budget rollout 570/1200 (48%), eta_budget=6h 44m 36s
2026-09-19 00:32:56 [gepa-official] batch #39 avvio | train-minibatch (riflessione) | task=100 prompt_chars=4146 workers=4
2026-09-19 00:36:21 [gepa-official] batch #39 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 05m 09s
2026-09-19 00:39:10 [gepa-official] batch #39 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=56m 06s
2026-09-19 00:41:58 [gepa-official] batch #39 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=51m 12s
2026-09-19 00:45:11 [gepa-official] batch #39 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.350 status=ok) eta_batch=49m 03s
2026-09-19 00:47:38 [gepa-official] batch #39 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=44m 06s
2026-09-19 00:51:15 [gepa-official] batch #39 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=42m 44s
2026-09-19 00:54:47 [gepa-official] batch #39 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=40m 36s
2026-09-19 00:58:20 [gepa-official] batch #39 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=1.000 status=ok) eta_batch=38m 07s
2026-09-19 01:01:57 [gepa-official] batch #39 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.000 status=error) eta_batch=35m 28s
2026-09-19 01:05:29 [gepa-official] batch #39 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=1.000 status=ok) eta_batch=32m 33s
2026-09-19 01:08:34 [gepa-official] batch #39 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=1.000 status=ok) eta_batch=29m 09s
2026-09-19 01:11:48 [gepa-official] batch #39 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=1.000 status=ok) eta_batch=25m 54s
2026-09-19 01:15:17 [gepa-official] batch #39 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=22m 48s
2026-09-19 01:18:45 [gepa-official] batch #39 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=19m 38s
2026-09-19 01:22:35 [gepa-official] batch #39 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=16m 33s
2026-09-19 01:25:55 [gepa-official] batch #39 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.710 status=ok) eta_batch=13m 14s
2026-09-19 01:29:41 [gepa-official] batch #39 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=10m 00s
2026-09-19 01:33:09 [gepa-official] batch #39 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=6m 41s
2026-09-19 01:36:30 [gepa-official] batch #39 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 20s
2026-09-19 01:40:00 [gepa-official] batch #39 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-19 01:40:00 [gepa-official] batch #39 completato in 1h 07m 04s | mean=0.641 EM=0.530 errori=29/100 | budget rollout 670/1200 (56%), eta_budget=5h 42m 38s
2026-09-19 01:40:00 [gepa-official] Iteration 18: Accepted candidate (subsample score 3.575 -> 4.0); running full eval.
2026-09-19 01:40:00 [gepa-official] Iteration 18: Valset score for new program: 0.64095 (coverage 100 / 100)
2026-09-19 01:40:00 [gepa-official] Iteration 18: Val aggregate for new program: 0.64095
2026-09-19 01:40:00 [gepa-official] Iteration 18: Individual valset scores for new program: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 0.7500000000000001, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 0.0, 29: 0.0, 30: 0.0, 31: 0.0, 32: 1.0, 33: 0.0, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 1.0, 40: 1.0, 41: 0.0, 42: 0.0, 43: 1.0, 44: 0.0, 45: 0.0, 46: 0.0, 47: 0.0, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 0.65, 63: 1.0, 64: 0.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 0.0, 72: 0.0, 73: 1.0, 74: 0.0, 75: 1.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.0, 91: 0.0, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.0, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-19 01:40:00 [gepa-official] Iteration 18: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.15, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.65, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.15, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 0.15, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.15, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 1.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-19 01:40:00 [gepa-official] Iteration 18: Valset pareto front aggregate score: 0.8379499999999999
2026-09-19 01:40:00 [gepa-official] Iteration 18: Updated valset pareto front programs: {0: {0, 1, 2, 4}, 1: {0, 1, 2, 3, 4}, 2: {0, 1, 2, 4}, 3: {0, 1, 2, 4}, 4: {0}, 5: {0, 1}, 6: {0}, 7: {0, 1, 2, 4}, 8: {0, 1, 2, 4}, 9: {0, 1, 2, 4}, 10: {0, 1, 2, 4}, 11: {0}, 12: {0, 1, 3, 4}, 13: {0, 1, 2, 3, 4}, 14: {0, 1, 2, 3, 4}, 15: {0, 2, 3, 4}, 16: {0, 1, 2, 3, 4}, 17: {0, 1, 2, 3, 4}, 18: {0, 1, 2, 3, 4}, 19: {0, 3, 4}, 20: {0, 1, 3, 4}, 21: {0, 1, 2, 3, 4}, 22: {0, 1, 2, 3, 4}, 23: {0, 1, 2, 3, 4}, 24: {0, 1, 2, 3, 4}, 25: {0, 1, 2, 3, 4}, 26: {0, 1, 2, 3, 4}, 27: {2, 3, 4}, 28: {0, 2}, 29: {0, 3}, 30: {0}, 31: {0}, 32: {0, 2, 4}, 33: {0, 1, 3}, 34: {0, 1, 2, 3, 4}, 35: {0, 1, 2, 3, 4}, 36: {0, 1, 2, 3, 4}, 37: {0, 1, 2, 3, 4}, 38: {1}, 39: {0, 2, 3, 4}, 40: {0, 2, 3, 4}, 41: {0, 2}, 42: {0, 1}, 43: {0, 1, 2, 3, 4}, 44: {1}, 45: {0, 1, 2, 3}, 46: {0, 1}, 47: {0, 1}, 48: {0}, 49: {0, 1, 3, 4}, 50: {0, 1, 2, 3, 4}, 51: {0, 1, 2, 3, 4}, 52: {0, 2, 3, 4}, 53: {0, 1, 2, 3, 4}, 54: {0, 1, 2, 4}, 55: {0, 1, 2, 4}, 56: {0, 1, 2, 4}, 57: {0, 1, 2, 3, 4}, 58: {0, 1, 2, 3, 4}, 59: {0, 1, 2, 3, 4}, 60: {0, 1, 2, 3, 4}, 61: {0, 1, 4}, 62: {0, 1, 3, 4}, 63: {0, 1, 2, 3, 4}, 64: {0, 1, 3}, 65: {0, 1, 2, 3, 4}, 66: {1}, 67: {0}, 68: {0, 1, 2, 3, 4}, 69: {0, 1, 2, 4}, 70: {1, 2, 3, 4}, 71: {0, 1}, 72: {0, 1, 3}, 73: {0, 1, 2, 3, 4}, 74: {0}, 75: {0, 2, 4}, 76: {0}, 77: {0, 1, 2, 3, 4}, 78: {1, 2, 3, 4}, 79: {1, 2, 4}, 80: {0, 1, 2, 4}, 81: {0, 1, 2, 3, 4}, 82: {0, 1, 2, 3, 4}, 83: {0, 3}, 84: {0, 3}, 85: {0, 1, 2, 3, 4}, 86: {0, 1, 2, 3, 4}, 87: {0, 1, 2, 3, 4}, 88: {0, 1, 2, 3, 4}, 89: {0}, 90: {0, 1}, 91: {0}, 92: {0, 1, 2, 3, 4}, 93: {0, 2, 3, 4}, 94: {0, 2, 3, 4}, 95: {0, 2, 3, 4}, 96: {0, 3}, 97: {0, 4}, 98: {0, 1, 2, 3, 4}, 99: {0, 1, 2, 3, 4}}
2026-09-19 01:40:00 [gepa-official] Iteration 18: Best valset aggregate score so far: 0.807
2026-09-19 01:40:00 [gepa-official] Iteration 18: Best program as per aggregate score on valset: 0
2026-09-19 01:40:00 [gepa-official] Iteration 18: Best score on valset: 0.807
2026-09-19 01:40:00 [gepa-official] Iteration 18: Linear pareto front program index: 0
2026-09-19 01:40:00 [gepa-official] Iteration 18: New program candidate index: 4
2026-09-19 01:40:00 [gepa-official] batch #40 avvio | train-minibatch (riflessione) | task=5 prompt_chars=85 workers=4
2026-09-19 01:42:15 [gepa-official] batch #40 task 5/5 (hotpotqa-train-5ac538025542996feb3fea41: score=0.650 status=ok) eta_batch=0s
2026-09-19 01:42:15 [gepa-official] batch #40 completato in 2m 14s | mean=0.930 EM=0.800 errori=0/5 | budget rollout 675/1200 (56%), eta_budget=5h 38m 38s
2026-09-19 01:42:15 [gepa-official] Iteration 19: Selected program 0 score: 0.807
2026-09-19 01:42:15 [gepa-official] reflection LM call #17 | model=anthropic/claude-opus-4.8 prompt_chars=28741
2026-09-19 01:42:27 [gepa-official] reflection LM call #17 completata in 11s | output_chars=2147
2026-09-19 01:42:27 [gepa-official] Iteration 19: Proposed new text for system_prompt: Answer a question using a set of provided context paragraphs.

## Input Format
You will receive:
- A brief directive (e.g., "Read the context paragraphs and answer the question. Reply with the exact short answer only...").
- A "Context:" section containing multiple paragraphs. Each paragraph is prefixed with its title/topic in square brackets, e.g., "[Staten Island] ...".
- A "Question:" line with the question to answer.

The questions are typically multi-hop: answering may require combining facts from two or more paragraphs (e.g., find an entity in one paragraph, then look up a property of that entity in another). Some questions are comparisons (dates, which came first, etc.) or yes/no questions.

## How to Answer
1. Read the question and identify exactly what is being asked.
2. Locate the relevant paragraph(s) by matching entities/topics mentioned in the question to the bracketed titles and paragraph text.
3. For multi-hop questions, chain the facts: resolve the intermediate entity, then find the requested attribute.
4. For comparison questions (e.g., "which came first"), extract the relevant values (usually years/dates) and compare them; answer with the name/entity requested, not the date.
5. For yes/no questions, answer "yes" or "no" (lowercase).

## Output Rules (critical for exact matching)
- Reply with ONLY the short answer — a few words at most.
- No explanation, no prefix, no surrounding punctuation, no quotation marks, no trailing period.
- Answer in English.
- Copy the answer EXACTLY as it appears in the source text, including full names and any qualifiers/parenthetical parts. For example, if a person's full name in the paragraph is "Joey Wong Cho-Yee", answer "Joey Wong Cho-Yee" — not a shortened "Joey Wong". When the answer is a named entity, prefer the complete form as written in the relevant paragraph.
- For award/title answers, give the full official name as stated (e.g., "Critics' Choice Television Award for Best Supporting Actress in a Comedy Series").
- Preserve the exact wording, spelling, and capitalization used in the context (except use lowercase "yes"/"no" for yes/no questions).
2026-09-19 01:42:27 [gepa-official] batch #41 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2139 workers=4
2026-09-19 01:45:20 [gepa-official] batch #41 task 5/5 (hotpotqa-train-5ac538025542996feb3fea41: score=1.000 status=ok) eta_batch=0s
2026-09-19 01:45:20 [gepa-official] batch #41 completato in 2m 53s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 680/1200 (57%), eta_budget=5h 35m 18s
2026-09-19 01:45:20 [gepa-official] batch #42 avvio | train-minibatch (riflessione) | task=100 prompt_chars=2139 workers=4
2026-09-19 01:49:41 [gepa-official] batch #42 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 22m 42s
2026-09-19 01:52:15 [gepa-official] batch #42 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=1h 02m 13s
2026-09-19 01:55:18 [gepa-official] batch #42 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=56m 30s
2026-09-19 01:58:26 [gepa-official] batch #42 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.350 status=ok) eta_batch=52m 24s
2026-09-19 02:00:38 [gepa-official] batch #42 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=45m 54s
2026-09-19 02:04:10 [gepa-official] batch #42 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=43m 55s
2026-09-19 02:07:40 [gepa-official] batch #42 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=41m 28s
2026-09-19 02:11:27 [gepa-official] batch #42 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=1.000 status=ok) eta_batch=39m 10s
2026-09-19 02:14:28 [gepa-official] batch #42 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.530 status=ok) eta_batch=35m 36s
2026-09-19 02:17:58 [gepa-official] batch #42 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=1.000 status=ok) eta_batch=32m 37s
2026-09-19 02:21:03 [gepa-official] batch #42 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=1.000 status=ok) eta_batch=29m 13s
2026-09-19 02:24:08 [gepa-official] batch #42 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=1.000 status=ok) eta_batch=25m 52s
2026-09-19 02:27:30 [gepa-official] batch #42 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=1.000 status=ok) eta_batch=22m 42s
2026-09-19 02:31:17 [gepa-official] batch #42 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.000 status=error) eta_batch=19m 41s
2026-09-19 02:34:42 [gepa-official] batch #42 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.350 status=ok) eta_batch=16m 27s
2026-09-19 02:38:19 [gepa-official] batch #42 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=13m 14s
2026-09-19 02:41:58 [gepa-official] batch #42 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=9m 59s
2026-09-19 02:45:21 [gepa-official] batch #42 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=6m 40s
2026-09-19 02:48:11 [gepa-official] batch #42 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 18s
2026-09-19 02:51:38 [gepa-official] batch #42 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-19 02:51:38 [gepa-official] batch #42 completato in 1h 06m 17s | mean=0.657 EM=0.530 errori=25/100 | budget rollout 780/1200 (65%), eta_budget=4h 31m 48s
2026-09-19 02:51:38 [gepa-official] Iteration 19: Accepted candidate (subsample score 4.65 -> 5.0); running full eval.
2026-09-19 02:51:38 [gepa-official] Iteration 19: Valset score for new program: 0.65655 (coverage 100 / 100)
2026-09-19 02:51:38 [gepa-official] Iteration 19: Val aggregate for new program: 0.65655
2026-09-19 02:51:38 [gepa-official] Iteration 19: Individual valset scores for new program: {0: 0.15, 1: 1.0, 2: 1.0, 3: 1.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 0.7500000000000001, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 0.0, 28: 0.0, 29: 0.0, 30: 0.65, 31: 0.0, 32: 0.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 0.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.0, 70: 0.0, 71: 1.0, 72: 0.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.0, 80: 0.53, 81: 1.0, 82: 0.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.0, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-19 02:51:38 [gepa-official] Iteration 19: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.15, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.65, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.15, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 0.15, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.15, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 1.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-19 02:51:38 [gepa-official] Iteration 19: Valset pareto front aggregate score: 0.8379499999999999
2026-09-19 02:51:38 [gepa-official] Iteration 19: Updated valset pareto front programs: {0: {0, 1, 2, 4}, 1: {0, 1, 2, 3, 4, 5}, 2: {0, 1, 2, 4, 5}, 3: {0, 1, 2, 4, 5}, 4: {0}, 5: {0, 1}, 6: {0}, 7: {0, 1, 2, 4, 5}, 8: {0, 1, 2, 4, 5}, 9: {0, 1, 2, 4, 5}, 10: {0, 1, 2, 4, 5}, 11: {0}, 12: {0, 1, 3, 4, 5}, 13: {0, 1, 2, 3, 4, 5}, 14: {0, 1, 2, 3, 4, 5}, 15: {0, 2, 3, 4, 5}, 16: {0, 1, 2, 3, 4, 5}, 17: {0, 1, 2, 3, 4, 5}, 18: {0, 1, 2, 3, 4, 5}, 19: {0, 3, 4, 5}, 20: {0, 1, 3, 4, 5}, 21: {0, 1, 2, 3, 4, 5}, 22: {0, 1, 2, 3, 4, 5}, 23: {0, 1, 2, 3, 4, 5}, 24: {0, 1, 2, 3, 4, 5}, 25: {0, 1, 2, 3, 4, 5}, 26: {0, 1, 2, 3, 4, 5}, 27: {2, 3, 4}, 28: {0, 2}, 29: {0, 3}, 30: {0, 5}, 31: {0}, 32: {0, 2, 4}, 33: {0, 1, 3, 5}, 34: {0, 1, 2, 3, 4, 5}, 35: {0, 1, 2, 3, 4, 5}, 36: {0, 1, 2, 3, 4, 5}, 37: {0, 1, 2, 3, 4, 5}, 38: {1}, 39: {0, 2, 3, 4, 5}, 40: {0, 2, 3, 4, 5}, 41: {0, 2, 5}, 42: {0, 1, 5}, 43: {0, 1, 2, 3, 4, 5}, 44: {1}, 45: {0, 1, 2, 3, 5}, 46: {0, 1, 5}, 47: {0, 1, 5}, 48: {0}, 49: {0, 1, 3, 4, 5}, 50: {0, 1, 2, 3, 4, 5}, 51: {0, 1, 2, 3, 4, 5}, 52: {0, 2, 3, 4, 5}, 53: {0, 1, 2, 3, 4, 5}, 54: {0, 1, 2, 4, 5}, 55: {0, 1, 2, 4, 5}, 56: {0, 1, 2, 4, 5}, 57: {0, 1, 2, 3, 4}, 58: {0, 1, 2, 3, 4, 5}, 59: {0, 1, 2, 3, 4, 5}, 60: {0, 1, 2, 3, 4, 5}, 61: {0, 1, 4, 5}, 62: {0, 1, 3, 4, 5}, 63: {0, 1, 2, 3, 4, 5}, 64: {0, 1, 3, 5}, 65: {0, 1, 2, 3, 4, 5}, 66: {1}, 67: {0}, 68: {0, 1, 2, 3, 4, 5}, 69: {0, 1, 2, 4}, 70: {1, 2, 3, 4}, 71: {0, 1, 5}, 72: {0, 1, 3}, 73: {0, 1, 2, 3, 4, 5}, 74: {0, 5}, 75: {0, 2, 4, 5}, 76: {0}, 77: {0, 1, 2, 3, 4, 5}, 78: {1, 2, 3, 4, 5}, 79: {1, 2, 4}, 80: {0, 1, 2, 4, 5}, 81: {0, 1, 2, 3, 4, 5}, 82: {0, 1, 2, 3, 4}, 83: {0, 3}, 84: {0, 3}, 85: {0, 1, 2, 3, 4, 5}, 86: {0, 1, 2, 3, 4, 5}, 87: {0, 1, 2, 3, 4, 5}, 88: {0, 1, 2, 3, 4, 5}, 89: {0}, 90: {0, 1, 5}, 91: {0}, 92: {0, 1, 2, 3, 4, 5}, 93: {0, 2, 3, 4, 5}, 94: {0, 2, 3, 4, 5}, 95: {0, 2, 3, 4, 5}, 96: {0, 3}, 97: {0, 4}, 98: {0, 1, 2, 3, 4, 5}, 99: {0, 1, 2, 3, 4, 5}}
2026-09-19 02:51:38 [gepa-official] Iteration 19: Best valset aggregate score so far: 0.807
2026-09-19 02:51:38 [gepa-official] Iteration 19: Best program as per aggregate score on valset: 0
2026-09-19 02:51:38 [gepa-official] Iteration 19: Best score on valset: 0.807
2026-09-19 02:51:38 [gepa-official] Iteration 19: Linear pareto front program index: 0
2026-09-19 02:51:38 [gepa-official] Iteration 19: New program candidate index: 5
2026-09-19 02:51:38 [gepa-official] batch #43 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1688 workers=4
2026-09-19 02:54:43 [gepa-official] batch #43 task 5/5 (hotpotqa-train-5ab6bae95542995eadef0086: score=1.000 status=ok) eta_batch=0s
2026-09-19 02:54:43 [gepa-official] batch #43 completato in 3m 04s | mean=0.915 EM=0.800 errori=0/5 | budget rollout 785/1200 (65%), eta_budget=4h 28m 29s
2026-09-19 02:54:43 [gepa-official] Iteration 20: Selected program 1 score: 0.65255
2026-09-19 02:54:43 [gepa-official] reflection LM call #18 | model=anthropic/claude-opus-4.8 prompt_chars=27404
2026-09-19 02:54:59 [gepa-official] reflection LM call #18 completata in 16s | output_chars=2952
2026-09-19 02:54:59 [gepa-official] Iteration 20: Proposed new text for system_prompt: Answer the question using ONLY the provided context paragraphs. The input gives you a question preceded by a set of context paragraphs, each tagged with a bracketed title like [Entity Name] followed by descriptive text. Some questions are single-hop (answer lies in one paragraph); many are multi-hop and require combining facts across two or more paragraphs.

TASK FLOW:
1. Read the question and identify the key entity or entities and what is being asked.
2. Locate the relevant paragraph(s). For multi-hop questions, first find the intermediate/bridging fact in one paragraph, then use that fact to locate the final answer in another paragraph.
   - Example pattern: "Who built the diesel railcars operated by [corporation described as X]?" — first find which corporation matches description X, then find who built the railcars it operated.
3. Copy the answer span directly from the text.
4. Output that span alone.

OUTPUT FORMAT RULES (critical for scoring — the answer is graded by exact match against a gold answer taken verbatim or nearly verbatim from the source):
- Reply with ONLY the exact short answer, usually a few words. No explanation, no prefix, no label, no surrounding punctuation, no full sentences.
- Answer in English.
- Do NOT add extra descriptive qualifiers that the question did not ask for. Give the tightest span that directly answers the question and matches how the gold answer would appear.
  - IMPORTANT: When a question asks for a category/division/level, answer with just that specific span, not the entire surrounding phrase. Example: if asked what division a team plays in and the text says "NCAA Division I Football Bowl Subdivision," and the expected answer is the division level, answer just "Division I" rather than the full string. Match the granularity the question requests.
- However, do NOT over-trim named entities. Copy proper names as they appear, including leading articles when they are part of the name (e.g., "The University of Georgia"). When a name has descriptive words that are part of the official/quoted phrase, keep them (e.g., Liberal "Venstre" party — not just Venstre; include quotation marks that are part of the phrase).
- Preserve the original form of nationalities/adjectives exactly as the context uses them (e.g., "Armenian American" → Armenian, not Armenia).
- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986).
- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.

YES/NO QUESTIONS:
- For questions asking whether something is true (e.g., "Are both X and Y American?"), answer with a single word: Yes or No.

GUIDING PRINCIPLE:
Match the wording of the answer as closely as possible to how it appears in the context, choosing the span at the granularity the question implies — complete enough to be a correct standalone answer, but not padded with unrequested extra words.
2026-09-19 02:54:59 [gepa-official] batch #44 avvio | train-minibatch (riflessione) | task=5 prompt_chars=2944 workers=4
2026-09-19 02:58:20 [gepa-official] batch #44 task 5/5 (hotpotqa-train-5ab6bae95542995eadef0086: score=1.000 status=ok) eta_batch=0s
2026-09-19 02:58:20 [gepa-official] batch #44 completato in 3m 20s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 790/1200 (66%), eta_budget=4h 25m 27s
2026-09-19 02:58:20 [gepa-official] batch #45 avvio | train-minibatch (riflessione) | task=100 prompt_chars=2944 workers=4
2026-09-19 03:01:41 [gepa-official] batch #45 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 03m 45s
2026-09-19 03:05:05 [gepa-official] batch #45 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=1h 00m 42s
2026-09-19 03:07:35 [gepa-official] batch #45 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=52m 26s
2026-09-19 03:10:39 [gepa-official] batch #45 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.350 status=ok) eta_batch=49m 15s
2026-09-19 03:12:58 [gepa-official] batch #45 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=43m 54s
2026-09-19 03:16:34 [gepa-official] batch #45 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=42m 31s
2026-09-19 03:19:58 [gepa-official] batch #45 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=40m 11s
2026-09-19 03:23:50 [gepa-official] batch #45 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=1.000 status=ok) eta_batch=38m 15s
2026-09-19 03:27:12 [gepa-official] batch #45 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.530 status=ok) eta_batch=35m 16s
2026-09-19 03:30:42 [gepa-official] batch #45 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=1.000 status=ok) eta_batch=32m 22s
2026-09-19 03:33:39 [gepa-official] batch #45 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=1.000 status=ok) eta_batch=28m 53s
2026-09-19 03:36:46 [gepa-official] batch #45 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=1.000 status=ok) eta_batch=25m 37s
2026-09-19 03:40:12 [gepa-official] batch #45 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=22m 32s
2026-09-19 03:43:49 [gepa-official] batch #45 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=19m 29s
2026-09-19 03:47:40 [gepa-official] batch #45 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=16m 26s
2026-09-19 03:50:59 [gepa-official] batch #45 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.710 status=ok) eta_batch=13m 09s
2026-09-19 03:54:39 [gepa-official] batch #45 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=9m 56s
2026-09-19 03:58:07 [gepa-official] batch #45 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=6m 38s
2026-09-19 04:01:10 [gepa-official] batch #45 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 18s
2026-09-19 04:04:38 [gepa-official] batch #45 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-19 04:04:38 [gepa-official] batch #45 completato in 1h 06m 18s | mean=0.638 EM=0.530 errori=29/100 | budget rollout 890/1200 (74%), eta_budget=3h 21m 14s
2026-09-19 04:04:38 [gepa-official] Iteration 20: Accepted candidate (subsample score 4.575 -> 5.0); running full eval.
2026-09-19 04:04:38 [gepa-official] Iteration 20: Valset score for new program: 0.637625 (coverage 100 / 100)
2026-09-19 04:04:38 [gepa-official] Iteration 20: Val aggregate for new program: 0.637625
2026-09-19 04:04:38 [gepa-official] Iteration 20: Individual valset scores for new program: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 0.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 0.0, 29: 0.0, 30: 0.0, 31: 0.0, 32: 1.0, 33: 0.65, 34: 0.65, 35: 0.0, 36: 1.0, 37: 1.0, 38: 0.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.0, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.0, 63: 1.0, 64: 0.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 0.0, 71: 0.0, 72: 0.0, 73: 1.0, 74: 0.0, 75: 1.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.5750000000000001, 91: 0.0, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-19 04:04:38 [gepa-official] Iteration 20: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.15, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.65, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.15, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 0.15, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.15, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 1.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-19 04:04:38 [gepa-official] Iteration 20: Valset pareto front aggregate score: 0.8379499999999999
2026-09-19 04:04:38 [gepa-official] Iteration 20: Updated valset pareto front programs: {0: {0, 1, 2, 4, 6}, 1: {0, 1, 2, 3, 4, 5, 6}, 2: {0, 1, 2, 4, 5, 6}, 3: {0, 1, 2, 4, 5, 6}, 4: {0}, 5: {0, 1}, 6: {0}, 7: {0, 1, 2, 4, 5, 6}, 8: {0, 1, 2, 4, 5, 6}, 9: {0, 1, 2, 4, 5, 6}, 10: {0, 1, 2, 4, 5, 6}, 11: {0}, 12: {0, 1, 3, 4, 5, 6}, 13: {0, 1, 2, 3, 4, 5, 6}, 14: {0, 1, 2, 3, 4, 5, 6}, 15: {0, 2, 3, 4, 5, 6}, 16: {0, 1, 2, 3, 4, 5, 6}, 17: {0, 1, 2, 3, 4, 5, 6}, 18: {0, 1, 2, 3, 4, 5, 6}, 19: {0, 3, 4, 5, 6}, 20: {0, 1, 3, 4, 5, 6}, 21: {0, 1, 2, 3, 4, 5, 6}, 22: {0, 1, 2, 3, 4, 5, 6}, 23: {0, 1, 2, 3, 4, 5, 6}, 24: {0, 1, 2, 3, 4, 5, 6}, 25: {0, 1, 2, 3, 4, 5, 6}, 26: {0, 1, 2, 3, 4, 5, 6}, 27: {2, 3, 4, 6}, 28: {0, 2}, 29: {0, 3}, 30: {0, 5}, 31: {0}, 32: {0, 2, 4, 6}, 33: {0, 1, 3, 5, 6}, 34: {0, 1, 2, 3, 4, 5, 6}, 35: {0, 1, 2, 3, 4, 5}, 36: {0, 1, 2, 3, 4, 5, 6}, 37: {0, 1, 2, 3, 4, 5, 6}, 38: {1}, 39: {0, 2, 3, 4, 5, 6}, 40: {0, 2, 3, 4, 5, 6}, 41: {0, 2, 5, 6}, 42: {0, 1, 5}, 43: {0, 1, 2, 3, 4, 5, 6}, 44: {1}, 45: {0, 1, 2, 3, 5, 6}, 46: {0, 1, 5, 6}, 47: {0, 1, 5, 6}, 48: {0}, 49: {0, 1, 3, 4, 5, 6}, 50: {0, 1, 2, 3, 4, 5, 6}, 51: {0, 1, 2, 3, 4, 5, 6}, 52: {0, 2, 3, 4, 5, 6}, 53: {0, 1, 2, 3, 4, 5, 6}, 54: {0, 1, 2, 4, 5, 6}, 55: {0, 1, 2, 4, 5, 6}, 56: {0, 1, 2, 4, 5, 6}, 57: {0, 1, 2, 3, 4, 6}, 58: {0, 1, 2, 3, 4, 5, 6}, 59: {0, 1, 2, 3, 4, 5, 6}, 60: {0, 1, 2, 3, 4, 5, 6}, 61: {0, 1, 4, 5}, 62: {0, 1, 3, 4, 5}, 63: {0, 1, 2, 3, 4, 5, 6}, 64: {0, 1, 3, 5}, 65: {0, 1, 2, 3, 4, 5, 6}, 66: {1}, 67: {0}, 68: {0, 1, 2, 3, 4, 5, 6}, 69: {0, 1, 2, 4, 6}, 70: {1, 2, 3, 4}, 71: {0, 1, 5}, 72: {0, 1, 3}, 73: {0, 1, 2, 3, 4, 5, 6}, 74: {0, 5}, 75: {0, 2, 4, 5, 6}, 76: {0}, 77: {0, 1, 2, 3, 4, 5, 6}, 78: {1, 2, 3, 4, 5, 6}, 79: {1, 2, 4, 6}, 80: {0, 1, 2, 4, 5, 6}, 81: {0, 1, 2, 3, 4, 5, 6}, 82: {0, 1, 2, 3, 4, 6}, 83: {0, 3}, 84: {0, 3}, 85: {0, 1, 2, 3, 4, 5, 6}, 86: {0, 1, 2, 3, 4, 5, 6}, 87: {0, 1, 2, 3, 4, 5, 6}, 88: {0, 1, 2, 3, 4, 5, 6}, 89: {0}, 90: {0, 1, 5, 6}, 91: {0}, 92: {0, 1, 2, 3, 4, 5, 6}, 93: {0, 2, 3, 4, 5, 6}, 94: {0, 2, 3, 4, 5, 6}, 95: {0, 2, 3, 4, 5, 6}, 96: {0, 3}, 97: {0, 4}, 98: {0, 1, 2, 3, 4, 5, 6}, 99: {0, 1, 2, 3, 4, 5, 6}}
2026-09-19 04:04:38 [gepa-official] Iteration 20: Best valset aggregate score so far: 0.807
2026-09-19 04:04:38 [gepa-official] Iteration 20: Best program as per aggregate score on valset: 0
2026-09-19 04:04:38 [gepa-official] Iteration 20: Best score on valset: 0.807
2026-09-19 04:04:38 [gepa-official] Iteration 20: Linear pareto front program index: 0
2026-09-19 04:04:38 [gepa-official] Iteration 20: New program candidate index: 6
2026-09-19 04:04:38 [gepa-official] batch #46 avvio | train-minibatch (riflessione) | task=5 prompt_chars=4146 workers=4
2026-09-19 04:08:08 [gepa-official] batch #46 task 5/5 (hotpotqa-train-5a80071f5542992bc0c4a684: score=0.000 status=error) eta_batch=0s
2026-09-19 04:08:08 [gepa-official] batch #46 completato in 3m 30s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 895/1200 (75%), eta_budget=3h 18m 05s
2026-09-19 04:08:08 [gepa-official] Iteration 21: Selected program 4 score: 0.64095
2026-09-19 04:08:08 [gepa-official] reflection LM call #19 | model=anthropic/claude-opus-4.8 prompt_chars=34551
2026-09-19 04:08:35 [gepa-official] reflection LM call #19 completata in 26s | output_chars=5238
2026-09-19 04:08:35 [gepa-official] Iteration 21: Proposed new text for system_prompt: TASK
You are given a reading-comprehension question together with a set of context paragraphs. Each context paragraph begins with a bracketed title, e.g. [Treaty of Gandamak], followed by the paragraph text. Answer the question using ONLY the information contained in the provided context paragraphs. Do not use outside knowledge.

Many questions are "multi-hop": the answer requires combining facts from two or more paragraphs. For these, first locate an intermediate fact (identify an entity by its description or link), then use that fact to find the paragraph that contains the final answer.

INPUT FORMAT
- An instruction line telling you to reply with the exact short answer only.
- "Context:" followed by several bracketed-title paragraphs.
- A "Question:" line (sometimes at the end; the prompt may be truncated mid-question). If the question is not fully shown or not explicitly labeled, INFER the intended question from the context titles and the visible partial question, and still answer.
- Context may occasionally be truncated — answer from what is available.

CRITICAL PERFORMANCE CONSTRAINT — DO NOT TIME OUT
- Timing out scores ZERO. This is the single biggest failure mode (see Examples 2 and 5, which timed out and scored 0.000 despite having answerable questions).
- Work FAST. Do a single quick scan. Do NOT deliberate, re-read repeatedly, or loop.
- Within a few seconds, commit to your single best short answer and output it immediately.
- ALWAYS produce a non-empty answer. An empty/missing answer scores zero. Even if unsure, extract your best guess from the most relevant paragraph and output it.
- Never stall. It is far better to give a quick imperfect answer than to run long and time out.

OUTPUT FORMAT RULES (critical for scoring)
- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no label, no surrounding punctuation, no full sentences.
- Answer in English.
- For yes/no questions, answer with a single lowercase word: "yes" or "no" (e.g., Example 4 gold answer was "no").
- Match the wording of the answer EXACTLY as it appears in the context (verbatim or near-verbatim). Scoring rewards exact matches against a gold answer taken verbatim from the source text.

HOW TO EXTRACT THE ANSWER
- Copy the answer span directly from the text. Do NOT abbreviate, truncate, correct spelling, or "clean up" a name or phrase.
  - CRITICAL — copy full names exactly as written. If the text says "Levni Yilmaz", answer "Levni Yilmaz", NOT "Lev Yilmaz". Do not drop or alter parts of a proper name even if another paragraph shows a similar-looking name. Use the spelling from the paragraph that is actually about the answer entity.
  - If the text says the party was the Liberal "Venstre" party, answer: Liberal "Venstre" party — not just Venstre.
  - For a descriptive answer like "shortest player ever to play in the National Basketball Association", give the full phrase as written.
  - For concept/term answers, copy the exact noun phrase (e.g., Example 2 gold answer was "Hirsch index rating", copied verbatim from "highest Hirsch index rating of all living chemists").
- Preserve nationalities/adjectives exactly as the context uses them (e.g., "Armenian American" → Armenian, not Armenia).
- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986, 47,818).
- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.
- For "what/which named thing" questions (treaties, songs, people, places, films, cups, companies, bands), answer with the proper name exactly as it appears (e.g., Treaty of Gandamak; Carabao Cup; The Spiderwick Chronicles; John Waters; Tinu Suresh Desai; Crystal Dynamics; Na Na).
- Include quotation marks or descriptive words only if they are part of the phrase in the source; otherwise output just the clean answer span with no added punctuation.

MULTI-HOP STRATEGY (execute quickly)
1. Read the question and identify the key entity/entities and the exact final piece of information asked.
2. If the question describes an entity indirectly, first find the paragraph establishing the link, then find the paragraph about the resolved entity and extract the final answer.
   - Example: "the company whose Canadian arm is Oxford" → Oxford is the Canadian arm of Pendaflex → Pendaflex is headquartered in Melville → answer: Melville.
   - Example: "What song by Last One Picked appeared in a 2004 teen musical comedy directed by Sara Sugarman?" → the Sugarman 2004 film is "Confessions of a Teenage Drama Queen" → the Last One Picked paragraph says "Na Na" appeared on that film → answer: Na Na.
   - Example: "What director/developer worked on X" → resolve the intermediate entity via one paragraph, then read the target paragraph for the name (e.g., Crystal Dynamics).
3. For comparison yes/no questions (e.g., "Do bands X and Y specialize in the exact same genre?"), find each entity's attribute, compare, and answer "yes" or "no".
4. Output only the final answer span, copied verbatim, and stop.

Read the paragraphs once, locate the linking entity, find the answer, and output it immediately. Commit within a short, bounded effort — never stall or loop.
2026-09-19 04:08:35 [gepa-official] batch #47 avvio | train-minibatch (riflessione) | task=5 prompt_chars=5230 workers=4
2026-09-19 04:12:12 [gepa-official] batch #47 task 5/5 (hotpotqa-train-5a80071f5542992bc0c4a684: score=0.000 status=error) eta_batch=0s
2026-09-19 04:12:12 [gepa-official] batch #47 completato in 3m 37s | mean=0.800 EM=0.800 errori=1/5 | budget rollout 900/1200 (75%), eta_budget=3h 15m 06s
2026-09-19 04:12:12 [gepa-official] batch #48 avvio | train-minibatch (riflessione) | task=100 prompt_chars=5230 workers=4
2026-09-19 04:15:46 [gepa-official] batch #48 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 07m 39s
2026-09-19 04:18:41 [gepa-official] batch #48 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=58m 20s
2026-09-19 04:21:46 [gepa-official] batch #48 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=54m 11s
2026-09-19 04:25:08 [gepa-official] batch #48 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.350 status=ok) eta_batch=51m 43s
2026-09-19 04:27:39 [gepa-official] batch #48 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=46m 19s
2026-09-19 04:31:08 [gepa-official] batch #48 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=1.000 status=ok) eta_batch=44m 11s
2026-09-19 04:34:41 [gepa-official] batch #48 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=41m 44s
2026-09-19 04:38:25 [gepa-official] batch #48 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=1.000 status=ok) eta_batch=39m 18s
2026-09-19 04:41:48 [gepa-official] batch #48 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.530 status=ok) eta_batch=36m 10s
2026-09-19 04:45:26 [gepa-official] batch #48 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=0.000 status=error) eta_batch=33m 13s
2026-09-19 04:48:46 [gepa-official] batch #48 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=1.000 status=ok) eta_batch=29m 54s
2026-09-19 04:52:07 [gepa-official] batch #48 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=1.000 status=ok) eta_batch=26m 36s
2026-09-19 04:55:43 [gepa-official] batch #48 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=23m 25s
2026-09-19 04:59:13 [gepa-official] batch #48 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=20m 08s
2026-09-19 05:03:06 [gepa-official] batch #48 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=16m 57s
2026-09-19 05:06:21 [gepa-official] batch #48 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.710 status=ok) eta_batch=13m 32s
2026-09-19 05:10:12 [gepa-official] batch #48 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=10m 14s
2026-09-19 05:13:41 [gepa-official] batch #48 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=6m 49s
2026-09-19 05:16:51 [gepa-official] batch #48 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 24s
2026-09-19 05:20:23 [gepa-official] batch #48 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-19 05:20:23 [gepa-official] batch #48 completato in 1h 08m 10s | mean=0.653 EM=0.540 errori=27/100 | budget rollout 1000/1200 (83%), eta_budget=2h 10m 42s
2026-09-19 05:20:23 [gepa-official] Iteration 21: Accepted candidate (subsample score 3.0 -> 4.0); running full eval.
2026-09-19 05:20:23 [gepa-official] Iteration 21: Valset score for new program: 0.6528750000000001 (coverage 100 / 100)
2026-09-19 05:20:23 [gepa-official] Iteration 21: Val aggregate for new program: 0.6528750000000001
2026-09-19 05:20:23 [gepa-official] Iteration 21: Individual valset scores for new program: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 0.7500000000000001, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 1.0, 29: 1.0, 30: 0.0, 31: 0.0, 32: 0.0, 33: 0.0, 34: 0.65, 35: 0.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.0, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 0.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 0.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.0, 63: 1.0, 64: 0.0, 65: 1.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 0.0, 72: 0.0, 73: 1.0, 74: 0.0, 75: 1.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.0, 91: 0.0, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-19 05:20:23 [gepa-official] Iteration 21: New valset pareto front scores: {0: 0.7100000000000001, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.15, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.65, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.15, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 0.15, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.15, 77: 1.0, 78: 1.0, 79: 0.7100000000000001, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 1.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-19 05:20:23 [gepa-official] Iteration 21: Valset pareto front aggregate score: 0.8379499999999999
2026-09-19 05:20:23 [gepa-official] Iteration 21: Updated valset pareto front programs: {0: {0, 1, 2, 4, 6, 7}, 1: {0, 1, 2, 3, 4, 5, 6, 7}, 2: {0, 1, 2, 4, 5, 6, 7}, 3: {0, 1, 2, 4, 5, 6, 7}, 4: {0}, 5: {0, 1}, 6: {0}, 7: {0, 1, 2, 4, 5, 6, 7}, 8: {0, 1, 2, 4, 5, 6, 7}, 9: {0, 1, 2, 4, 5, 6, 7}, 10: {0, 1, 2, 4, 5, 6, 7}, 11: {0}, 12: {0, 1, 3, 4, 5, 6, 7}, 13: {0, 1, 2, 3, 4, 5, 6, 7}, 14: {0, 1, 2, 3, 4, 5, 6, 7}, 15: {0, 2, 3, 4, 5, 6, 7}, 16: {0, 1, 2, 3, 4, 5, 6, 7}, 17: {0, 1, 2, 3, 4, 5, 6, 7}, 18: {0, 1, 2, 3, 4, 5, 6, 7}, 19: {0, 3, 4, 5, 6, 7}, 20: {0, 1, 3, 4, 5, 6, 7}, 21: {0, 1, 2, 3, 4, 5, 6, 7}, 22: {0, 1, 2, 3, 4, 5, 6, 7}, 23: {0, 1, 2, 3, 4, 5, 6, 7}, 24: {0, 1, 2, 3, 4, 5, 6, 7}, 25: {0, 1, 2, 3, 4, 5, 6, 7}, 26: {0, 1, 2, 3, 4, 5, 6, 7}, 27: {2, 3, 4, 6, 7}, 28: {0, 2, 7}, 29: {0, 3, 7}, 30: {0, 5}, 31: {0}, 32: {0, 2, 4, 6}, 33: {0, 1, 3, 5, 6}, 34: {0, 1, 2, 3, 4, 5, 6, 7}, 35: {0, 1, 2, 3, 4, 5}, 36: {0, 1, 2, 3, 4, 5, 6, 7}, 37: {0, 1, 2, 3, 4, 5, 6, 7}, 38: {1}, 39: {0, 2, 3, 4, 5, 6, 7}, 40: {0, 2, 3, 4, 5, 6, 7}, 41: {0, 2, 5, 6, 7}, 42: {0, 1, 5}, 43: {0, 1, 2, 3, 4, 5, 6, 7}, 44: {1}, 45: {0, 1, 2, 3, 5, 6, 7}, 46: {0, 1, 5, 6, 7}, 47: {0, 1, 5, 6, 7}, 48: {0}, 49: {0, 1, 3, 4, 5, 6}, 50: {0, 1, 2, 3, 4, 5, 6, 7}, 51: {0, 1, 2, 3, 4, 5, 6, 7}, 52: {0, 2, 3, 4, 5, 6, 7}, 53: {0, 1, 2, 3, 4, 5, 6, 7}, 54: {0, 1, 2, 4, 5, 6, 7}, 55: {0, 1, 2, 4, 5, 6, 7}, 56: {0, 1, 2, 4, 5, 6, 7}, 57: {0, 1, 2, 3, 4, 6}, 58: {0, 1, 2, 3, 4, 5, 6, 7}, 59: {0, 1, 2, 3, 4, 5, 6, 7}, 60: {0, 1, 2, 3, 4, 5, 6, 7}, 61: {0, 1, 4, 5}, 62: {0, 1, 3, 4, 5}, 63: {0, 1, 2, 3, 4, 5, 6, 7}, 64: {0, 1, 3, 5}, 65: {0, 1, 2, 3, 4, 5, 6, 7}, 66: {1}, 67: {0}, 68: {0, 1, 2, 3, 4, 5, 6, 7}, 69: {0, 1, 2, 4, 6, 7}, 70: {1, 2, 3, 4, 7}, 71: {0, 1, 5}, 72: {0, 1, 3}, 73: {0, 1, 2, 3, 4, 5, 6, 7}, 74: {0, 5}, 75: {0, 2, 4, 5, 6, 7}, 76: {0}, 77: {0, 1, 2, 3, 4, 5, 6, 7}, 78: {1, 2, 3, 4, 5, 6, 7}, 79: {1, 2, 4, 6, 7}, 80: {0, 1, 2, 4, 5, 6, 7}, 81: {0, 1, 2, 3, 4, 5, 6, 7}, 82: {0, 1, 2, 3, 4, 6, 7}, 83: {0, 3, 7}, 84: {0, 3}, 85: {0, 1, 2, 3, 4, 5, 6, 7}, 86: {0, 1, 2, 3, 4, 5, 6, 7}, 87: {0, 1, 2, 3, 4, 5, 6, 7}, 88: {0, 1, 2, 3, 4, 5, 6, 7}, 89: {0}, 90: {0, 1, 5, 6}, 91: {0}, 92: {0, 1, 2, 3, 4, 5, 6, 7}, 93: {0, 2, 3, 4, 5, 6, 7}, 94: {0, 2, 3, 4, 5, 6, 7}, 95: {0, 2, 3, 4, 5, 6, 7}, 96: {0, 3, 7}, 97: {0, 4, 7}, 98: {0, 1, 2, 3, 4, 5, 6, 7}, 99: {0, 1, 2, 3, 4, 5, 6, 7}}
2026-09-19 05:20:23 [gepa-official] Iteration 21: Best valset aggregate score so far: 0.807
2026-09-19 05:20:23 [gepa-official] Iteration 21: Best program as per aggregate score on valset: 0
2026-09-19 05:20:23 [gepa-official] Iteration 21: Best score on valset: 0.807
2026-09-19 05:20:23 [gepa-official] Iteration 21: Linear pareto front program index: 0
2026-09-19 05:20:23 [gepa-official] Iteration 21: New program candidate index: 7
2026-09-19 05:20:23 [gepa-official] batch #49 avvio | train-minibatch (riflessione) | task=5 prompt_chars=1688 workers=4
2026-09-19 05:24:07 [gepa-official] batch #49 task 5/5 (hotpotqa-train-5a7306a655429901807daf67: score=0.736 status=ok) eta_batch=0s
2026-09-19 05:24:07 [gepa-official] batch #49 completato in 3m 44s | mean=0.568 EM=0.200 errori=1/5 | budget rollout 1005/1200 (84%), eta_budget=2h 07m 31s
2026-09-19 05:24:07 [gepa-official] Iteration 22: Selected program 1 score: 0.65255
2026-09-19 05:24:07 [gepa-official] reflection LM call #20 | model=anthropic/claude-opus-4.8 prompt_chars=29699
2026-09-19 05:24:30 [gepa-official] reflection LM call #20 completata in 23s | output_chars=3949
2026-09-19 05:24:30 [gepa-official] Iteration 22: Proposed new text for system_prompt: TASK
You are given a question preceded by a set of context paragraphs. Each paragraph is introduced by a bracketed title, e.g., [USS Massachusetts (BB-59)], followed by descriptive text. Answer the question using ONLY the information in the provided context. Some questions are "multi-hop": they require chaining facts across two or more paragraphs (e.g., first identify an entity described in one paragraph, then look up a fact about that entity in another paragraph).

OUTPUT FORMAT (critical for scoring)
- Output ONLY the exact short answer. Nothing else.
- No explanation, no prefix (e.g., no "Answer:"), no trailing punctuation, no full sentences.
- Answer in English.
- Always produce an answer. Never output an empty response. If uncertain, give your single best guess extracted from the context. (An empty or timed-out response scores 0.)
- Keep it fast and simple: decide on the answer span and output it directly. Do not overthink or loop.

HOW TO CHOOSE THE ANSWER SPAN — THE KEY RULE
The gold answer is the MINIMAL core answer to the question, usually a proper name or single key phrase. Match that minimal form. Do NOT append extra descriptive, attributive, or contextual words even if they appear adjacent in the source. Give the shortest complete phrase that directly and fully answers the question.

Specifically:
- Give the core name/noun only. Strip surrounding qualifiers, appositives, roles, affiliations, and "in association with ..." clauses.
  - Example: text says "created by Adam Dawes in association with Retrospec" → answer: Adam Dawes (NOT "Adam Dawes in association with Retrospec").
  - Example: question asks in what capacity a general served, text says "Chief of the Operations Staff of the Armed Forces High Command (Oberkommando der Wehrmacht)" → the gold minimal answer was: Oberkommando der Wehrmacht. When a long official title ends with a parenthetical proper name/acronym, the expected answer is often just that parenthetical proper name.
  - Example: "What arts did X specialize in?" with a paragraph titled [Graffiti] → answer: Graffiti.

- For a PERSON, give their FULL name exactly as it first appears in that person's own defining paragraph, including all middle names.
  - Example: paragraph says "Umaro Mokhtar Sissoco Embaló (born ...) has been the Prime Minister..." → answer: Umaro Mokhtar Sissoco Embaló (NOT the shorter "Umaro Sissoco Embaló" used later). Prefer the fullest canonical name form given at the entity's introduction.

- REMOVE quotation marks, nicknames' quotes, and stray punctuation unless they are intrinsic to the answer. When a nickname is the answer, give it WITHOUT the surrounding quotation marks.
  - Example: text says "known as \"Big Mamie\"" and the answer is the nickname → answer: Big Mamie (no quotes). (This exact form scored a perfect match.)
  - Note: earlier task guidance about keeping quotation marks applies only when quotes are truly part of an official name; default to dropping them.

- Preserve exact wording for dates, years, durations, numbers, and units exactly as written (e.g., 119 minutes, 1986, 36125 km2).
- Preserve nationality/adjective forms exactly as the context uses them (e.g., "Armenian" not "Armenia").
- Keep proper nouns in their original spelling and diacritics exactly as in the source (e.g., Embaló, Adjamé).

STRATEGY
1. Read the question; identify the target entity/entities and exactly what single fact is being asked.
2. For multi-hop questions: locate the intermediate fact in one paragraph, then use it to find the target paragraph and the final fact.
3. Identify the minimal span that answers the question. Trim all leading/trailing qualifiers to the core name or phrase.
4. For people, use the fullest name from their introductory paragraph. For nicknames, drop quotes. For official multi-part titles, prefer the concise proper-name/acronym core.
5. Output that span alone — no punctuation, no extra words, never empty.
2026-09-19 05:24:30 [gepa-official] batch #50 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3941 workers=4
2026-09-19 05:28:01 [gepa-official] batch #50 task 5/5 (hotpotqa-train-5a7306a655429901807daf67: score=0.000 status=error) eta_batch=0s
2026-09-19 05:28:01 [gepa-official] batch #50 completato in 3m 30s | mean=0.600 EM=0.600 errori=2/5 | budget rollout 1010/1200 (84%), eta_budget=2h 04m 22s
2026-09-19 05:28:01 [gepa-official] batch #51 avvio | train-minibatch (riflessione) | task=100 prompt_chars=3941 workers=4
2026-09-19 05:31:28 [gepa-official] batch #51 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 05m 39s
2026-09-19 05:34:52 [gepa-official] batch #51 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=1h 01m 42s
2026-09-19 05:38:09 [gepa-official] batch #51 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=57m 27s
2026-09-19 05:41:21 [gepa-official] batch #51 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.350 status=ok) eta_batch=53m 22s
2026-09-19 05:43:56 [gepa-official] batch #51 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=47m 46s
2026-09-19 05:47:30 [gepa-official] batch #51 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=45m 27s
2026-09-19 05:50:47 [gepa-official] batch #51 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=42m 16s
2026-09-19 05:54:21 [gepa-official] batch #51 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=39m 31s
2026-09-19 05:57:13 [gepa-official] batch #51 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.530 status=ok) eta_batch=35m 41s
2026-09-19 06:00:47 [gepa-official] batch #51 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=1.000 status=ok) eta_batch=32m 46s
2026-09-19 06:04:03 [gepa-official] batch #51 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=1.000 status=ok) eta_batch=29m 28s
2026-09-19 06:07:42 [gepa-official] batch #51 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=1.000 status=ok) eta_batch=26m 27s
2026-09-19 06:11:10 [gepa-official] batch #51 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=23m 14s
2026-09-19 06:14:37 [gepa-official] batch #51 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=19m 58s
2026-09-19 06:18:44 [gepa-official] batch #51 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.000 status=error) eta_batch=16m 54s
2026-09-19 06:21:54 [gepa-official] batch #51 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=1.000 status=ok) eta_batch=13m 28s
2026-09-19 06:25:34 [gepa-official] batch #51 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=0.000 status=error) eta_batch=10m 09s
2026-09-19 06:29:01 [gepa-official] batch #51 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=1.000 status=ok) eta_batch=6m 46s
2026-09-19 06:32:19 [gepa-official] batch #51 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 23s
2026-09-19 06:35:50 [gepa-official] batch #51 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-19 06:35:50 [gepa-official] batch #51 completato in 1h 07m 49s | mean=0.589 EM=0.480 errori=34/100 | budget rollout 1110/1200 (92%), eta_budget=59m 06s
2026-09-19 06:35:50 [gepa-official] Iteration 22: Accepted candidate (subsample score 2.8407142857142857 -> 3.0); running full eval.
2026-09-19 06:35:50 [gepa-official] Iteration 22: Valset score for new program: 0.588710294117647 (coverage 100 / 100)
2026-09-19 06:35:50 [gepa-official] Iteration 22: Val aggregate for new program: 0.588710294117647
2026-09-19 06:35:50 [gepa-official] Iteration 22: Individual valset scores for new program: {0: 1.0, 1: 1.0, 2: 0.53, 3: 1.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.7735294117647059, 27: 0.65, 28: 0.0, 29: 0.0, 30: 0.65, 31: 0.0, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 0.0, 42: 0.0, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.0, 57: 0.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.0, 63: 1.0, 64: 0.0, 65: 1.0, 66: 0.0, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 0.0, 71: 0.0, 72: 0.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 0.0, 78: 1.0, 79: 1.0, 80: 0.53, 81: 1.0, 82: 1.0, 83: 0.0, 84: 0.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 1.0, 90: 0.0, 91: 0.0, 92: 0.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-19 06:35:50 [gepa-official] Iteration 22: New valset pareto front scores: {0: 1.0, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.15, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.65, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.15, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 0.15, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.15, 77: 1.0, 78: 1.0, 79: 1.0, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 1.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-19 06:35:50 [gepa-official] Iteration 22: Valset pareto front aggregate score: 0.84375
2026-09-19 06:35:50 [gepa-official] Iteration 22: Updated valset pareto front programs: {0: {8}, 1: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 2: {0, 1, 2, 4, 5, 6, 7}, 3: {0, 1, 2, 4, 5, 6, 7, 8}, 4: {0}, 5: {0, 1}, 6: {0}, 7: {0, 1, 2, 4, 5, 6, 7, 8}, 8: {0, 1, 2, 4, 5, 6, 7, 8}, 9: {0, 1, 2, 4, 5, 6, 7, 8}, 10: {0, 1, 2, 4, 5, 6, 7, 8}, 11: {0, 8}, 12: {0, 1, 3, 4, 5, 6, 7, 8}, 13: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 14: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 15: {0, 2, 3, 4, 5, 6, 7, 8}, 16: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 17: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 18: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 19: {0, 3, 4, 5, 6, 7, 8}, 20: {0, 1, 3, 4, 5, 6, 7, 8}, 21: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 22: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 23: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 24: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 25: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 26: {0, 1, 2, 3, 4, 5, 6, 7}, 27: {2, 3, 4, 6, 7}, 28: {0, 2, 7}, 29: {0, 3, 7}, 30: {0, 8, 5}, 31: {0}, 32: {0, 2, 4, 6, 8}, 33: {0, 1, 3, 5, 6, 8}, 34: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 35: {0, 1, 2, 3, 4, 5, 8}, 36: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 37: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 38: {1}, 39: {0, 2, 3, 4, 5, 6, 7}, 40: {0, 2, 3, 4, 5, 6, 7}, 41: {0, 2, 5, 6, 7}, 42: {0, 1, 5}, 43: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 44: {1}, 45: {0, 1, 2, 3, 5, 6, 7, 8}, 46: {0, 1, 5, 6, 7, 8}, 47: {0, 1, 5, 6, 7, 8}, 48: {0}, 49: {0, 1, 3, 4, 5, 6, 8}, 50: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 51: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 52: {0, 2, 3, 4, 5, 6, 7, 8}, 53: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 54: {0, 1, 2, 4, 5, 6, 7, 8}, 55: {0, 1, 2, 4, 5, 6, 7, 8}, 56: {0, 1, 2, 4, 5, 6, 7}, 57: {0, 1, 2, 3, 4, 6}, 58: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 59: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 60: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 61: {0, 1, 4, 5}, 62: {0, 1, 3, 4, 5}, 63: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 64: {0, 1, 3, 5}, 65: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 66: {1}, 67: {0}, 68: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 69: {0, 1, 2, 4, 6, 7, 8}, 70: {1, 2, 3, 4, 7}, 71: {0, 1, 5}, 72: {0, 1, 3}, 73: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 74: {0, 5}, 75: {0, 2, 4, 5, 6, 7}, 76: {0}, 77: {0, 1, 2, 3, 4, 5, 6, 7}, 78: {1, 2, 3, 4, 5, 6, 7, 8}, 79: {8}, 80: {0, 1, 2, 4, 5, 6, 7, 8}, 81: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 82: {0, 1, 2, 3, 4, 6, 7, 8}, 83: {0, 3, 7}, 84: {0, 3}, 85: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 86: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 87: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 88: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 89: {0, 8}, 90: {0, 1, 5, 6}, 91: {0}, 92: {0, 1, 2, 3, 4, 5, 6, 7}, 93: {0, 2, 3, 4, 5, 6, 7, 8}, 94: {0, 2, 3, 4, 5, 6, 7, 8}, 95: {0, 2, 3, 4, 5, 6, 7, 8}, 96: {0, 3, 7}, 97: {0, 4, 7}, 98: {0, 1, 2, 3, 4, 5, 6, 7, 8}, 99: {0, 1, 2, 3, 4, 5, 6, 7, 8}}
2026-09-19 06:35:50 [gepa-official] Iteration 22: Best valset aggregate score so far: 0.807
2026-09-19 06:35:50 [gepa-official] Iteration 22: Best program as per aggregate score on valset: 0
2026-09-19 06:35:50 [gepa-official] Iteration 22: Best score on valset: 0.807
2026-09-19 06:35:50 [gepa-official] Iteration 22: Linear pareto front program index: 0
2026-09-19 06:35:50 [gepa-official] Iteration 22: New program candidate index: 8
2026-09-19 06:35:50 [gepa-official] batch #52 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3941 workers=4
2026-09-19 06:39:03 [gepa-official] batch #52 task 5/5 (hotpotqa-train-5a84807d554299123d8c2278: score=0.650 status=ok) eta_batch=0s
2026-09-19 06:39:03 [gepa-official] batch #52 completato in 3m 13s | mean=0.800 EM=0.600 errori=0/5 | budget rollout 1115/1200 (93%), eta_budget=55m 49s
2026-09-19 06:39:03 [gepa-official] Iteration 23: Selected program 8 score: 0.588710294117647
2026-09-19 06:39:03 [gepa-official] reflection LM call #21 | model=anthropic/claude-opus-4.8 prompt_chars=33739
2026-09-19 06:39:27 [gepa-official] reflection LM call #21 completata in 23s | output_chars=4632
2026-09-19 06:39:27 [gepa-official] Iteration 23: Proposed new text for system_prompt: TASK
You are given a question preceded by a set of context paragraphs. Each paragraph is introduced by a bracketed title, e.g., [USS Massachusetts (BB-59)], followed by descriptive text. Answer the question using ONLY the information in the provided context. Some questions are "multi-hop": they require chaining facts across two or more paragraphs (e.g., first identify an entity described in one paragraph, then look up a fact about that entity in another paragraph).

OUTPUT FORMAT (critical for scoring)
- Output ONLY the exact short answer. Nothing else.
- No explanation, no prefix (e.g., no "Answer:"), no trailing punctuation, no full sentences, no quotation marks.
- Answer in English.
- Always produce an answer. Never output an empty response. If uncertain, give your single best guess extracted from the context. (An empty or timed-out response scores 0.)
- Keep it fast and simple: decide on the answer span and output it directly. Do not overthink or loop.

HOW TO CHOOSE THE ANSWER SPAN — THE KEY RULE
The gold answer is the MINIMAL core answer to the question, usually a proper name, single key phrase, number, or a one-word yes/no. Match that minimal form exactly. Do NOT append extra descriptive, attributive, or contextual words even if they appear adjacent in the source. Give the shortest complete phrase that directly and fully answers the question — and NOTHING more.

CRITICAL: READ WHAT THE QUESTION ACTUALLY ASKS
- Answer the precise fact requested, not a related fact. If the question asks "how long is this river," the answer is the length (e.g., 65 mi), NOT the river's name. Re-read the question and match your answer to its exact interrogative (how long / how many / when / who / what / where / which).
- Even when a question is phrased awkwardly or has typos (e.g., "is this river low long"), infer the intended fact (the length) and answer that.

TRIMMING RULES — GIVE ONLY THE CORE
- Give the core name/noun/phrase only. Strip surrounding qualifiers, appositives, roles, affiliations, coordinated additions, and "in association with ..." clauses.
  - "created by Adam Dawes in association with Retrospec" → Adam Dawes
  - Job/role questions: if the source says "a Philosophy professor and writer," and the question asks the profession/role, give the minimal core: Philosophy professor (NOT "Philosophy professor and writer"). Drop trailing coordinated extras ("and writer," "and entertainer," etc.) unless the question clearly requires the full compound.
  - Long official title ending in a parenthetical proper name/acronym → give just the parenthetical proper name. E.g., "Chief of the Operations Staff of the Armed Forces High Command (Oberkommando der Wehrmacht)" → Oberkommando der Wehrmacht.
  - "What arts did X specialize in?" with a paragraph titled [Graffiti] → Graffiti.

- For a PERSON, give their FULL name exactly as it first appears in that person's own defining paragraph, including all middle names.
  - "Umaro Mokhtar Sissoco Embaló (born ...) has been the Prime Minister..." → Umaro Mokhtar Sissoco Embaló (NOT the shorter later form). Prefer the fullest canonical name at the entity's introduction.

- REMOVE quotation marks, nickname quotes, and stray punctuation unless intrinsic to the answer.
  - "known as \"Big Mamie\"" → Big Mamie (no quotes).

- YES/NO questions (including "Are both X and Y ...?"): answer with a single lowercase word — yes or no. Determine the truth from the context (e.g., if one entity is a drummer and the other a chef, "Are both famous chefs?" → no).

- Preserve exact wording for dates, years, durations, numbers, and units exactly as written (e.g., 119 minutes, 1986, 36125 km2, 65 mi, 1860).
- Preserve nationality/adjective forms exactly as the context uses them (e.g., "Armenian" not "Armenia").
- Keep proper nouns in their original spelling and diacritics exactly as in the source (e.g., Embaló, Adjamé, War & Peace).

STRATEGY
1. Read the question; identify the target entity/entities and exactly which single fact is being asked. Match the answer to the interrogative word.
2. For multi-hop questions: locate the intermediate fact in one paragraph, then use it to find the target paragraph and the final fact.
3. Identify the minimal span that answers the question. Trim all leading/trailing qualifiers and coordinated extras to the core name, phrase, number, or yes/no.
4. For people, use the fullest name from their introductory paragraph. For nicknames, drop quotes. For official multi-part titles, prefer the concise proper-name/acronym core.
5. Output that span alone — no punctuation, no quotes, no extra words, never empty.
2026-09-19 06:39:27 [gepa-official] batch #53 avvio | train-minibatch (riflessione) | task=5 prompt_chars=4624 workers=4
2026-09-19 06:42:32 [gepa-official] batch #53 task 5/5 (hotpotqa-train-5a84807d554299123d8c2278: score=1.000 status=ok) eta_batch=0s
2026-09-19 06:42:32 [gepa-official] batch #53 completato in 3m 04s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 1120/1200 (93%), eta_budget=52m 32s
2026-09-19 06:42:32 [gepa-official] batch #54 avvio | train-minibatch (riflessione) | task=100 prompt_chars=4624 workers=4
2026-09-19 06:46:17 [gepa-official] batch #54 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: score=0.000 status=error) eta_batch=1h 11m 22s
2026-09-19 06:49:34 [gepa-official] batch #54 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: score=1.000 status=ok) eta_batch=1h 03m 18s
2026-09-19 06:52:57 [gepa-official] batch #54 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: score=1.000 status=ok) eta_batch=59m 03s
2026-09-19 06:56:29 [gepa-official] batch #54 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: score=0.000 status=error) eta_batch=55m 51s
2026-09-19 06:58:53 [gepa-official] batch #54 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: score=1.000 status=ok) eta_batch=49m 02s
2026-09-19 07:02:28 [gepa-official] batch #54 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: score=0.000 status=error) eta_batch=46m 32s
2026-09-19 07:06:07 [gepa-official] batch #54 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: score=0.650 status=ok) eta_batch=43m 48s
2026-09-19 07:10:05 [gepa-official] batch #54 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: score=0.000 status=error) eta_batch=41m 19s
2026-09-19 07:13:04 [gepa-official] batch #54 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: score=0.530 status=ok) eta_batch=37m 19s
2026-09-19 07:16:40 [gepa-official] batch #54 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: score=1.000 status=ok) eta_batch=34m 08s
2026-09-19 07:19:57 [gepa-official] batch #54 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: score=1.000 status=ok) eta_batch=30m 36s
2026-09-19 07:23:28 [gepa-official] batch #54 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: score=1.000 status=ok) eta_batch=27m 17s
2026-09-19 07:26:58 [gepa-official] batch #54 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: score=0.000 status=error) eta_batch=23m 55s
2026-09-19 07:30:37 [gepa-official] batch #54 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: score=0.575 status=ok) eta_batch=20m 36s
2026-09-19 07:34:25 [gepa-official] batch #54 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: score=0.350 status=ok) eta_batch=17m 17s
2026-09-19 07:38:07 [gepa-official] batch #54 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: score=0.000 status=error) eta_batch=13m 53s
2026-09-19 07:41:47 [gepa-official] batch #54 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: score=1.000 status=ok) eta_batch=10m 27s
2026-09-19 07:45:14 [gepa-official] batch #54 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: score=0.000 status=error) eta_batch=6m 58s
2026-09-19 07:48:37 [gepa-official] batch #54 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: score=0.650 status=ok) eta_batch=3m 28s
2026-09-19 07:52:10 [gepa-official] batch #54 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: score=1.000 status=ok) eta_batch=0s
2026-09-19 07:52:10 [gepa-official] batch #54 completato in 1h 09m 38s | mean=0.590 EM=0.490 errori=35/100 | budget rollout 1220/1200 (102%), eta_budget=0s
2026-09-19 07:52:10 [gepa-official] Iteration 23: Accepted candidate (subsample score 4.0 -> 5.0); running full eval.
2026-09-19 07:52:10 [gepa-official] Iteration 23: Valset score for new program: 0.5902852941176471 (coverage 100 / 100)
2026-09-19 07:52:10 [gepa-official] Iteration 23: Val aggregate for new program: 0.5902852941176471
2026-09-19 07:52:10 [gepa-official] Iteration 23: Individual valset scores for new program: {0: 1.0, 1: 1.0, 2: 0.53, 3: 1.0, 4: 0.0, 5: 1.0, 6: 0.0, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 0.0, 12: 0.0, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.0, 20: 0.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.7735294117647059, 27: 0.65, 28: 0.0, 29: 0.0, 30: 0.65, 31: 0.0, 32: 0.0, 33: 0.0, 34: 0.65, 35: 0.0, 36: 1.0, 37: 1.0, 38: 0.6875, 39: 0.0, 40: 0.0, 41: 0.0, 42: 0.0, 43: 1.0, 44: 0.53, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.0, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.0, 57: 0.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 0.0, 62: 0.0, 63: 1.0, 64: 0.0, 65: 1.0, 66: 0.6875, 67: 0.0, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 0.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.0, 77: 0.0, 78: 1.0, 79: 0.0, 80: 0.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 0.0, 90: 0.0, 91: 0.0, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.0, 97: 0.0, 98: 0.0, 99: 1.0}
2026-09-19 07:52:10 [gepa-official] Iteration 23: New valset pareto front scores: {0: 1.0, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 0.35, 7: 1.0, 8: 1.0, 9: 1.0, 10: 0.5750000000000001, 11: 1.0, 12: 0.35, 13: 1.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 1.0, 27: 1.0, 28: 1.0, 29: 1.0, 30: 0.65, 31: 0.15, 32: 1.0, 33: 0.65, 34: 0.65, 35: 1.0, 36: 1.0, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.65, 43: 1.0, 44: 0.65, 45: 1.0, 46: 1.0, 47: 0.65, 48: 0.15, 49: 1.0, 50: 1.0, 51: 0.7100000000000001, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 0.5, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 0.65, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 0.15, 68: 0.7100000000000001, 69: 0.5750000000000001, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.35, 75: 1.0, 76: 0.15, 77: 1.0, 78: 1.0, 79: 1.0, 80: 0.53, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 0.65, 88: 1.0, 89: 1.0, 90: 0.5750000000000001, 91: 0.35, 92: 1.0, 93: 1.0, 94: 0.65, 95: 1.0, 96: 0.35, 97: 0.65, 98: 0.0, 99: 1.0}
2026-09-19 07:52:10 [gepa-official] Iteration 23: Valset pareto front aggregate score: 0.84375
2026-09-19 07:52:10 [gepa-official] Iteration 23: Updated valset pareto front programs: {0: {8, 9}, 1: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 2: {0, 1, 2, 4, 5, 6, 7}, 3: {0, 1, 2, 4, 5, 6, 7, 8, 9}, 4: {0}, 5: {0, 1, 9}, 6: {0}, 7: {0, 1, 2, 4, 5, 6, 7, 8, 9}, 8: {0, 1, 2, 4, 5, 6, 7, 8, 9}, 9: {0, 1, 2, 4, 5, 6, 7, 8, 9}, 10: {0, 1, 2, 4, 5, 6, 7, 8, 9}, 11: {0, 8}, 12: {0, 1, 3, 4, 5, 6, 7, 8}, 13: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 14: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 15: {0, 2, 3, 4, 5, 6, 7, 8, 9}, 16: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 17: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 18: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 19: {0, 3, 4, 5, 6, 7, 8}, 20: {0, 1, 3, 4, 5, 6, 7, 8}, 21: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 22: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 23: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 24: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 25: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 26: {0, 1, 2, 3, 4, 5, 6, 7}, 27: {2, 3, 4, 6, 7}, 28: {0, 2, 7}, 29: {0, 3, 7}, 30: {0, 8, 5, 9}, 31: {0}, 32: {0, 2, 4, 6, 8}, 33: {0, 1, 3, 5, 6, 8}, 34: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 35: {0, 1, 2, 3, 4, 5, 8}, 36: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 37: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 38: {1}, 39: {0, 2, 3, 4, 5, 6, 7}, 40: {0, 2, 3, 4, 5, 6, 7}, 41: {0, 2, 5, 6, 7}, 42: {0, 1, 5}, 43: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 44: {1}, 45: {0, 1, 2, 3, 5, 6, 7, 8, 9}, 46: {0, 1, 5, 6, 7, 8, 9}, 47: {0, 1, 5, 6, 7, 8, 9}, 48: {0}, 49: {0, 1, 3, 4, 5, 6, 8, 9}, 50: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 51: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 52: {0, 2, 3, 4, 5, 6, 7, 8, 9}, 53: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 54: {0, 1, 2, 4, 5, 6, 7, 8, 9}, 55: {0, 1, 2, 4, 5, 6, 7, 8, 9}, 56: {0, 1, 2, 4, 5, 6, 7}, 57: {0, 1, 2, 3, 4, 6}, 58: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 59: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 60: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 61: {0, 1, 4, 5}, 62: {0, 1, 3, 4, 5}, 63: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 64: {0, 1, 3, 5}, 65: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 66: {1}, 67: {0}, 68: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 69: {0, 1, 2, 4, 6, 7, 8, 9}, 70: {1, 2, 3, 4, 7, 9}, 71: {0, 1, 5, 9}, 72: {0, 1, 3}, 73: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 74: {0, 9, 5}, 75: {0, 2, 4, 5, 6, 7, 9}, 76: {0}, 77: {0, 1, 2, 3, 4, 5, 6, 7}, 78: {1, 2, 3, 4, 5, 6, 7, 8, 9}, 79: {8}, 80: {0, 1, 2, 4, 5, 6, 7, 8}, 81: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 82: {0, 1, 2, 3, 4, 6, 7, 8, 9}, 83: {0, 9, 3, 7}, 84: {0, 9, 3}, 85: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 86: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 87: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 88: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 89: {0, 8}, 90: {0, 1, 5, 6}, 91: {0}, 92: {0, 1, 2, 3, 4, 5, 6, 7, 9}, 93: {0, 2, 3, 4, 5, 6, 7, 8, 9}, 94: {0, 2, 3, 4, 5, 6, 7, 8, 9}, 95: {0, 2, 3, 4, 5, 6, 7, 8, 9}, 96: {0, 3, 7}, 97: {0, 4, 7}, 98: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 99: {0, 1, 2, 3, 4, 5, 6, 7, 8, 9}}
2026-09-19 07:52:10 [gepa-official] Iteration 23: Best valset aggregate score so far: 0.807
2026-09-19 07:52:10 [gepa-official] Iteration 23: Best program as per aggregate score on valset: 0
2026-09-19 07:52:10 [gepa-official] Iteration 23: Best score on valset: 0.807
2026-09-19 07:52:10 [gepa-official] Iteration 23: Linear pareto front program index: 0
2026-09-19 07:52:10 [gepa-official] Iteration 23: New program candidate index: 9
2026-09-19 07:52:10 [gepa-official] Completato target=qwen38_27b_local in 13h 25m 19s | baseline_val=0.807 best_val=0.807 candidates=10 metric_calls=1220
2026-09-19 07:52:11 [skillopt-official] Validazione target qwen38_27b_local (openai_compatible)
2026-09-19 07:52:12 [skillopt-official] Avvio target=qwen38_27b_local | train=150 selection(val)=100 epochs=2 batch_size=15 edit_budget=4 gate_metric=soft optimizer_model=anthropic/claude-opus-4.8 run_dir=$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/skillopt_run
2026-09-19 07:52:12 [skillopt-official] Piano: 20 step totali (2 epoche x 10 step); per step ~15 rollout train + fino a 100 rollout selection (con cache) + chiamate analyst; stima rollout massimi ~2400
  [model config] backend=qwen_chat  optimizer=anthropic/claude-opus-4.8 (qwen_chat)  target=qwen/qwen3.8-27b (qwen_chat)  reasoning=off
  [initial skill] $REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/skillopt_run/skill_init.md (60 chars)

  [config] epochs=2 steps/epoch=10 (auto) accum=1 batch_size=15
  [config] train_size=150
  [config] batches/epoch=10 total_steps=20 games/epoch=150
  [config] lr_scheduler=constant edit_budget=4 min_edit_budget=2
  [config] skill_update_mode=patch lr_control_mode=fixed rewrite_reasoning_effort=high rewrite_max_completion_tokens=64000 max_analyst_rounds=3
  [config] longitudinal_pair_policy=mixed
  [config] base_seeds=[43, 44, 45, 46, 47, 48, 49, 50, 51, 52]
  [gate] metric=soft
  [slow update] acceptance=force-accept (unconditional)

============================================================
  BASELINE — evaluate initial skill on Selection set (valid_seen)
============================================================
  Selection items: 100
2026-09-19 07:52:12 [skillopt-official] rollout #1 avvio | fase=skillopt_run/selection_eval_baseline | task=100 skill_chars=60 workers=4
2026-09-19 07:54:50 [skillopt-official] rollout #1 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=49m 51s
2026-09-19 07:56:56 [skillopt-official] rollout #1 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=42m 30s
2026-09-19 07:59:12 [skillopt-official] rollout #1 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=39m 38s
2026-09-19 08:01:18 [skillopt-official] rollout #1 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=36m 24s
2026-09-19 08:03:18 [skillopt-official] rollout #1 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=33m 16s
2026-09-19 08:06:00 [skillopt-official] rollout #1 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=32m 10s
2026-09-19 08:08:53 [skillopt-official] rollout #1 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=30m 58s
2026-09-19 08:11:38 [skillopt-official] rollout #1 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=29m 09s
2026-09-19 08:14:18 [skillopt-official] rollout #1 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=27m 00s
2026-09-19 08:17:39 [skillopt-official] rollout #1 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=25m 26s
2026-09-19 08:20:08 [skillopt-official] rollout #1 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=22m 51s
2026-09-19 08:22:30 [skillopt-official] rollout #1 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=20m 11s
2026-09-19 08:25:12 [skillopt-official] rollout #1 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=17m 45s
2026-09-19 08:28:28 [skillopt-official] rollout #1 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=15m 32s
2026-09-19 08:31:00 [skillopt-official] rollout #1 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=12m 55s
2026-09-19 08:34:02 [skillopt-official] rollout #1 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=10m 27s
2026-09-19 08:37:37 [skillopt-official] rollout #1 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=8m 00s
2026-09-19 08:41:00 [skillopt-official] rollout #1 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=5m 25s
2026-09-19 08:43:20 [skillopt-official] rollout #1 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=2m 41s
2026-09-19 08:46:43 [skillopt-official] rollout #1 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-19 08:46:43 [skillopt-official] rollout #1 completato in 54m 30s | n=100 hard(EM)=0.620 soft(F1)=0.765 errori=8/100 | rollout totali=100 | tempo totale=54m 30s
  [baseline result] selection hard=0.6200 soft=0.7645 gate[soft]=0.7645

  [EPOCH 1/2] shuffled_seeds=[49, 47, 44, 52, 50, 51, 43, 48, 45, 46]

  [STEP 1/20] epoch=1 step_in_epoch=0 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=49)
2026-09-19 08:46:43 [skillopt-official] rollout #2 avvio | fase=step_0001/rollout | task=15 skill_chars=60 workers=4
2026-09-19 08:49:23 [skillopt-official] rollout #2 task 5/15 (hotpotqa-train-5a8b3af455429971feec467b: EM=1 F1=1.000) eta_batch=5m 20s
2026-09-19 08:52:40 [skillopt-official] rollout #2 task 10/15 (hotpotqa-train-5a8ae5d355429970aeb70325: EM=1 F1=1.000) eta_batch=2m 58s
2026-09-19 08:56:07 [skillopt-official] rollout #2 task 15/15 (hotpotqa-train-5a7299e75542991f9a20c524: EM=0 F1=0.000) eta_batch=0s
2026-09-19 08:56:07 [skillopt-official] rollout #2 completato in 9m 23s | n=15 hard(EM)=0.533 soft(F1)=0.771 errori=0/15 | rollout totali=115 | tempo totale=1h 03m 54s
    [1/6 done] hard=0.5333 soft=0.7708
    [2/6 REFLECT minibatch] failure=7→1 groups  success=8→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 2/2 minibatch_fail_000 (7 trajs) → 3 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 3+2 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1576
    [6/6 EVALUATE] selection items=100
2026-09-19 08:56:30 [skillopt-official] rollout #3 avvio | fase=step_0001/selection_eval | task=100 skill_chars=1576 workers=4
2026-09-19 09:00:01 [skillopt-official] rollout #3 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 06m 39s
2026-09-19 09:02:46 [skillopt-official] rollout #3 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=56m 17s
2026-09-19 09:06:02 [skillopt-official] rollout #3 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=53m 57s
2026-09-19 09:10:03 [skillopt-official] rollout #3 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=54m 09s
2026-09-19 09:12:10 [skillopt-official] rollout #3 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=47m 00s
2026-09-19 09:15:44 [skillopt-official] rollout #3 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=44m 52s
2026-09-19 09:19:09 [skillopt-official] rollout #3 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=42m 02s
2026-09-19 09:22:16 [skillopt-official] rollout #3 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=38m 38s
2026-09-19 09:25:16 [skillopt-official] rollout #3 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=35m 09s
2026-09-19 09:28:43 [skillopt-official] rollout #3 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=32m 12s
2026-09-19 09:31:49 [skillopt-official] rollout #3 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=28m 53s
2026-09-19 09:34:46 [skillopt-official] rollout #3 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=25m 30s
2026-09-19 09:38:07 [skillopt-official] rollout #3 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=22m 24s
2026-09-19 09:41:40 [skillopt-official] rollout #3 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=19m 21s
2026-09-19 09:45:13 [skillopt-official] rollout #3 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 14s
2026-09-19 09:48:31 [skillopt-official] rollout #3 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=1 F1=1.000) eta_batch=13m 00s
2026-09-19 09:52:12 [skillopt-official] rollout #3 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=9m 49s
2026-09-19 09:55:31 [skillopt-official] rollout #3 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.667) eta_batch=6m 33s
2026-09-19 09:58:24 [skillopt-official] rollout #3 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 15s
2026-09-19 10:01:59 [skillopt-official] rollout #3 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-19 10:01:59 [skillopt-official] rollout #3 completato in 1h 05m 28s | n=100 hard(EM)=0.610 soft(F1)=0.709 errori=19/100 | rollout totali=215 | tempo totale=2h 09m 46s
    [6/6 EVALUATE] REJECT soft=0.7093 <= current=0.7645

  [STEP 1 done] epoch=1 action=reject current=0.7645 best=0.7645 dt=4516.2s
    timing: rollout=564.0s reflect=14.6s aggregate=9.1s select=0.0s evaluate=3928.5s

  [STEP 2/20] epoch=1 step_in_epoch=1 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=47)
2026-09-19 10:01:59 [skillopt-official] rollout #4 avvio | fase=step_0002/rollout | task=15 skill_chars=60 workers=4
2026-09-19 10:04:29 [skillopt-official] rollout #4 task 5/15 (hotpotqa-train-5ade42b55542992fa25da717: EM=1 F1=1.000) eta_batch=4m 59s
2026-09-19 10:06:27 [skillopt-official] rollout #4 task 10/15 (hotpotqa-train-5aba943c554299232ef4a33e: EM=1 F1=1.000) eta_batch=2m 14s
2026-09-19 10:08:42 [skillopt-official] rollout #4 task 15/15 (hotpotqa-train-5a8bc03d5542996e8ac88a0b: EM=0 F1=0.000) eta_batch=0s
2026-09-19 10:08:42 [skillopt-official] rollout #4 completato in 6m 42s | n=15 hard(EM)=0.733 soft(F1)=0.816 errori=0/15 | rollout totali=230 | tempo totale=2h 16m 29s
    [1/6 done] hard=0.7333 soft=0.8163
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (4 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 2+1 → 3 edits
    [3/6 done] merged 3 edits
    [4/6 SELECT] 3 -> 3 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1282
    [6/6 EVALUATE] selection items=100
2026-09-19 10:09:15 [skillopt-official] rollout #5 avvio | fase=step_0002/selection_eval | task=100 skill_chars=1282 workers=4
2026-09-19 10:13:00 [skillopt-official] rollout #5 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 11m 10s
2026-09-19 10:15:24 [skillopt-official] rollout #5 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=55m 23s
2026-09-19 10:18:47 [skillopt-official] rollout #5 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=54m 00s
2026-09-19 10:22:08 [skillopt-official] rollout #5 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=51m 34s
2026-09-19 10:24:14 [skillopt-official] rollout #5 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=44m 56s
2026-09-19 10:27:45 [skillopt-official] rollout #5 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=43m 09s
2026-09-19 10:31:11 [skillopt-official] rollout #5 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=40m 43s
2026-09-19 10:34:55 [skillopt-official] rollout #5 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=38m 30s
2026-09-19 10:37:55 [skillopt-official] rollout #5 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=35m 02s
2026-09-19 10:41:26 [skillopt-official] rollout #5 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=32m 11s
2026-09-19 10:44:55 [skillopt-official] rollout #5 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=29m 11s
2026-09-19 10:47:50 [skillopt-official] rollout #5 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=25m 43s
2026-09-19 10:51:08 [skillopt-official] rollout #5 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=22m 33s
2026-09-19 10:54:47 [skillopt-official] rollout #5 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=19m 30s
2026-09-19 10:58:39 [skillopt-official] rollout #5 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 28s
2026-09-19 11:02:13 [skillopt-official] rollout #5 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=1 F1=1.000) eta_batch=13m 14s
2026-09-19 11:05:47 [skillopt-official] rollout #5 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=9m 58s
2026-09-19 11:09:02 [skillopt-official] rollout #5 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=1 F1=1.000) eta_batch=6m 38s
2026-09-19 11:12:08 [skillopt-official] rollout #5 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 18s
2026-09-19 11:15:49 [skillopt-official] rollout #5 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-19 11:15:49 [skillopt-official] rollout #5 completato in 1h 06m 34s | n=100 hard(EM)=0.550 soft(F1)=0.655 errori=27/100 | rollout totali=330 | tempo totale=3h 23m 36s
    [6/6 EVALUATE] REJECT soft=0.6546 <= current=0.7645

  [STEP 2 done] epoch=1 action=reject current=0.7645 best=0.7645 dt=4430.6s
    timing: rollout=402.8s reflect=19.5s aggregate=13.7s select=0.0s evaluate=3994.6s

  [STEP 3/20] epoch=1 step_in_epoch=2 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=44)
2026-09-19 11:15:49 [skillopt-official] rollout #6 avvio | fase=step_0003/rollout | task=15 skill_chars=60 workers=4
2026-09-19 11:18:30 [skillopt-official] rollout #6 task 5/15 (hotpotqa-train-5ade42b55542992fa25da717: EM=1 F1=1.000) eta_batch=5m 20s
2026-09-19 11:21:02 [skillopt-official] rollout #6 task 10/15 (hotpotqa-train-5aba480c55429939ce03dc77: EM=1 F1=1.000) eta_batch=2m 36s
2026-09-19 11:24:24 [skillopt-official] rollout #6 task 15/15 (hotpotqa-train-5a7c74a65542990527d554b0: EM=1 F1=1.000) eta_batch=0s
2026-09-19 11:24:24 [skillopt-official] rollout #6 completato in 8m 34s | n=15 hard(EM)=0.533 soft(F1)=0.722 errori=0/15 | rollout totali=345 | tempo totale=3h 32m 11s
    [1/6 done] hard=0.5333 soft=0.7224
    [2/6 REFLECT minibatch] failure=7→1 groups  success=8→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 2/2 minibatch_fail_000 (7 trajs) → 3 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 3+2 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1256
    [6/6 EVALUATE] selection items=100
2026-09-19 11:24:50 [skillopt-official] rollout #7 avvio | fase=step_0003/selection_eval | task=100 skill_chars=1256 workers=4
2026-09-19 11:28:14 [skillopt-official] rollout #7 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 04m 35s
2026-09-19 11:31:31 [skillopt-official] rollout #7 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=1h 00m 11s
2026-09-19 11:34:56 [skillopt-official] rollout #7 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=57m 15s
2026-09-19 11:38:29 [skillopt-official] rollout #7 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=54m 36s
2026-09-19 11:40:52 [skillopt-official] rollout #7 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=48m 06s
2026-09-19 11:44:35 [skillopt-official] rollout #7 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=46m 07s
2026-09-19 11:48:05 [skillopt-official] rollout #7 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=43m 11s
2026-09-19 11:51:43 [skillopt-official] rollout #7 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=0 F1=0.000) eta_batch=40m 21s
2026-09-19 11:55:00 [skillopt-official] rollout #7 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=36m 53s
2026-09-19 11:58:33 [skillopt-official] rollout #7 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=33m 43s
2026-09-19 12:02:00 [skillopt-official] rollout #7 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=0 F1=0.000) eta_batch=30m 25s
2026-09-19 12:05:20 [skillopt-official] rollout #7 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=27m 00s
2026-09-19 12:08:33 [skillopt-official] rollout #7 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=23m 32s
2026-09-19 12:12:13 [skillopt-official] rollout #7 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=20m 18s
2026-09-19 12:16:17 [skillopt-official] rollout #7 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=17m 09s
2026-09-19 12:19:47 [skillopt-official] rollout #7 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=13m 44s
2026-09-19 12:23:24 [skillopt-official] rollout #7 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 20s
2026-09-19 12:26:50 [skillopt-official] rollout #7 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 53s
2026-09-19 12:29:58 [skillopt-official] rollout #7 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 25s
2026-09-19 12:33:34 [skillopt-official] rollout #7 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=0 F1=0.000) eta_batch=0s
2026-09-19 12:33:34 [skillopt-official] rollout #7 completato in 1h 08m 44s | n=100 hard(EM)=0.450 soft(F1)=0.531 errori=41/100 | rollout totali=445 | tempo totale=4h 41m 21s
    [6/6 EVALUATE] REJECT soft=0.5308 <= current=0.7645

  [STEP 3 done] epoch=1 action=reject current=0.7645 best=0.7645 dt=4664.7s
    timing: rollout=514.6s reflect=16.3s aggregate=9.2s select=0.0s evaluate=4124.6s

  [STEP 4/20] epoch=1 step_in_epoch=3 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=52)
2026-09-19 12:33:34 [skillopt-official] rollout #8 avvio | fase=step_0004/rollout | task=15 skill_chars=60 workers=4
2026-09-19 12:36:14 [skillopt-official] rollout #8 task 5/15 (hotpotqa-train-5a8750945542996432c57264: EM=0 F1=0.667) eta_batch=5m 20s
2026-09-19 12:38:15 [skillopt-official] rollout #8 task 10/15 (hotpotqa-train-5ae54eea5542993aec5ec19d: EM=1 F1=1.000) eta_batch=2m 20s
2026-09-19 12:40:42 [skillopt-official] rollout #8 task 15/15 (hotpotqa-train-5ab2c5e255429916697740ba: EM=0 F1=0.333) eta_batch=0s
2026-09-19 12:40:42 [skillopt-official] rollout #8 completato in 7m 07s | n=15 hard(EM)=0.533 soft(F1)=0.745 errori=0/15 | rollout totali=460 | tempo totale=4h 48m 29s
    [1/6 done] hard=0.5333 soft=0.7448
    [2/6 REFLECT minibatch] failure=7→1 groups  success=8→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/2 minibatch_fail_000 (7 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 1+1 → 2 edits
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 1316
    [6/6 EVALUATE] selection items=100
2026-09-19 12:41:05 [skillopt-official] rollout #9 avvio | fase=step_0004/selection_eval | task=100 skill_chars=1316 workers=4
2026-09-19 12:44:38 [skillopt-official] rollout #9 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 07m 36s
2026-09-19 12:48:04 [skillopt-official] rollout #9 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=0 F1=0.000) eta_batch=1h 02m 52s
2026-09-19 12:51:34 [skillopt-official] rollout #9 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=59m 25s
2026-09-19 12:54:56 [skillopt-official] rollout #9 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=55m 23s
2026-09-19 12:57:11 [skillopt-official] rollout #9 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=48m 18s
2026-09-19 13:00:48 [skillopt-official] rollout #9 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=46m 00s
2026-09-19 13:04:17 [skillopt-official] rollout #9 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=43m 05s
2026-09-19 13:08:04 [skillopt-official] rollout #9 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=40m 28s
2026-09-19 13:11:36 [skillopt-official] rollout #9 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.000) eta_batch=37m 18s
2026-09-19 13:15:08 [skillopt-official] rollout #9 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=34m 03s
2026-09-19 13:18:04 [skillopt-official] rollout #9 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=30m 16s
2026-09-19 13:21:15 [skillopt-official] rollout #9 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=26m 46s
2026-09-19 13:24:35 [skillopt-official] rollout #9 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=23m 25s
2026-09-19 13:28:10 [skillopt-official] rollout #9 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=20m 10s
2026-09-19 13:32:02 [skillopt-official] rollout #9 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 59s
2026-09-19 13:35:31 [skillopt-official] rollout #9 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=13m 36s
2026-09-19 13:39:15 [skillopt-official] rollout #9 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=10m 15s
2026-09-19 13:42:40 [skillopt-official] rollout #9 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 50s
2026-09-19 13:45:43 [skillopt-official] rollout #9 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 24s
2026-09-19 13:49:24 [skillopt-official] rollout #9 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=0 F1=0.000) eta_batch=0s
2026-09-19 13:49:24 [skillopt-official] rollout #9 completato in 1h 08m 19s | n=100 hard(EM)=0.500 soft(F1)=0.586 errori=35/100 | rollout totali=560 | tempo totale=5h 57m 11s
    [6/6 EVALUATE] REJECT soft=0.5858 <= current=0.7645

  [STEP 4 done] epoch=1 action=reject current=0.7645 best=0.7645 dt=4550.1s
    timing: rollout=427.9s reflect=13.2s aggregate=9.4s select=0.0s evaluate=4099.5s

  [STEP 5/20] epoch=1 step_in_epoch=4 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=50)
2026-09-19 13:49:24 [skillopt-official] rollout #10 avvio | fase=step_0005/rollout | task=15 skill_chars=60 workers=4
2026-09-19 13:52:49 [skillopt-official] rollout #10 task 5/15 (hotpotqa-train-5ae3205c55429928c423961e: EM=0 F1=0.000) eta_batch=6m 49s
2026-09-19 13:56:09 [skillopt-official] rollout #10 task 10/15 (hotpotqa-train-5a7f5ab65542995d8a8dde43: EM=1 F1=1.000) eta_batch=3m 22s
2026-09-19 13:58:07 [skillopt-official] rollout #10 task 15/15 (hotpotqa-train-5ab85a1155429934fafe6d7c: EM=1 F1=1.000) eta_batch=0s
2026-09-19 13:58:07 [skillopt-official] rollout #10 completato in 8m 42s | n=15 hard(EM)=0.600 soft(F1)=0.680 errori=3/15 | rollout totali=575 | tempo totale=6h 05m 54s
    [1/6 done] hard=0.6000 soft=0.6800
    [2/6 REFLECT minibatch] failure=6→1 groups  success=9→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (6 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (1 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 2+1 → 2 edits
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 60 -> 881
    [6/6 EVALUATE] selection items=100
2026-09-19 13:58:35 [skillopt-official] rollout #11 avvio | fase=step_0005/selection_eval | task=100 skill_chars=881 workers=4
2026-09-19 14:01:28 [skillopt-official] rollout #11 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=54m 49s
2026-09-19 14:04:14 [skillopt-official] rollout #11 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=50m 57s
2026-09-19 14:07:22 [skillopt-official] rollout #11 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=49m 49s
2026-09-19 14:10:04 [skillopt-official] rollout #11 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=45m 57s
2026-09-19 14:12:02 [skillopt-official] rollout #11 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=40m 21s
2026-09-19 14:15:32 [skillopt-official] rollout #11 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=39m 33s
2026-09-19 14:18:57 [skillopt-official] rollout #11 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=37m 50s
2026-09-19 14:21:59 [skillopt-official] rollout #11 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=35m 05s
2026-09-19 14:24:55 [skillopt-official] rollout #11 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=32m 11s
2026-09-19 14:28:21 [skillopt-official] rollout #11 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=29m 46s
2026-09-19 14:30:44 [skillopt-official] rollout #11 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=26m 18s
2026-09-19 14:33:28 [skillopt-official] rollout #11 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=23m 15s
2026-09-19 14:36:08 [skillopt-official] rollout #11 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=20m 13s
2026-09-19 14:39:43 [skillopt-official] rollout #11 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=17m 37s
2026-09-19 14:43:16 [skillopt-official] rollout #11 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=14m 53s
2026-09-19 14:46:12 [skillopt-official] rollout #11 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=11m 54s
2026-09-19 14:49:29 [skillopt-official] rollout #11 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=1 F1=1.000) eta_batch=8m 59s
2026-09-19 14:52:54 [skillopt-official] rollout #11 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.667) eta_batch=6m 02s
2026-09-19 14:55:45 [skillopt-official] rollout #11 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 00s
2026-09-19 14:59:17 [skillopt-official] rollout #11 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-19 14:59:17 [skillopt-official] rollout #11 completato in 1h 00m 41s | n=100 hard(EM)=0.640 soft(F1)=0.776 errori=13/100 | rollout totali=675 | tempo totale=7h 07m 04s
    [6/6 EVALUATE] ACCEPT (new best) soft=0.7763 > prev best 0.7645

  [STEP 5 done] epoch=1 action=accept_new_best current=0.7763 best=0.7763 dt=4192.5s
    timing: rollout=522.8s reflect=15.0s aggregate=12.6s select=0.0s evaluate=3642.1s

  [STEP 6/20] epoch=1 step_in_epoch=5 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=51)
2026-09-19 14:59:17 [skillopt-official] rollout #12 avvio | fase=step_0006/rollout | task=15 skill_chars=881 workers=4
2026-09-19 15:01:33 [skillopt-official] rollout #12 task 5/15 (hotpotqa-train-5a7a05485542990783324def: EM=1 F1=1.000) eta_batch=4m 33s
2026-09-19 15:04:54 [skillopt-official] rollout #12 task 10/15 (hotpotqa-train-5ac560235542993e66e82396: EM=0 F1=0.000) eta_batch=2m 48s
2026-09-19 15:08:20 [skillopt-official] rollout #12 task 15/15 (hotpotqa-train-5adf2fa35542993344016c11: EM=0 F1=0.000) eta_batch=0s
2026-09-19 15:08:20 [skillopt-official] rollout #12 completato in 9m 03s | n=15 hard(EM)=0.467 soft(F1)=0.704 errori=2/15 | rollout totali=690 | tempo totale=7h 16m 07s
    [1/6 done] hard=0.4667 soft=0.7044
    [2/6 REFLECT minibatch] failure=8→1 groups  success=7→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (7 trajs) → 0 edits
      [analyst] 2/2 minibatch_fail_000 (8 trajs) → 3 edits
    [2/6 done] failure_patches=1 success_patches=0
    [3/6 AGGREGATE] failure=1 success=0 (parallel, workers=2)
    [3/6 done] merged 3 edits
    [4/6 SELECT] 3 -> 3 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 1911
    [6/6 EVALUATE] selection items=100
2026-09-19 15:08:38 [skillopt-official] rollout #13 avvio | fase=step_0006/selection_eval | task=100 skill_chars=1911 workers=4
2026-09-19 15:11:53 [skillopt-official] rollout #13 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=1h 01m 44s
2026-09-19 15:14:43 [skillopt-official] rollout #13 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=54m 51s
2026-09-19 15:18:05 [skillopt-official] rollout #13 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=53m 31s
2026-09-19 15:21:26 [skillopt-official] rollout #13 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=51m 14s
2026-09-19 15:23:36 [skillopt-official] rollout #13 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=44m 55s
2026-09-19 15:27:12 [skillopt-official] rollout #13 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=43m 19s
2026-09-19 15:30:29 [skillopt-official] rollout #13 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=40m 35s
2026-09-19 15:33:41 [skillopt-official] rollout #13 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=37m 35s
2026-09-19 15:36:50 [skillopt-official] rollout #13 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=34m 28s
2026-09-19 15:40:19 [skillopt-official] rollout #13 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=31m 40s
2026-09-19 15:43:28 [skillopt-official] rollout #13 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=28m 29s
2026-09-19 15:46:43 [skillopt-official] rollout #13 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=25m 23s
2026-09-19 15:49:43 [skillopt-official] rollout #13 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=22m 07s
2026-09-19 15:53:21 [skillopt-official] rollout #13 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=19m 09s
2026-09-19 15:57:04 [skillopt-official] rollout #13 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 08s
2026-09-19 16:00:44 [skillopt-official] rollout #13 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=1 F1=1.000) eta_batch=13m 01s
2026-09-19 16:04:22 [skillopt-official] rollout #13 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=9m 50s
2026-09-19 16:07:53 [skillopt-official] rollout #13 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 35s
2026-09-19 16:10:54 [skillopt-official] rollout #13 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 16s
2026-09-19 16:14:28 [skillopt-official] rollout #13 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-19 16:14:28 [skillopt-official] rollout #13 completato in 1h 05m 50s | n=100 hard(EM)=0.570 soft(F1)=0.666 errori=27/100 | rollout totali=790 | tempo totale=8h 22m 15s
    [6/6 EVALUATE] REJECT soft=0.6657 <= current=0.7763

  [STEP 6 done] epoch=1 action=reject current=0.7763 best=0.7763 dt=4511.3s
    timing: rollout=543.2s reflect=17.8s aggregate=0.0s select=0.0s evaluate=3950.3s

  [STEP 7/20] epoch=1 step_in_epoch=6 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=43)
2026-09-19 16:14:28 [skillopt-official] rollout #14 avvio | fase=step_0007/rollout | task=15 skill_chars=881 workers=4
2026-09-19 16:18:02 [skillopt-official] rollout #14 task 5/15 (hotpotqa-train-5ac34994554299741d48a242: EM=0 F1=0.000) eta_batch=7m 07s
2026-09-19 16:21:35 [skillopt-official] rollout #14 task 10/15 (hotpotqa-train-5adefdd75542995ec70e8f4e: EM=0 F1=0.000) eta_batch=3m 33s
2026-09-19 16:23:52 [skillopt-official] rollout #14 task 15/15 (hotpotqa-train-5a87e3d65542993e715abff8: EM=1 F1=1.000) eta_batch=0s
2026-09-19 16:23:52 [skillopt-official] rollout #14 completato in 9m 24s | n=15 hard(EM)=0.533 soft(F1)=0.613 errori=4/15 | rollout totali=805 | tempo totale=8h 31m 39s
    [1/6 done] hard=0.5333 soft=0.6133
    [2/6 REFLECT minibatch] failure=7→1 groups  success=8→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/2 minibatch_fail_000 (7 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 2+1 → 3 edits
    [3/6 done] merged 3 edits
    [4/6 SELECT] 3 -> 3 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 1732
    [6/6 EVALUATE] selection items=100
2026-09-19 16:24:14 [skillopt-official] rollout #15 avvio | fase=step_0007/selection_eval | task=100 skill_chars=1732 workers=4
2026-09-19 16:28:31 [skillopt-official] rollout #15 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=1h 21m 12s
2026-09-19 16:31:28 [skillopt-official] rollout #15 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=1h 05m 03s
2026-09-19 16:34:43 [skillopt-official] rollout #15 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=59m 21s
2026-09-19 16:37:42 [skillopt-official] rollout #15 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=53m 50s
2026-09-19 16:39:50 [skillopt-official] rollout #15 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=46m 47s
2026-09-19 16:43:21 [skillopt-official] rollout #15 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=44m 36s
2026-09-19 16:46:46 [skillopt-official] rollout #15 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=41m 49s
2026-09-19 16:49:52 [skillopt-official] rollout #15 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=38m 26s
2026-09-19 16:53:15 [skillopt-official] rollout #15 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=35m 27s
2026-09-19 16:56:42 [skillopt-official] rollout #15 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=32m 27s
2026-09-19 17:00:04 [skillopt-official] rollout #15 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=29m 19s
2026-09-19 17:03:01 [skillopt-official] rollout #15 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=25m 51s
2026-09-19 17:06:07 [skillopt-official] rollout #15 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=22m 32s
2026-09-19 17:09:41 [skillopt-official] rollout #15 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=19m 28s
2026-09-19 17:13:35 [skillopt-official] rollout #15 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 26s
2026-09-19 17:17:02 [skillopt-official] rollout #15 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=1 F1=1.000) eta_batch=13m 11s
2026-09-19 17:20:40 [skillopt-official] rollout #15 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=9m 57s
2026-09-19 17:24:10 [skillopt-official] rollout #15 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 39s
2026-09-19 17:27:03 [skillopt-official] rollout #15 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 18s
2026-09-19 17:30:39 [skillopt-official] rollout #15 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-19 17:30:39 [skillopt-official] rollout #15 completato in 1h 06m 24s | n=100 hard(EM)=0.540 soft(F1)=0.653 errori=26/100 | rollout totali=905 | tempo totale=9h 38m 25s
    [6/6 EVALUATE] REJECT soft=0.6530 <= current=0.7763

  [STEP 7 done] epoch=1 action=reject current=0.7763 best=0.7763 dt=4570.5s
    timing: rollout=564.4s reflect=13.4s aggregate=8.2s select=0.0s evaluate=3984.5s

  [STEP 8/20] epoch=1 step_in_epoch=7 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=48)
2026-09-19 17:30:39 [skillopt-official] rollout #16 avvio | fase=step_0008/rollout | task=15 skill_chars=881 workers=4
2026-09-19 17:33:57 [skillopt-official] rollout #16 task 5/15 (hotpotqa-train-5a8b036d55429971feec45fe: EM=0 F1=0.800) eta_batch=6m 37s
2026-09-19 17:37:28 [skillopt-official] rollout #16 task 10/15 (hotpotqa-train-5a7a9a2255429941d65f26eb: EM=0 F1=0.000) eta_batch=3m 24s
2026-09-19 17:40:06 [skillopt-official] rollout #16 task 15/15 (hotpotqa-train-5adf4b335542993a75d264a5: EM=1 F1=1.000) eta_batch=0s
2026-09-19 17:40:06 [skillopt-official] rollout #16 completato in 9m 27s | n=15 hard(EM)=0.333 soft(F1)=0.544 errori=3/15 | rollout totali=920 | tempo totale=9h 47m 53s
    [1/6 done] hard=0.3333 soft=0.5436
    [2/6 REFLECT minibatch] failure=10→2 groups  success=5→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_001 (2 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_000 (5 trajs) → 0 edits
    [2/6 done] failure_patches=2 success_patches=0
    [3/6 AGGREGATE] failure=2 success=0 (parallel, workers=2)
    [aggregate failure] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate failure] level=1 batch [0:2] → 1 patch (2 edits)
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 2276
    [6/6 EVALUATE] selection items=100
2026-09-19 17:40:36 [skillopt-official] rollout #17 avvio | fase=step_0008/selection_eval | task=100 skill_chars=2276 workers=4
2026-09-19 17:44:06 [skillopt-official] rollout #17 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 06m 24s
2026-09-19 17:46:47 [skillopt-official] rollout #17 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=55m 37s
2026-09-19 17:50:03 [skillopt-official] rollout #17 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=53m 33s
2026-09-19 17:53:31 [skillopt-official] rollout #17 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=51m 39s
2026-09-19 17:55:43 [skillopt-official] rollout #17 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=45m 20s
2026-09-19 17:59:25 [skillopt-official] rollout #17 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=43m 54s
2026-09-19 18:02:39 [skillopt-official] rollout #17 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=40m 56s
2026-09-19 18:06:34 [skillopt-official] rollout #17 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=38m 57s
2026-09-19 18:09:53 [skillopt-official] rollout #17 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=35m 47s
2026-09-19 18:13:21 [skillopt-official] rollout #17 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=32m 45s
2026-09-19 18:16:37 [skillopt-official] rollout #17 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=29m 28s
2026-09-19 18:19:44 [skillopt-official] rollout #17 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=26m 05s
2026-09-19 18:23:06 [skillopt-official] rollout #17 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=22m 53s
2026-09-19 18:26:45 [skillopt-official] rollout #17 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=19m 46s
2026-09-19 18:30:22 [skillopt-official] rollout #17 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 35s
2026-09-19 18:33:43 [skillopt-official] rollout #17 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=13m 16s
2026-09-19 18:37:10 [skillopt-official] rollout #17 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=1 F1=1.000) eta_batch=9m 58s
2026-09-19 18:40:48 [skillopt-official] rollout #17 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 41s
2026-09-19 18:43:43 [skillopt-official] rollout #17 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 19s
2026-09-19 18:47:19 [skillopt-official] rollout #17 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-19 18:47:19 [skillopt-official] rollout #17 completato in 1h 06m 42s | n=100 hard(EM)=0.570 soft(F1)=0.680 errori=21/100 | rollout totali=1020 | tempo totale=10h 55m 05s
    [6/6 EVALUATE] REJECT soft=0.6796 <= current=0.7763

  [STEP 8 done] epoch=1 action=reject current=0.7763 best=0.7763 dt=4600.1s
    timing: rollout=567.4s reflect=20.7s aggregate=9.1s select=0.0s evaluate=4002.8s

  [STEP 9/20] epoch=1 step_in_epoch=8 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=45)
2026-09-19 18:47:19 [skillopt-official] rollout #18 avvio | fase=step_0009/rollout | task=15 skill_chars=881 workers=4
2026-09-19 18:50:47 [skillopt-official] rollout #18 task 5/15 (hotpotqa-train-5a8ac44055429970aeb70304: EM=1 F1=1.000) eta_batch=6m 57s
2026-09-19 18:53:15 [skillopt-official] rollout #18 task 10/15 (hotpotqa-train-5a771de05542993569682cc8: EM=1 F1=1.000) eta_batch=2m 58s
2026-09-19 18:56:34 [skillopt-official] rollout #18 task 15/15 (hotpotqa-train-5a7d61775542991319bc93b9: EM=0 F1=0.286) eta_batch=0s
2026-09-19 18:56:34 [skillopt-official] rollout #18 completato in 9m 14s | n=15 hard(EM)=0.667 soft(F1)=0.730 errori=2/15 | rollout totali=1035 | tempo totale=11h 04m 20s
    [1/6 done] hard=0.6667 soft=0.7302
    [2/6 REFLECT minibatch] failure=5→1 groups  success=10→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 0 edits
      [analyst] 2/3 minibatch_fail_000 (5 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (2 trajs) → 0 edits
    [2/6 done] failure_patches=1 success_patches=0
    [3/6 AGGREGATE] failure=1 success=0 (parallel, workers=2)
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 1760
    [6/6 EVALUATE] selection items=100
2026-09-19 18:56:48 [skillopt-official] rollout #19 avvio | fase=step_0009/selection_eval | task=100 skill_chars=1760 workers=4
2026-09-19 19:00:15 [skillopt-official] rollout #19 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 05m 27s
2026-09-19 19:03:36 [skillopt-official] rollout #19 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=1h 01m 05s
2026-09-19 19:06:47 [skillopt-official] rollout #19 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=56m 32s
2026-09-19 19:10:03 [skillopt-official] rollout #19 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=52m 59s
2026-09-19 19:12:23 [skillopt-official] rollout #19 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=46m 44s
2026-09-19 19:15:56 [skillopt-official] rollout #19 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=44m 37s
2026-09-19 19:19:34 [skillopt-official] rollout #19 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=42m 16s
2026-09-19 19:22:54 [skillopt-official] rollout #19 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=39m 08s
2026-09-19 19:25:52 [skillopt-official] rollout #19 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=35m 31s
2026-09-19 19:29:23 [skillopt-official] rollout #19 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=32m 34s
2026-09-19 19:33:06 [skillopt-official] rollout #19 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=29m 42s
2026-09-19 19:36:18 [skillopt-official] rollout #19 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=26m 19s
2026-09-19 19:39:47 [skillopt-official] rollout #19 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=23m 08s
2026-09-19 19:42:57 [skillopt-official] rollout #19 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=19m 46s
2026-09-19 19:46:54 [skillopt-official] rollout #19 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 41s
2026-09-19 19:50:02 [skillopt-official] rollout #19 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=13m 18s
2026-09-19 19:53:16 [skillopt-official] rollout #19 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=1 F1=1.000) eta_batch=9m 57s
2026-09-19 19:57:15 [skillopt-official] rollout #19 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 42s
2026-09-19 20:00:43 [skillopt-official] rollout #19 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.000) eta_batch=3m 21s
2026-09-19 20:04:18 [skillopt-official] rollout #19 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-19 20:04:18 [skillopt-official] rollout #19 completato in 1h 07m 29s | n=100 hard(EM)=0.520 soft(F1)=0.620 errori=29/100 | rollout totali=1135 | tempo totale=12h 12m 04s
    [6/6 EVALUATE] REJECT soft=0.6198 <= current=0.7763

  [STEP 9 done] epoch=1 action=reject current=0.7763 best=0.7763 dt=4619.0s
    timing: rollout=554.8s reflect=14.7s aggregate=0.0s select=0.0s evaluate=4049.4s

  [STEP 10/20] epoch=1 step_in_epoch=9 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=46)
2026-09-19 20:04:18 [skillopt-official] rollout #20 avvio | fase=step_0010/rollout | task=15 skill_chars=881 workers=4
2026-09-19 20:07:46 [skillopt-official] rollout #20 task 5/15 (hotpotqa-train-5ac2ea1a5542990b17b154a1: EM=0 F1=0.000) eta_batch=6m 57s
2026-09-19 20:10:16 [skillopt-official] rollout #20 task 10/15 (hotpotqa-train-5a8ca7d4554299240d9c21b8: EM=1 F1=1.000) eta_batch=2m 58s
2026-09-19 20:12:30 [skillopt-official] rollout #20 task 15/15 (hotpotqa-train-5a78daf855429970f5fffdae: EM=1 F1=1.000) eta_batch=0s
2026-09-19 20:12:30 [skillopt-official] rollout #20 completato in 8m 12s | n=15 hard(EM)=0.667 soft(F1)=0.753 errori=2/15 | rollout totali=1150 | tempo totale=12h 20m 17s
    [1/6 done] hard=0.6667 soft=0.7533
    [2/6 REFLECT minibatch] failure=5→1 groups  success=10→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 0 edits
      [analyst] 2/3 minibatch_fail_000 (5 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (2 trajs) → 0 edits
    [2/6 done] failure_patches=1 success_patches=0
    [3/6 AGGREGATE] failure=1 success=0 (parallel, workers=2)
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 1512
    [6/6 EVALUATE] selection items=100
2026-09-19 20:12:46 [skillopt-official] rollout #21 avvio | fase=step_0010/selection_eval | task=100 skill_chars=1512 workers=4
2026-09-19 20:15:51 [skillopt-official] rollout #21 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=58m 31s
2026-09-19 20:18:37 [skillopt-official] rollout #21 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=52m 34s
2026-09-19 20:21:56 [skillopt-official] rollout #21 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=51m 53s
2026-09-19 20:24:34 [skillopt-official] rollout #21 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=47m 12s
2026-09-19 20:26:37 [skillopt-official] rollout #21 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=41m 32s
2026-09-19 20:30:16 [skillopt-official] rollout #21 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=40m 49s
2026-09-19 20:32:58 [skillopt-official] rollout #21 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=37m 31s
2026-09-19 20:36:10 [skillopt-official] rollout #21 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=35m 05s
2026-09-19 20:39:08 [skillopt-official] rollout #21 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=32m 13s
2026-09-19 20:42:35 [skillopt-official] rollout #21 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=29m 49s
2026-09-19 20:45:57 [skillopt-official] rollout #21 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=27m 08s
2026-09-19 20:48:49 [skillopt-official] rollout #21 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=24m 01s
2026-09-19 20:52:09 [skillopt-official] rollout #21 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=21m 12s
2026-09-19 20:55:46 [skillopt-official] rollout #21 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=18m 25s
2026-09-19 20:59:24 [skillopt-official] rollout #21 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=15m 32s
2026-09-19 21:02:35 [skillopt-official] rollout #21 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=12m 27s
2026-09-19 21:05:39 [skillopt-official] rollout #21 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=1 F1=1.000) eta_batch=9m 19s
2026-09-19 21:09:31 [skillopt-official] rollout #21 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 18s
2026-09-19 21:12:19 [skillopt-official] rollout #21 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 08s
2026-09-19 21:15:47 [skillopt-official] rollout #21 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-19 21:15:47 [skillopt-official] rollout #21 completato in 1h 03m 00s | n=100 hard(EM)=0.560 soft(F1)=0.662 errori=27/100 | rollout totali=1250 | tempo totale=13h 23m 33s
    [6/6 EVALUATE] REJECT soft=0.6625 <= current=0.7763

  [STEP 10 done] epoch=1 action=reject current=0.7763 best=0.7763 dt=4288.9s
    timing: rollout=492.7s reflect=15.8s aggregate=0.0s select=0.0s evaluate=3780.4s

  [EPOCH 2/2] shuffled_seeds=[44, 47, 49, 52, 51, 43, 50, 45, 46, 48]

  [STEP 11/20] epoch=2 step_in_epoch=0 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=44)
2026-09-19 21:15:47 [skillopt-official] rollout #22 avvio | fase=step_0011/rollout | task=15 skill_chars=881 workers=4
2026-09-19 21:18:43 [skillopt-official] rollout #22 task 5/15 (hotpotqa-train-5ade42b55542992fa25da717: EM=1 F1=1.000) eta_batch=5m 52s
2026-09-19 21:21:08 [skillopt-official] rollout #22 task 10/15 (hotpotqa-train-5aba480c55429939ce03dc77: EM=1 F1=1.000) eta_batch=2m 40s
2026-09-19 21:24:36 [skillopt-official] rollout #22 task 15/15 (hotpotqa-train-5a7c74a65542990527d554b0: EM=1 F1=1.000) eta_batch=0s
2026-09-19 21:24:36 [skillopt-official] rollout #22 completato in 8m 49s | n=15 hard(EM)=0.533 soft(F1)=0.672 errori=1/15 | rollout totali=1265 | tempo totale=13h 32m 22s
    [1/6 done] hard=0.5333 soft=0.6724
    [2/6 REFLECT minibatch] failure=7→1 groups  success=8→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/2 minibatch_fail_000 (7 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 2+1 → 3 edits
    [3/6 done] merged 3 edits
    [4/6 SELECT] 3 -> 3 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 1912
    [6/6 EVALUATE] selection items=100
2026-09-19 21:25:00 [skillopt-official] rollout #23 avvio | fase=step_0011/selection_eval | task=100 skill_chars=1912 workers=4
2026-09-19 21:28:27 [skillopt-official] rollout #23 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 05m 33s
2026-09-19 21:31:02 [skillopt-official] rollout #23 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=54m 26s
2026-09-19 21:34:29 [skillopt-official] rollout #23 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=53m 45s
2026-09-19 21:37:34 [skillopt-official] rollout #23 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=50m 18s
2026-09-19 21:39:45 [skillopt-official] rollout #23 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=44m 17s
2026-09-19 21:43:22 [skillopt-official] rollout #23 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=42m 52s
2026-09-19 21:46:55 [skillopt-official] rollout #23 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=40m 43s
2026-09-19 21:50:06 [skillopt-official] rollout #23 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=37m 39s
2026-09-19 21:53:16 [skillopt-official] rollout #23 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.571) eta_batch=34m 33s
2026-09-19 21:56:44 [skillopt-official] rollout #23 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=31m 45s
2026-09-19 22:00:12 [skillopt-official] rollout #23 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=28m 48s
2026-09-19 22:03:19 [skillopt-official] rollout #23 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=25m 32s
2026-09-19 22:06:39 [skillopt-official] rollout #23 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=22m 25s
2026-09-19 22:10:16 [skillopt-official] rollout #23 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=19m 24s
2026-09-19 22:13:52 [skillopt-official] rollout #23 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 17s
2026-09-19 22:17:33 [skillopt-official] rollout #23 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=13m 08s
2026-09-19 22:21:11 [skillopt-official] rollout #23 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=1 F1=1.000) eta_batch=9m 54s
2026-09-19 22:24:37 [skillopt-official] rollout #23 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.667) eta_batch=6m 37s
2026-09-19 22:27:28 [skillopt-official] rollout #23 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 17s
2026-09-19 22:31:01 [skillopt-official] rollout #23 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-19 22:31:01 [skillopt-official] rollout #23 completato in 1h 06m 01s | n=100 hard(EM)=0.590 soft(F1)=0.681 errori=26/100 | rollout totali=1365 | tempo totale=14h 38m 48s
    [6/6 EVALUATE] REJECT soft=0.6814 <= current=0.7763

  [STEP 11 done] epoch=2 action=reject current=0.7763 best=0.7763 dt=4514.7s
    timing: rollout=529.2s reflect=15.6s aggregate=8.2s select=0.0s evaluate=3961.7s

  [STEP 12/20] epoch=2 step_in_epoch=1 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=47)
2026-09-19 22:31:01 [skillopt-official] rollout #24 avvio | fase=step_0012/rollout | task=15 skill_chars=881 workers=4
2026-09-19 22:34:06 [skillopt-official] rollout #24 task 5/15 (hotpotqa-train-5ade42b55542992fa25da717: EM=1 F1=1.000) eta_batch=6m 09s
2026-09-19 22:36:39 [skillopt-official] rollout #24 task 10/15 (hotpotqa-train-5aba943c554299232ef4a33e: EM=1 F1=1.000) eta_batch=2m 48s
2026-09-19 22:39:49 [skillopt-official] rollout #24 task 15/15 (hotpotqa-train-5a8bc03d5542996e8ac88a0b: EM=0 F1=0.000) eta_batch=0s
2026-09-19 22:39:49 [skillopt-official] rollout #24 completato in 8m 48s | n=15 hard(EM)=0.733 soft(F1)=0.787 errori=0/15 | rollout totali=1380 | tempo totale=14h 47m 36s
    [1/6 done] hard=0.7333 soft=0.7867
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 2/3 minibatch_fail_000 (4 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 0 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 2+2 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 2058
    [6/6 EVALUATE] selection items=100
2026-09-19 22:40:19 [skillopt-official] rollout #25 avvio | fase=step_0012/selection_eval | task=100 skill_chars=2058 workers=4
2026-09-19 22:44:05 [skillopt-official] rollout #25 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 11m 39s
2026-09-19 22:47:00 [skillopt-official] rollout #25 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=1h 00m 12s
2026-09-19 22:50:24 [skillopt-official] rollout #25 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=57m 08s
2026-09-19 22:53:37 [skillopt-official] rollout #25 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=53m 13s
2026-09-19 22:55:42 [skillopt-official] rollout #25 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=46m 08s
2026-09-19 22:59:18 [skillopt-official] rollout #25 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=44m 18s
2026-09-19 23:02:45 [skillopt-official] rollout #25 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=41m 40s
2026-09-19 23:05:56 [skillopt-official] rollout #25 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=38m 26s
2026-09-19 23:09:22 [skillopt-official] rollout #25 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=35m 31s
2026-09-19 23:12:51 [skillopt-official] rollout #25 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=32m 32s
2026-09-19 23:16:16 [skillopt-official] rollout #25 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=29m 24s
2026-09-19 23:19:38 [skillopt-official] rollout #25 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=26m 12s
2026-09-19 23:22:37 [skillopt-official] rollout #25 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=22m 46s
2026-09-19 23:26:18 [skillopt-official] rollout #25 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=19m 42s
2026-09-19 23:30:06 [skillopt-official] rollout #25 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 35s
2026-09-19 23:33:22 [skillopt-official] rollout #25 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=13m 15s
2026-09-19 23:36:57 [skillopt-official] rollout #25 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=1 F1=1.000) eta_batch=9m 59s
2026-09-19 23:40:29 [skillopt-official] rollout #25 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 41s
2026-09-19 23:43:28 [skillopt-official] rollout #25 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 19s
2026-09-19 23:47:05 [skillopt-official] rollout #25 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=0 F1=0.000) eta_batch=0s
2026-09-19 23:47:05 [skillopt-official] rollout #25 completato in 1h 06m 46s | n=100 hard(EM)=0.590 soft(F1)=0.683 errori=24/100 | rollout totali=1480 | tempo totale=15h 54m 51s
    [6/6 EVALUATE] REJECT soft=0.6828 <= current=0.7763

  [STEP 12 done] epoch=2 action=reject current=0.7763 best=0.7763 dt=4563.7s
    timing: rollout=528.2s reflect=19.6s aggregate=9.8s select=0.0s evaluate=4006.2s

  [STEP 13/20] epoch=2 step_in_epoch=2 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=49)
2026-09-19 23:47:05 [skillopt-official] rollout #26 avvio | fase=step_0013/rollout | task=15 skill_chars=881 workers=4
2026-09-19 23:50:04 [skillopt-official] rollout #26 task 5/15 (hotpotqa-train-5a8b3af455429971feec467b: EM=1 F1=1.000) eta_batch=5m 57s
2026-09-19 23:53:05 [skillopt-official] rollout #26 task 10/15 (hotpotqa-train-5a8ae5d355429970aeb70325: EM=0 F1=0.500) eta_batch=2m 59s
2026-09-19 23:56:46 [skillopt-official] rollout #26 task 15/15 (hotpotqa-train-5a7299e75542991f9a20c524: EM=0 F1=0.000) eta_batch=0s
2026-09-19 23:56:46 [skillopt-official] rollout #26 completato in 9m 41s | n=15 hard(EM)=0.400 soft(F1)=0.576 errori=4/15 | rollout totali=1495 | tempo totale=16h 04m 33s
    [1/6 done] hard=0.4000 soft=0.5756
    [2/6 REFLECT minibatch] failure=9→2 groups  success=6→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_001 (1 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_000 (6 trajs) → 2 edits
    [2/6 done] failure_patches=2 success_patches=1
    [3/6 AGGREGATE] failure=2 success=1 (parallel, workers=2)
    [aggregate failure] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate failure] level=1 batch [0:2] → 1 patch (3 edits)
    [aggregate final] 3+2 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 2173
    [6/6 EVALUATE] selection items=100
2026-09-19 23:57:27 [skillopt-official] rollout #27 avvio | fase=step_0013/selection_eval | task=100 skill_chars=2173 workers=4
2026-09-20 00:00:53 [skillopt-official] rollout #27 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 05m 10s
2026-09-20 00:04:11 [skillopt-official] rollout #27 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=1h 00m 34s
2026-09-20 00:07:39 [skillopt-official] rollout #27 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=57m 47s
2026-09-20 00:10:48 [skillopt-official] rollout #27 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=53m 23s
2026-09-20 00:12:53 [skillopt-official] rollout #27 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=46m 18s
2026-09-20 00:16:29 [skillopt-official] rollout #27 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=44m 24s
2026-09-20 00:20:08 [skillopt-official] rollout #27 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=42m 08s
2026-09-20 00:23:52 [skillopt-official] rollout #27 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=39m 37s
2026-09-20 00:27:18 [skillopt-official] rollout #27 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=36m 28s
2026-09-20 00:30:51 [skillopt-official] rollout #27 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=33m 23s
2026-09-20 00:34:19 [skillopt-official] rollout #27 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=30m 10s
2026-09-20 00:37:30 [skillopt-official] rollout #27 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=26m 42s
2026-09-20 00:40:58 [skillopt-official] rollout #27 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=23m 25s
2026-09-20 00:44:35 [skillopt-official] rollout #27 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=20m 12s
2026-09-20 00:48:19 [skillopt-official] rollout #27 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 57s
2026-09-20 00:51:39 [skillopt-official] rollout #27 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=13m 33s
2026-09-20 00:55:28 [skillopt-official] rollout #27 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=1 F1=1.000) eta_batch=10m 14s
2026-09-20 00:59:06 [skillopt-official] rollout #27 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 50s
2026-09-20 01:01:54 [skillopt-official] rollout #27 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 23s
2026-09-20 01:05:20 [skillopt-official] rollout #27 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-20 01:05:20 [skillopt-official] rollout #27 completato in 1h 07m 52s | n=100 hard(EM)=0.520 soft(F1)=0.607 errori=32/100 | rollout totali=1595 | tempo totale=17h 13m 06s
    [6/6 EVALUATE] REJECT soft=0.6070 <= current=0.7763

  [STEP 13 done] epoch=2 action=reject current=0.7763 best=0.7763 dt=4695.0s
    timing: rollout=581.2s reflect=21.0s aggregate=19.9s select=0.0s evaluate=4072.9s

  [STEP 14/20] epoch=2 step_in_epoch=3 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=52)
2026-09-20 01:05:20 [skillopt-official] rollout #28 avvio | fase=step_0014/rollout | task=15 skill_chars=881 workers=4
2026-09-20 01:08:25 [skillopt-official] rollout #28 task 5/15 (hotpotqa-train-5a8750945542996432c57264: EM=0 F1=0.667) eta_batch=6m 10s
2026-09-20 01:10:32 [skillopt-official] rollout #28 task 10/15 (hotpotqa-train-5ae54eea5542993aec5ec19d: EM=1 F1=1.000) eta_batch=2m 36s
2026-09-20 01:13:43 [skillopt-official] rollout #28 task 15/15 (hotpotqa-train-5ab2c5e255429916697740ba: EM=0 F1=0.333) eta_batch=0s
2026-09-20 01:13:43 [skillopt-official] rollout #28 completato in 8m 23s | n=15 hard(EM)=0.533 soft(F1)=0.745 errori=0/15 | rollout totali=1610 | tempo totale=17h 21m 29s
    [1/6 done] hard=0.5333 soft=0.7448
    [2/6 REFLECT minibatch] failure=7→1 groups  success=8→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (8 trajs) → 0 edits
      [analyst] 2/2 minibatch_fail_000 (7 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=0
    [3/6 AGGREGATE] failure=1 success=0 (parallel, workers=2)
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 1727
    [6/6 EVALUATE] selection items=100
2026-09-20 01:13:57 [skillopt-official] rollout #29 avvio | fase=step_0014/selection_eval | task=100 skill_chars=1727 workers=4
2026-09-20 01:16:56 [skillopt-official] rollout #29 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=56m 37s
2026-09-20 01:20:11 [skillopt-official] rollout #29 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=56m 06s
2026-09-20 01:23:16 [skillopt-official] rollout #29 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=52m 46s
2026-09-20 01:26:23 [skillopt-official] rollout #29 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=49m 44s
2026-09-20 01:28:32 [skillopt-official] rollout #29 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=43m 45s
2026-09-20 01:32:12 [skillopt-official] rollout #29 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=42m 34s
2026-09-20 01:35:17 [skillopt-official] rollout #29 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=39m 37s
2026-09-20 01:38:28 [skillopt-official] rollout #29 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=36m 46s
2026-09-20 01:42:02 [skillopt-official] rollout #29 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.000) eta_batch=34m 19s
2026-09-20 01:45:31 [skillopt-official] rollout #29 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=31m 33s
2026-09-20 01:48:41 [skillopt-official] rollout #29 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=28m 25s
2026-09-20 01:52:09 [skillopt-official] rollout #29 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=25m 27s
2026-09-20 01:55:12 [skillopt-official] rollout #29 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=22m 12s
2026-09-20 01:58:54 [skillopt-official] rollout #29 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=19m 15s
2026-09-20 02:02:31 [skillopt-official] rollout #29 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 11s
2026-09-20 02:06:12 [skillopt-official] rollout #29 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=13m 03s
2026-09-20 02:09:39 [skillopt-official] rollout #29 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=9m 49s
2026-09-20 02:13:04 [skillopt-official] rollout #29 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 34s
2026-09-20 02:16:03 [skillopt-official] rollout #29 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 16s
2026-09-20 02:19:35 [skillopt-official] rollout #29 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-20 02:19:35 [skillopt-official] rollout #29 completato in 1h 05m 38s | n=100 hard(EM)=0.590 soft(F1)=0.684 errori=25/100 | rollout totali=1710 | tempo totale=18h 27m 22s
    [6/6 EVALUATE] REJECT soft=0.6839 <= current=0.7763

  [STEP 14 done] epoch=2 action=reject current=0.7763 best=0.7763 dt=4455.5s
    timing: rollout=503.0s reflect=14.1s aggregate=0.0s select=0.0s evaluate=3938.4s

  [STEP 15/20] epoch=2 step_in_epoch=4 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=51)
2026-09-20 02:19:35 [skillopt-official] rollout #30 avvio | fase=step_0015/rollout | task=15 skill_chars=881 workers=4
2026-09-20 02:21:42 [skillopt-official] rollout #30 task 5/15 (hotpotqa-train-5a7a05485542990783324def: EM=1 F1=1.000) eta_batch=4m 12s
2026-09-20 02:24:53 [skillopt-official] rollout #30 task 10/15 (hotpotqa-train-5ac560235542993e66e82396: EM=0 F1=0.000) eta_batch=2m 38s
2026-09-20 02:28:05 [skillopt-official] rollout #30 task 15/15 (hotpotqa-train-5adf2fa35542993344016c11: EM=0 F1=0.000) eta_batch=0s
2026-09-20 02:28:05 [skillopt-official] rollout #30 completato in 8m 29s | n=15 hard(EM)=0.467 soft(F1)=0.704 errori=2/15 | rollout totali=1725 | tempo totale=18h 35m 51s
    [1/6 done] hard=0.4667 soft=0.7044
    [2/6 REFLECT minibatch] failure=8→1 groups  success=7→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (7 trajs) → 0 edits
      [analyst] 2/2 minibatch_fail_000 (8 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=0
    [3/6 AGGREGATE] failure=1 success=0 (parallel, workers=2)
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 1850
    [6/6 EVALUATE] selection items=100
2026-09-20 02:28:22 [skillopt-official] rollout #31 avvio | fase=step_0015/selection_eval | task=100 skill_chars=1850 workers=4
2026-09-20 02:31:58 [skillopt-official] rollout #31 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 08m 24s
2026-09-20 02:34:46 [skillopt-official] rollout #31 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=57m 31s
2026-09-20 02:38:05 [skillopt-official] rollout #31 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=55m 03s
2026-09-20 02:41:21 [skillopt-official] rollout #31 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=51m 55s
2026-09-20 02:43:42 [skillopt-official] rollout #31 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=45m 58s
2026-09-20 02:47:20 [skillopt-official] rollout #31 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=44m 15s
2026-09-20 02:50:28 [skillopt-official] rollout #31 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=41m 03s
2026-09-20 02:53:42 [skillopt-official] rollout #31 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=37m 59s
2026-09-20 02:56:50 [skillopt-official] rollout #31 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=34m 47s
2026-09-20 03:00:23 [skillopt-official] rollout #31 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=32m 00s
2026-09-20 03:03:30 [skillopt-official] rollout #31 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=28m 44s
2026-09-20 03:07:00 [skillopt-official] rollout #31 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=25m 45s
2026-09-20 03:10:02 [skillopt-official] rollout #31 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=22m 26s
2026-09-20 03:13:42 [skillopt-official] rollout #31 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=19m 25s
2026-09-20 03:17:36 [skillopt-official] rollout #31 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 24s
2026-09-20 03:21:15 [skillopt-official] rollout #31 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.000) eta_batch=13m 13s
2026-09-20 03:24:50 [skillopt-official] rollout #31 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=9m 57s
2026-09-20 03:28:20 [skillopt-official] rollout #31 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 39s
2026-09-20 03:31:18 [skillopt-official] rollout #31 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 18s
2026-09-20 03:34:52 [skillopt-official] rollout #31 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-20 03:34:52 [skillopt-official] rollout #31 completato in 1h 06m 29s | n=100 hard(EM)=0.560 soft(F1)=0.643 errori=29/100 | rollout totali=1825 | tempo totale=19h 42m 38s
    [6/6 EVALUATE] REJECT soft=0.6432 <= current=0.7763

  [STEP 15 done] epoch=2 action=reject current=0.7763 best=0.7763 dt=4516.2s
    timing: rollout=509.5s reflect=17.1s aggregate=0.0s select=0.0s evaluate=3989.6s

  [STEP 16/20] epoch=2 step_in_epoch=5 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=43)
2026-09-20 03:34:52 [skillopt-official] rollout #32 avvio | fase=step_0016/rollout | task=15 skill_chars=881 workers=4
2026-09-20 03:38:14 [skillopt-official] rollout #32 task 5/15 (hotpotqa-train-5ac34994554299741d48a242: EM=0 F1=0.000) eta_batch=6m 44s
2026-09-20 03:41:47 [skillopt-official] rollout #32 task 10/15 (hotpotqa-train-5adefdd75542995ec70e8f4e: EM=0 F1=0.000) eta_batch=3m 27s
2026-09-20 03:44:02 [skillopt-official] rollout #32 task 15/15 (hotpotqa-train-5a87e3d65542993e715abff8: EM=1 F1=1.000) eta_batch=0s
2026-09-20 03:44:02 [skillopt-official] rollout #32 completato in 9m 09s | n=15 hard(EM)=0.533 soft(F1)=0.613 errori=4/15 | rollout totali=1840 | tempo totale=19h 51m 48s
    [1/6 done] hard=0.5333 soft=0.6133
    [2/6 REFLECT minibatch] failure=7→1 groups  success=8→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (8 trajs) → 0 edits
      [analyst] 2/2 minibatch_fail_000 (7 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=0
    [3/6 AGGREGATE] failure=1 success=0 (parallel, workers=2)
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 1768
    [6/6 EVALUATE] selection items=100
2026-09-20 03:44:18 [skillopt-official] rollout #33 avvio | fase=step_0016/selection_eval | task=100 skill_chars=1768 workers=4
2026-09-20 03:48:05 [skillopt-official] rollout #33 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=0 F1=0.000) eta_batch=1h 11m 54s
2026-09-20 03:51:27 [skillopt-official] rollout #33 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=1h 04m 20s
2026-09-20 03:54:41 [skillopt-official] rollout #33 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=58m 54s
2026-09-20 03:57:40 [skillopt-official] rollout #33 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=53m 27s
2026-09-20 03:59:44 [skillopt-official] rollout #33 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=46m 19s
2026-09-20 04:03:22 [skillopt-official] rollout #33 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=44m 30s
2026-09-20 04:06:33 [skillopt-official] rollout #33 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=41m 19s
2026-09-20 04:10:06 [skillopt-official] rollout #33 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=38m 42s
2026-09-20 04:12:53 [skillopt-official] rollout #33 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=34m 57s
2026-09-20 04:16:25 [skillopt-official] rollout #33 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=32m 07s
2026-09-20 04:19:53 [skillopt-official] rollout #33 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=29m 06s
2026-09-20 04:22:56 [skillopt-official] rollout #33 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=25m 45s
2026-09-20 04:26:22 [skillopt-official] rollout #33 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=22m 39s
2026-09-20 04:30:00 [skillopt-official] rollout #33 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=19m 35s
2026-09-20 04:33:43 [skillopt-official] rollout #33 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 28s
2026-09-20 04:37:14 [skillopt-official] rollout #33 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=1 F1=1.000) eta_batch=13m 13s
2026-09-20 04:40:49 [skillopt-official] rollout #33 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=9m 58s
2026-09-20 04:44:20 [skillopt-official] rollout #33 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 40s
2026-09-20 04:47:21 [skillopt-official] rollout #33 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 19s
2026-09-20 04:50:49 [skillopt-official] rollout #33 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-20 04:50:49 [skillopt-official] rollout #33 completato in 1h 06m 31s | n=100 hard(EM)=0.530 soft(F1)=0.625 errori=31/100 | rollout totali=1940 | tempo totale=20h 58m 35s
    [6/6 EVALUATE] REJECT soft=0.6251 <= current=0.7763

  [STEP 16 done] epoch=2 action=reject current=0.7763 best=0.7763 dt=4557.6s
    timing: rollout=549.8s reflect=16.1s aggregate=0.0s select=0.0s evaluate=3991.6s

  [STEP 17/20] epoch=2 step_in_epoch=6 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=50)
2026-09-20 04:50:49 [skillopt-official] rollout #34 avvio | fase=step_0017/rollout | task=15 skill_chars=881 workers=4
2026-09-20 04:54:05 [skillopt-official] rollout #34 task 5/15 (hotpotqa-train-5ae3205c55429928c423961e: EM=1 F1=1.000) eta_batch=6m 30s
2026-09-20 04:57:40 [skillopt-official] rollout #34 task 10/15 (hotpotqa-train-5a7f5ab65542995d8a8dde43: EM=0 F1=0.000) eta_batch=3m 25s
2026-09-20 05:00:06 [skillopt-official] rollout #34 task 15/15 (hotpotqa-train-5ab85a1155429934fafe6d7c: EM=1 F1=1.000) eta_batch=0s
2026-09-20 05:00:06 [skillopt-official] rollout #34 completato in 9m 17s | n=15 hard(EM)=0.667 soft(F1)=0.720 errori=3/15 | rollout totali=1955 | tempo totale=21h 07m 52s
    [1/6 done] hard=0.6667 soft=0.7200
    [2/6 REFLECT minibatch] failure=5→1 groups  success=10→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 0 edits
      [analyst] 2/3 minibatch_fail_000 (5 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (2 trajs) → 0 edits
    [2/6 done] failure_patches=1 success_patches=0
    [3/6 AGGREGATE] failure=1 success=0 (parallel, workers=2)
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 1523
    [6/6 EVALUATE] selection items=100
2026-09-20 05:00:22 [skillopt-official] rollout #35 avvio | fase=step_0017/selection_eval | task=100 skill_chars=1523 workers=4
2026-09-20 05:03:27 [skillopt-official] rollout #35 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=58m 46s
2026-09-20 05:06:19 [skillopt-official] rollout #35 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=53m 35s
2026-09-20 05:09:31 [skillopt-official] rollout #35 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=51m 52s
2026-09-20 05:12:16 [skillopt-official] rollout #35 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=47m 38s
2026-09-20 05:14:18 [skillopt-official] rollout #35 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=41m 50s
2026-09-20 05:17:50 [skillopt-official] rollout #35 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=40m 45s
2026-09-20 05:20:40 [skillopt-official] rollout #35 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=37m 42s
2026-09-20 05:24:03 [skillopt-official] rollout #35 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=35m 31s
2026-09-20 05:27:12 [skillopt-official] rollout #35 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=32m 48s
2026-09-20 05:30:39 [skillopt-official] rollout #35 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=30m 17s
2026-09-20 05:34:02 [skillopt-official] rollout #35 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=27m 32s
2026-09-20 05:37:06 [skillopt-official] rollout #35 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=24m 29s
2026-09-20 05:40:33 [skillopt-official] rollout #35 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=0 F1=0.000) eta_batch=21m 38s
2026-09-20 05:44:04 [skillopt-official] rollout #35 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=18m 43s
2026-09-20 05:47:51 [skillopt-official] rollout #35 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=15m 49s
2026-09-20 05:50:43 [skillopt-official] rollout #35 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=12m 35s
2026-09-20 05:54:25 [skillopt-official] rollout #35 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=1 F1=1.000) eta_batch=9m 32s
2026-09-20 05:57:49 [skillopt-official] rollout #35 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=1 F1=1.000) eta_batch=6m 23s
2026-09-20 06:00:48 [skillopt-official] rollout #35 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 10s
2026-09-20 06:04:19 [skillopt-official] rollout #35 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-20 06:04:19 [skillopt-official] rollout #35 completato in 1h 03m 57s | n=100 hard(EM)=0.610 soft(F1)=0.725 errori=19/100 | rollout totali=2055 | tempo totale=22h 12m 05s
    [6/6 EVALUATE] REJECT soft=0.7247 <= current=0.7763

  [STEP 17 done] epoch=2 action=reject current=0.7763 best=0.7763 dt=4409.7s
    timing: rollout=557.1s reflect=15.5s aggregate=0.0s select=0.0s evaluate=3837.2s

  [STEP 18/20] epoch=2 step_in_epoch=7 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=45)
2026-09-20 06:04:19 [skillopt-official] rollout #36 avvio | fase=step_0018/rollout | task=15 skill_chars=881 workers=4
2026-09-20 06:07:48 [skillopt-official] rollout #36 task 5/15 (hotpotqa-train-5a8ac44055429970aeb70304: EM=1 F1=1.000) eta_batch=6m 57s
2026-09-20 06:10:13 [skillopt-official] rollout #36 task 10/15 (hotpotqa-train-5a771de05542993569682cc8: EM=1 F1=1.000) eta_batch=2m 57s
2026-09-20 06:13:40 [skillopt-official] rollout #36 task 15/15 (hotpotqa-train-5a7d61775542991319bc93b9: EM=0 F1=0.000) eta_batch=0s
2026-09-20 06:13:40 [skillopt-official] rollout #36 completato in 9m 21s | n=15 hard(EM)=0.667 soft(F1)=0.749 errori=2/15 | rollout totali=2070 | tempo totale=22h 21m 26s
    [1/6 done] hard=0.6667 soft=0.7492
    [2/6 REFLECT minibatch] failure=5→1 groups  success=10→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 0 edits
      [analyst] 2/3 minibatch_fail_000 (5 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (2 trajs) → 0 edits
    [2/6 done] failure_patches=1 success_patches=0
    [3/6 AGGREGATE] failure=1 success=0 (parallel, workers=2)
    [3/6 done] merged 1 edits
    [4/6 SELECT] 1 -> 1 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 1369
    [6/6 EVALUATE] selection items=100
2026-09-20 06:13:54 [skillopt-official] rollout #37 avvio | fase=step_0018/selection_eval | task=100 skill_chars=1369 workers=4
2026-09-20 06:16:51 [skillopt-official] rollout #37 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=55m 56s
2026-09-20 06:19:38 [skillopt-official] rollout #37 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=51m 35s
2026-09-20 06:22:48 [skillopt-official] rollout #37 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=50m 20s
2026-09-20 06:25:32 [skillopt-official] rollout #37 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=46m 28s
2026-09-20 06:27:32 [skillopt-official] rollout #37 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=40m 53s
2026-09-20 06:31:09 [skillopt-official] rollout #37 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=1 F1=1.000) eta_batch=40m 13s
2026-09-20 06:34:19 [skillopt-official] rollout #37 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=37m 54s
2026-09-20 06:37:29 [skillopt-official] rollout #37 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=35m 22s
2026-09-20 06:41:02 [skillopt-official] rollout #37 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.000) eta_batch=33m 09s
2026-09-20 06:44:29 [skillopt-official] rollout #37 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=30m 34s
2026-09-20 06:47:57 [skillopt-official] rollout #37 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=27m 51s
2026-09-20 06:50:51 [skillopt-official] rollout #37 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=24m 37s
2026-09-20 06:53:52 [skillopt-official] rollout #37 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=21m 31s
2026-09-20 06:57:32 [skillopt-official] rollout #37 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=18m 41s
2026-09-20 07:01:28 [skillopt-official] rollout #37 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=15m 51s
2026-09-20 07:04:42 [skillopt-official] rollout #37 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=12m 41s
2026-09-20 07:08:16 [skillopt-official] rollout #37 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=1 F1=1.000) eta_batch=9m 35s
2026-09-20 07:11:57 [skillopt-official] rollout #37 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 26s
2026-09-20 07:14:47 [skillopt-official] rollout #37 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 12s
2026-09-20 07:18:20 [skillopt-official] rollout #37 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-20 07:18:20 [skillopt-official] rollout #37 completato in 1h 04m 25s | n=100 hard(EM)=0.610 soft(F1)=0.709 errori=22/100 | rollout totali=2170 | tempo totale=23h 26m 06s
    [6/6 EVALUATE] REJECT soft=0.7091 <= current=0.7763

  [STEP 18 done] epoch=2 action=reject current=0.7763 best=0.7763 dt=4441.4s
    timing: rollout=561.2s reflect=14.2s aggregate=0.0s select=0.0s evaluate=3865.9s

  [STEP 19/20] epoch=2 step_in_epoch=8 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=46)
2026-09-20 07:18:20 [skillopt-official] rollout #38 avvio | fase=step_0019/rollout | task=15 skill_chars=881 workers=4
2026-09-20 07:21:50 [skillopt-official] rollout #38 task 5/15 (hotpotqa-train-5ac2ea1a5542990b17b154a1: EM=0 F1=0.000) eta_batch=6m 59s
2026-09-20 07:24:20 [skillopt-official] rollout #38 task 10/15 (hotpotqa-train-5a8ca7d4554299240d9c21b8: EM=1 F1=1.000) eta_batch=2m 59s
2026-09-20 07:26:31 [skillopt-official] rollout #38 task 15/15 (hotpotqa-train-5a78daf855429970f5fffdae: EM=1 F1=1.000) eta_batch=0s
2026-09-20 07:26:31 [skillopt-official] rollout #38 completato in 8m 10s | n=15 hard(EM)=0.733 soft(F1)=0.820 errori=1/15 | rollout totali=2185 | tempo totale=23h 34m 17s
    [1/6 done] hard=0.7333 soft=0.8200
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 2/3 minibatch_fail_000 (4 trajs) → 3 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 0 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 3+2 → 5 edits
    [3/6 done] merged 5 edits
    [4/6 SELECT] 5 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 1630
    [6/6 EVALUATE] selection items=100
2026-09-20 07:27:03 [skillopt-official] rollout #39 avvio | fase=step_0019/selection_eval | task=100 skill_chars=1630 workers=4
2026-09-20 07:30:24 [skillopt-official] rollout #39 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=1h 03m 37s
2026-09-20 07:33:15 [skillopt-official] rollout #39 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=55m 49s
2026-09-20 07:36:42 [skillopt-official] rollout #39 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=54m 38s
2026-09-20 07:39:22 [skillopt-official] rollout #39 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=49m 16s
2026-09-20 07:41:31 [skillopt-official] rollout #39 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=43m 23s
2026-09-20 07:44:59 [skillopt-official] rollout #39 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=41m 50s
2026-09-20 07:47:53 [skillopt-official] rollout #39 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=38m 40s
2026-09-20 07:50:55 [skillopt-official] rollout #39 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=35m 47s
2026-09-20 07:53:57 [skillopt-official] rollout #39 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=32m 52s
2026-09-20 07:57:24 [skillopt-official] rollout #39 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=1 F1=1.000) eta_batch=30m 20s
2026-09-20 08:00:39 [skillopt-official] rollout #39 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=27m 29s
2026-09-20 08:03:35 [skillopt-official] rollout #39 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=24m 21s
2026-09-20 08:06:43 [skillopt-official] rollout #39 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=21m 21s
2026-09-20 08:10:19 [skillopt-official] rollout #39 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.000) eta_batch=18m 32s
2026-09-20 08:13:58 [skillopt-official] rollout #39 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=15m 38s
2026-09-20 08:17:29 [skillopt-official] rollout #39 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=1 F1=1.000) eta_batch=12m 36s
2026-09-20 08:21:11 [skillopt-official] rollout #39 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=9m 33s
2026-09-20 08:24:41 [skillopt-official] rollout #39 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 24s
2026-09-20 08:27:27 [skillopt-official] rollout #39 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 10s
2026-09-20 08:30:54 [skillopt-official] rollout #39 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-20 08:30:54 [skillopt-official] rollout #39 completato in 1h 03m 51s | n=100 hard(EM)=0.620 soft(F1)=0.720 errori=20/100 | rollout totali=2285 | tempo totale=24h 38m 41s
    [6/6 EVALUATE] REJECT soft=0.7196 <= current=0.7763

  [STEP 19 done] epoch=2 action=reject current=0.7763 best=0.7763 dt=4354.1s
    timing: rollout=490.2s reflect=19.0s aggregate=9.7s select=4.0s evaluate=3831.2s

  [STEP 20/20] epoch=2 step_in_epoch=9 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=48)
2026-09-20 08:30:54 [skillopt-official] rollout #40 avvio | fase=step_0020/rollout | task=15 skill_chars=881 workers=4
2026-09-20 08:34:13 [skillopt-official] rollout #40 task 5/15 (hotpotqa-train-5a8b036d55429971feec45fe: EM=0 F1=0.800) eta_batch=6m 37s
2026-09-20 08:37:44 [skillopt-official] rollout #40 task 10/15 (hotpotqa-train-5a7a9a2255429941d65f26eb: EM=0 F1=0.000) eta_batch=3m 24s
2026-09-20 08:40:31 [skillopt-official] rollout #40 task 15/15 (hotpotqa-train-5adf4b335542993a75d264a5: EM=1 F1=1.000) eta_batch=0s
2026-09-20 08:40:31 [skillopt-official] rollout #40 completato in 9m 36s | n=15 hard(EM)=0.267 soft(F1)=0.439 errori=4/15 | rollout totali=2300 | tempo totale=24h 48m 17s
    [1/6 done] hard=0.2667 soft=0.4388
    [2/6 REFLECT minibatch] failure=11→2 groups  success=4→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_001 (3 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_000 (4 trajs) → 0 edits
    [2/6 done] failure_patches=2 success_patches=0
    [3/6 AGGREGATE] failure=2 success=0 (parallel, workers=2)
    [aggregate failure] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate failure] level=1 batch [0:2] → 1 patch (2 edits)
    [3/6 done] merged 2 edits
    [4/6 SELECT] 2 -> 2 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 881 -> 2202
    [6/6 EVALUATE] selection items=100
2026-09-20 08:41:01 [skillopt-official] rollout #41 avvio | fase=step_0020/selection_eval | task=100 skill_chars=2202 workers=4
2026-09-20 08:44:31 [skillopt-official] rollout #41 task 5/100 (hotpotqa-val-5ab5e9865542992aa134a3db: EM=1 F1=1.000) eta_batch=1h 06m 28s
2026-09-20 08:47:14 [skillopt-official] rollout #41 task 10/100 (hotpotqa-val-5a85fe2f5542996432c57165: EM=1 F1=1.000) eta_batch=55m 56s
2026-09-20 08:50:29 [skillopt-official] rollout #41 task 15/100 (hotpotqa-val-5ae6363b55429929b0807af0: EM=1 F1=1.000) eta_batch=53m 39s
2026-09-20 08:53:11 [skillopt-official] rollout #41 task 20/100 (hotpotqa-val-5a872e8e5542991e7718170c: EM=0 F1=0.000) eta_batch=48m 42s
2026-09-20 08:55:18 [skillopt-official] rollout #41 task 25/100 (hotpotqa-val-5a7e3a3f5542995ed0d166dd: EM=1 F1=1.000) eta_batch=42m 51s
2026-09-20 08:58:50 [skillopt-official] rollout #41 task 30/100 (hotpotqa-val-5a7949d45542994bb9456fdd: EM=0 F1=0.000) eta_batch=41m 33s
2026-09-20 09:02:18 [skillopt-official] rollout #41 task 35/100 (hotpotqa-val-5a888d535542997e5c09a617: EM=0 F1=0.667) eta_batch=39m 31s
2026-09-20 09:05:42 [skillopt-official] rollout #41 task 40/100 (hotpotqa-val-5a75f79555429976ec32bcca: EM=1 F1=1.000) eta_batch=37m 02s
2026-09-20 09:09:12 [skillopt-official] rollout #41 task 45/100 (hotpotqa-val-5ab1f13e554299449642c81c: EM=0 F1=0.400) eta_batch=34m 27s
2026-09-20 09:12:44 [skillopt-official] rollout #41 task 50/100 (hotpotqa-val-5ab56e085542992aa134a315: EM=0 F1=0.000) eta_batch=31m 43s
2026-09-20 09:16:01 [skillopt-official] rollout #41 task 55/100 (hotpotqa-val-5a7dc2495542997cc2c4749a: EM=1 F1=1.000) eta_batch=28m 38s
2026-09-20 09:19:15 [skillopt-official] rollout #41 task 60/100 (hotpotqa-val-5adc91865542994ed6169b93: EM=1 F1=1.000) eta_batch=25m 29s
2026-09-20 09:22:30 [skillopt-official] rollout #41 task 65/100 (hotpotqa-val-5a7b24fe55429931da12c9f7: EM=1 F1=1.000) eta_batch=22m 20s
2026-09-20 09:25:41 [skillopt-official] rollout #41 task 70/100 (hotpotqa-val-5a7dd9445542997cc2c474ac: EM=0 F1=0.500) eta_batch=19m 08s
2026-09-20 09:29:08 [skillopt-official] rollout #41 task 75/100 (hotpotqa-val-5ab72b5c5542993667793f63: EM=0 F1=0.000) eta_batch=16m 02s
2026-09-20 09:32:38 [skillopt-official] rollout #41 task 80/100 (hotpotqa-val-5adf9dc3554299025d62a2e6: EM=0 F1=0.800) eta_batch=12m 54s
2026-09-20 09:36:11 [skillopt-official] rollout #41 task 85/100 (hotpotqa-val-5a8b595855429949d91db563: EM=0 F1=0.000) eta_batch=9m 44s
2026-09-20 09:39:42 [skillopt-official] rollout #41 task 90/100 (hotpotqa-val-5ab94cf0554299743d22eade: EM=0 F1=0.000) eta_batch=6m 31s
2026-09-20 09:42:47 [skillopt-official] rollout #41 task 95/100 (hotpotqa-val-5abd6cb955429933744ab7cd: EM=0 F1=0.667) eta_batch=3m 15s
2026-09-20 09:46:16 [skillopt-official] rollout #41 task 100/100 (hotpotqa-val-5ab576dc5542997d4ad1f13d: EM=1 F1=1.000) eta_batch=0s
2026-09-20 09:46:16 [skillopt-official] rollout #41 completato in 1h 05m 14s | n=100 hard(EM)=0.550 soft(F1)=0.677 errori=22/100 | rollout totali=2400 | tempo totale=25h 54m 02s
    [6/6 EVALUATE] REJECT soft=0.6767 <= current=0.7763

  [STEP 20 done] epoch=2 action=reject current=0.7763 best=0.7763 dt=4521.1s
    timing: rollout=576.5s reflect=19.8s aggregate=9.8s select=0.0s evaluate=3915.0s

  [done] best skill from step 5, score=0.7763

============================================================
  Final Summary
============================================================
  steps=20 accept=1 reject=19 skip=0
  best_score=0.7763 (step 5)  wall=89973s
    epoch 1: accept=1 reject=9 best=0.7763
    epoch 2: accept=0 reject=10 best=0.7763
  total tokens: 1,143,876 (prompt=1,097,275 completion=46,601 calls=67)
2026-09-20 09:46:16 [skillopt-official] Completato target=qwen38_27b_local in 25h 54m 03s | baseline_sel=0.62 best_sel=0.7762698412698414 accepts=1 rejects=19
2026-09-20 09:46:16 [optimize] Costi ottimizzazione scritti in $REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/results/optimization_costs.csv
Optimization costs: $REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/results/optimization_costs.csv
2026-09-20 09:46:16 [cli] Comando completato in 39h 19m 24s


==> anc/evidence/qwen_v2/hotpotqa/logs/optimizer.prelaunch_abort.log <==
launch aborted: required credential unavailable


==> anc/evidence/qwen_v2/hotpotqa/manifests/artifact_freeze_manifest.json <==
{
  "frozen_at": "2026-10-02T16:41:19.232168+00:00",
  "identity": {
    "config_sha256": "33c6a33c46e3e89002df7880d0a940c093a22997b31507fd6efb29bba19f0628",
    "datasets": {
      "llm": {
        "file_sha256": "48b7fb9e9319d2d665f65a6119af8a0b3f88a33b6067bb4b200283575bd44f47",
        "ordering_sha256": "7b5c8074afa2d140e792779503e67817b782c2f459cd40c187c4ed161143313f",
        "path": "$REPOSITORY_ROOT/data/tasks_hotpotqa.jsonl",
        "splits": {
          "test": {
            "canonical_rows_sha256": "159e849c02054e63685bab2168953e061684a65f3d2185e6ac196c7e0bbf8cdf",
            "count": 500,
            "ordered_ids_sha256": "d65954704521dcd4e1ec4a2e7d8b6eae3c6a6ddddfe147badbb4f588cb7b8664"
          },
          "train": {
            "canonical_rows_sha256": "bc12684480deebc8db80683531a91a81cd13278ae588a0e2708f09ae48ffb137",
            "count": 150,
            "ordered_ids_sha256": "71c6d21042799d92740664368bee321f9107ca087c02d303543033123e706f81"
          },
          "val": {
            "canonical_rows_sha256": "6e2805b2e301bcf461ff7e38fb2ee11c1b34f3a4d72599a0cedd1c4a7c2b21c5",
            "count": 100,
            "ordered_ids_sha256": "f2d5ce6a840a47e03d80da05901b2d1cd4b464e20f33ec20a690d83e47aebe7c"
          }
        }
      },
      "mcp": {
        "file_sha256": "4d5d842b78255e79b005939d93c94dde4a68dc65f95efe51124787324c4d1679",
        "ordering_sha256": "4e95cfb78a8eecccc16b764dba1c0d17b996437129555ffc30c07e0eeddb1cdc",
        "path": "$REPOSITORY_ROOT/data/tasks_mcp_bea.jsonl",
        "splits": {
          "test": {
            "canonical_rows_sha256": "95533b3e61b437eb0b2e2b18ce69fada2e4afba6dba1d48bf5360c050eb7286d",
            "count": 8,
            "ordered_ids_sha256": "e0880caf2f2cdbc0271f16cba391cdf993284004899082ee40f20073fda0efdb"
          },
          "train": {
            "canonical_rows_sha256": "9fd71e26c03e665acfe896b21e29f7db096117087337ee35a8c851d301826581",
            "count": 8,
            "ordered_ids_sha256": "d279e76a5ef8ace9584ee79a366686361727389c6d1e1ddff8cfecd9b39d914d"
          },
          "val": {
            "canonical_rows_sha256": "8e6b68345ff2da2a1d5f5963b97fd2851922cfcaeb552137192c55c983f37026",
            "count": 8,
            "ordered_ids_sha256": "fc0e03b49ad26f5c8964442e1fd8f7ecbacaeb8edd2c2571af22a2ce571e9a82"
          }
        }
      }
    },
    "identity_sha256": "8384104cb3317ba6e48c7554d595cdd99e48bdd2b3412f982a9eef7bcff680e4",
    "targets": {
      "qwen38_27b_local": {
        "adapter": "openai_compatible",
        "base_url": "<LOCAL_TARGET_ENDPOINT>",
        "fallback_base_urls": [
          "<LOCAL_TARGET_ENDPOINT>"
        ],
        "max_tokens": 512,
        "model": "qwen/qwen3.8-27b",
        "referenced_files": {
          "condition:baseline:prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_minimal.md",
            "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
          },
          "condition:gepa:fallback_prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_minimal.md",
            "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
          },
          "condition:gepa:prompt_artifact": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md",
            "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
          },
          "condition:gepa:prompt_artifact_manifest": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md.manifest.json",
            "sha256": "c9069387c78d3d9e2ca4b86534fd3a7fe33707a430a970c92f286daa0ac7027b"
          },
          "condition:manual:prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_system.md",
            "sha256": "9591e99b3c4b96ebfa9f6f31ebf6e3c3abb6f8e08cab1d7a6b0905479b10141c"
          },
          "condition:skillopt:fallback_skill": {
            "path": "$REPOSITORY_ROOT/skills/minimal_skill.md",
            "sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59"
          },
          "condition:skillopt:prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_minimal.md",
            "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
          },
          "condition:skillopt:skill_artifact": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md",
            "sha256": "e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c"
          },
          "condition:skillopt:skill_artifact_manifest": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md.manifest.json",
            "sha256": "49b84224f0aea35c5ef17e9ca6fde49b07aa17296e79ce1889d6c9d41b487457"
          }
        },
        "temperature": 0.0,
        "timeout_seconds": 180
      }
    }
  },
  "status": "frozen"
}

==> anc/evidence/qwen_v2/hotpotqa/optimization/gepa/best_prompt.md <==
Answer the question using the provided paragraphs. Reply with the short answer only.


==> anc/evidence/qwen_v2/hotpotqa/optimization/gepa/best_prompt.md.manifest.json <==
{
  "artifact_path": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md",
  "baseline_val_score": 0.807,
  "best_candidate_idx": 0,
  "best_val_score": 0.807,
  "convergence": [
    {
      "candidate": 0,
      "metric_calls_at_discovery": 0,
      "val_score": 0.807
    },
    {
      "candidate": 1,
      "metric_calls_at_discovery": 225,
      "val_score": 0.65255
    },
    {
      "candidate": 2,
      "metric_calls_at_discovery": 335,
      "val_score": 0.608075
    },
    {
      "candidate": 3,
      "metric_calls_at_discovery": 460,
      "val_score": 0.568375
    },
    {
      "candidate": 4,
      "metric_calls_at_discovery": 570,
      "val_score": 0.64095
    },
    {
      "candidate": 5,
      "metric_calls_at_discovery": 680,
      "val_score": 0.65655
    },
    {
      "candidate": 6,
      "metric_calls_at_discovery": 790,
      "val_score": 0.637625
    },
    {
      "candidate": 7,
      "metric_calls_at_discovery": 900,
      "val_score": 0.6528750000000001
    },
    {
      "candidate": 8,
      "metric_calls_at_discovery": 1010,
      "val_score": 0.588710294117647
    },
    {
      "candidate": 9,
      "metric_calls_at_discovery": 1120,
      "val_score": 0.5902852941176471
    }
  ],
  "cost_usd": 0.0,
  "created_at": "2026-09-19T05:52:10.112066+00:00",
  "engine": "official",
  "gepa_version": "0.1.4",
  "max_metric_calls": 1200,
  "num_candidates": 10,
  "optimization_scoring": "deterministic_benchmark",
  "optimizer": "gepa",
  "reason": "official gepa.optimize: reflective Pareto prompt evolution",
  "reflection_lm": "anthropic/claude-opus-4.8@https://openrouter.ai/api/v1",
  "reflection_minibatch_size": 5,
  "rollouts": 1220,
  "run_dir": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/gepa_run",
  "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb",
  "status": "completed",
  "target_id": "qwen38_27b_local",
  "wall_clock_seconds": 48319.557372816
}

==> anc/evidence/qwen_v2/hotpotqa/optimization/gepa/candidate_tree.html <==
<!DOCTYPE html>
<html lang="en">
<head>
<meta charset="UTF-8">
<meta name="viewport" content="width=device-width, initial-scale=1.0">
<title>GEPA Candidate Tree</title>
<style>
  * { margin: 0; padding: 0; box-sizing: border-box; }
  html, body { height: 100%; width: 100%; font-family: -apple-system, BlinkMacSystemFont, "Segoe UI", Roboto, sans-serif; background: #f8f9fa; display: flex; flex-direction: column; }
  #header { background: #fff; border-bottom: 1px solid #dee2e6; padding: 12px 20px; display: flex; align-items: center; gap: 16px; flex-shrink: 0; }
  #header h1 { font-size: 18px; font-weight: 600; color: #212529; }
  .legend { display: flex; gap: 14px; font-size: 13px; color: #495057; }
  .legend-item { display: flex; align-items: center; gap: 4px; }
  .legend-dot { width: 12px; height: 12px; border-radius: 50%; border: 1px solid #adb5bd; }
  #graph-container { flex: 1 1 auto; width: 100%; overflow: auto; padding: 20px; text-align: center; }
  #graph-container svg { width: 100%; height: 100%; }
  #tooltip {
    display: none; position: fixed; background: #fff; border: 1px solid #dee2e6;
    border-radius: 8px; padding: 14px 16px; max-width: 560px; max-height: 70vh; overflow-y: auto;
    box-shadow: 0 4px 16px rgba(0,0,0,0.18); z-index: 1000; font-size: 13px; line-height: 1.5;
  }
  #tooltip .tt-header { font-weight: 700; font-size: 15px; margin-bottom: 6px; color: #212529; }
  #tooltip .tt-meta { color: #6c757d; margin-bottom: 4px; }
  #tooltip .tt-hint { color: #adb5bd; font-size: 11px; font-style: italic; margin-bottom: 10px; }
  #tooltip .tt-comp-name { font-weight: 600; color: #495057; margin-top: 10px; border-bottom: 1px solid #e9ecef; padding-bottom: 2px; }
  #tooltip .tt-comp-text {
    white-space: pre-wrap; word-break: break-word; background: #f8f9fa;
    border: 1px solid #e9ecef; border-radius: 4px; padding: 8px 10px; margin-top: 4px;
    font-family: "SF Mono", SFMono-Regular, Menlo, Consolas, monospace; font-size: 12px;
    max-height: 200px; overflow-y: auto;
  }
  .role-badge { display: inline-block; padding: 2px 8px; border-radius: 4px; font-size: 11px; font-weight: 600; margin-left: 6px; }
  .role-best { background: #00e5ff33; color: #006064; }
  .role-pareto { background: #ff980033; color: #e65100; }
  .role-seed { background: #e0e0e0; color: #424242; }
</style>
</head>
<body>
<div id="header">
  <h1>GEPA Candidate Tree</h1>
  <div class="legend">
    <div class="legend-item"><div class="legend-dot" style="background:cyan"></div> Best</div>
    <div class="legend-item"><div class="legend-dot" style="background:orange"></div> Pareto Front</div>
    <div class="legend-item"><div class="legend-dot" style="background:lightgray"></div> Other</div>
  </div>
</div>
<div id="graph-container"><p>Loading graph&hellip;</p></div>
<div id="tooltip"></div>

<script type="module">
const NODES = [{"idx": 0, "score": 0.807, "parents": "seed", "role": "Best", "components": {"system_prompt": "Answer the question using the provided paragraphs. Reply with the short answer only.\n"}},
{"idx": 1, "score": 0.6525, "parents": "0", "role": "Pareto Front", "components": {"system_prompt": "Answer the question using only the provided context paragraphs. Some questions are multi-hop and require combining facts across two or more paragraphs to reach the answer.\n\nOutput format rules (critical for scoring):\n- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no surrounding punctuation, no full sentences.\n- Answer in English.\n\nExtracting the answer:\n- Match the wording of the answer as closely as possible to how it appears in the context. The scoring rewards exact matches against a gold answer that is typically taken verbatim (or nearly verbatim) from the source text.\n- Do NOT trim, shorten, or \"clean up\" a phrase into a simpler form. Include the full relevant span as written in the paragraph, including descriptive words and any quotation marks that are part of the phrase.\n  - Example: if the text says the party was the Liberal \"Venstre\" party, answer: Liberal \"Venstre\" party \u2014 not just Venstre.\n- Preserve the original form of nationalities/adjectives exactly as the context uses them (e.g., if the text describes someone as \"Armenian American,\" answer Armenian, not Armenia).\n- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986).\n- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.\n\nStrategy:\n1. Read the question and identify the key entity or entities.\n2. Locate the relevant paragraph(s). For multi-hop questions, first find the intermediate fact, then use it to find the final answer.\n3. Copy the answer span directly from the text, keeping it complete but as concise as the question requires.\n4. Output that span alone."}},
{"idx": 2, "score": 0.6081, "parents": "1", "role": "", "components": {"system_prompt": "TASK\nYou are given a reading-comprehension question together with a set of context paragraphs. Each context paragraph begins with a bracketed title, e.g. [Treaty of Gandamak], followed by the paragraph text. Your job is to answer the question using ONLY the information contained in the provided context paragraphs. Do not use outside knowledge.\n\nSome questions are \"multi-hop\": the answer requires combining facts from two or more paragraphs. For these, first locate an intermediate fact (e.g., identify an entity by its description), then use that fact to find the paragraph that contains the final answer.\n\nINPUT FORMAT\nThe input typically looks like:\n- An instruction line telling you to reply with the exact short answer only.\n- \"Context:\" followed by several bracketed-title paragraphs.\n- A \"Question:\" line (sometimes the question appears at the end; if not explicitly labeled, infer it from the prompt). Note: occasionally the context is long and may appear truncated \u2014 answer based on what is available.\n\nOUTPUT FORMAT RULES (critical for scoring)\n- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no label, no surrounding punctuation, no full sentences.\n- Answer in English.\n- ALWAYS produce an answer. Never return an empty string. Even if you are unsure, give your best single short answer extracted from the most relevant paragraph. An empty or missing answer scores zero.\n- Be efficient and decisive: read the paragraphs, find the answer, and output it. Do not overthink or stall \u2014 timing out or returning nothing scores zero.\n\nHOW TO EXTRACT THE ANSWER\n- Match the wording of the answer as closely as possible to how it appears in the context. Scoring rewards exact (verbatim or near-verbatim) matches against a gold answer taken from the source text.\n- Copy the answer span directly from the text. Keep it complete but as concise as the question requires.\n- Do NOT trim, shorten, or \"clean up\" a phrase into a simpler form. Include the full relevant span as written, including descriptive words and any quotation marks that are part of the phrase.\n  - Example: if the text says the party was the Liberal \"Venstre\" party, answer: Liberal \"Venstre\" party \u2014 not just Venstre.\n  - Example: for a descriptive answer like \"shortest player ever to play in the National Basketball Association\", give the full phrase as written.\n- Preserve nationalities/adjectives exactly as the context uses them (e.g., \"Armenian American\" \u2192 Armenian, not Armenia).\n- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986, 47,818).\n- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.\n- For \"what/which named thing\" questions (treaties, songs, people, places), answer with the proper name exactly as it appears (e.g., Treaty of Gandamak; Brendan O'Brien; Melville).\n\nMULTI-HOP STRATEGY\n1. Read the question and identify the key entity/entities and what final piece of information is being asked.\n2. If the question describes an entity indirectly (e.g., \"the company whose Canadian arm is Oxford\"), first find the paragraph that establishes that link (Oxford is the Canadian arm of Pendaflex), then find the paragraph about the resolved entity (Pendaflex is headquartered in Melville, NY) and extract the final answer (Melville).\n3. Output only the final answer span.\n\nWork quickly and always commit to a concrete short answer."}},
{"idx": 3, "score": 0.5684, "parents": "1", "role": "", "components": {"system_prompt": "TASK\nYou are given a question and a set of context paragraphs. Each paragraph begins with a bracketed title, e.g., [Title], followed by its text. Answer the question using ONLY the information in the provided context. Some questions are multi-hop and require combining facts across two or more paragraphs.\n\nOUTPUT FORMAT (critical for scoring):\n- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no label, no surrounding punctuation, no full sentences.\n- Answer in English.\n- ALWAYS output a non-empty answer. Never return a blank/empty response. If unsure, give your single best guess extracted from the context. An empty answer scores zero.\n- Do not deliberate at length or produce long internal reasoning that risks timing out. Work efficiently: locate the relevant paragraph(s), extract the span, and output it. Speed matters \u2014 overly long processing causes timeouts that score zero.\n\nQUESTION TYPES AND HOW TO ANSWER:\n1. Yes/No comparison questions (e.g., \"Was X released prior to Y?\", \"Is A older than B?\"):\n   - Find the relevant fact (date, number, etc.) for each entity, compare, and answer with just \"yes\" or \"no\" (lowercase, no punctuation).\n   - Example: \"Was 9/11: Press for Truth released prior to Chasing Coral?\" \u2192 yes (2006 is before 2017).\n\n2. \"Which/what X was released/happened at a later (or earlier) date, A or B?\" questions:\n   - Compare the dates, then output the FULL NAME of the chosen entity exactly as it appears in the context (including any subtitle wording), NOT \"A\" or \"B\" and not a shortened form.\n   - Example: comparing My Dog Tulip vs Monsters vs. Aliens \u2192 Monsters vs. Aliens.\n\n3. Factual extraction / multi-hop questions:\n   - Identify the key entity in the question, find the intermediate fact, then use it to locate the final answer paragraph.\n   - Copy the answer span directly from the text.\n\nEXTRACTING THE ANSWER SPAN:\n- Match the wording of the answer as closely as possible to how it appears in the context. Scoring rewards exact matches against a gold answer taken verbatim (or nearly verbatim) from the source.\n- Do NOT trim, shorten, or \"clean up\" a phrase into a simpler form. Include the full relevant span as written, including descriptive words and any quotation marks that are part of the phrase.\n  - Example: if the text says the Liberal \"Venstre\" party, answer: Liberal \"Venstre\" party \u2014 not just Venstre.\n- Preserve the original form of nationalities/adjectives exactly as used (e.g., \"Armenian American\" \u2192 Armenian, if the question asks nationality).\n- For DATES specifically: include the full date span present in the text that answers the question. If the context gives a month and year (e.g., \"November 2017\"), output the full \"November 2017\", not just \"November\". Copy dates, durations, years, numbers, and units exactly (e.g., 119 minutes, 1986, November 2017).\n- For names of people, when the question asks \"who\" and the person is identified with a full name somewhere in the context, prefer the fullest form of the name available (e.g., if a paragraph titled with a full name exists, use that full name \u2014 \"Scott Paul Carson\" rather than \"Scott Carson\").\n- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.\n\nSTRATEGY:\n1. Read the question and identify the key entity or entities and what is being asked (yes/no, which one, or a specific fact).\n2. Locate the relevant paragraph(s) by matching entity names to bracketed titles and text. For multi-hop questions, first find the intermediate fact (e.g., a band's origin city), then use it to find the final answer (e.g., that band's formation year).\n3. Copy the answer span directly from the text, keeping it complete but as concise as the question requires. Prefer the fullest verbatim form for names and dates.\n4. Output that span alone, with nothing else."}},
{"idx": 4, "score": 0.641, "parents": "2", "role": "", "components": {"system_prompt": "TASK\nYou are given a reading-comprehension question together with a set of context paragraphs. Each context paragraph begins with a bracketed title, e.g. [Treaty of Gandamak], followed by the paragraph text. Answer the question using ONLY the information contained in the provided context paragraphs. Do not use outside knowledge.\n\nMany questions are \"multi-hop\": the answer requires combining facts from two or more paragraphs. For these, first locate an intermediate fact (identify an entity by its description or link), then use that fact to find the paragraph that contains the final answer.\n\nINPUT FORMAT\n- An instruction line telling you to reply with the exact short answer only.\n- \"Context:\" followed by several bracketed-title paragraphs.\n- A \"Question:\" line (sometimes at the end; if not explicitly labeled, infer it from the prompt). Context may occasionally be truncated \u2014 answer from what is available.\n\nOUTPUT FORMAT RULES (critical for scoring)\n- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no label, no surrounding punctuation, no full sentences.\n- Answer in English.\n- ALWAYS produce a non-empty answer. Even if unsure, give your single best short answer extracted from the most relevant paragraph. An empty/missing answer scores zero.\n- BE FAST AND DECISIVE. Timing out scores zero (see Example 5, which timed out and scored 0.000). Do not deliberate at length. Scan the paragraphs, locate the linking entity, find the answer, and output it immediately. Commit to a concrete answer within a short, bounded effort \u2014 never stall or loop.\n\nHOW TO EXTRACT THE ANSWER\n- Match the wording of the answer EXACTLY as it appears in the context (verbatim or near-verbatim). Scoring rewards exact matches against a gold answer taken verbatim from the source text.\n- Copy the answer span directly from the text. Do NOT abbreviate, truncate, correct spelling, or \"clean up\" a name or phrase into a simpler form.\n  - CRITICAL \u2014 copy full names exactly as written. If the text says \"Levni Yilmaz\", answer \"Levni Yilmaz\", NOT \"Lev Yilmaz\". Do not drop or alter parts of a proper name even if another paragraph shows a similar-looking name. Use the spelling from the paragraph that is actually about the answer entity.\n  - If the text says the party was the Liberal \"Venstre\" party, answer: Liberal \"Venstre\" party \u2014 not just Venstre.\n  - For a descriptive answer like \"shortest player ever to play in the National Basketball Association\", give the full phrase as written.\n- Preserve nationalities/adjectives exactly as the context uses them (e.g., \"Armenian American\" \u2192 Armenian, not Armenia).\n- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986, 47,818).\n- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.\n- For \"what/which named thing\" questions (treaties, songs, people, places, films, cups), answer with the proper name exactly as it appears (e.g., Treaty of Gandamak; Carabao Cup; The Spiderwick Chronicles; John Waters; Tinu Suresh Desai).\n- Include quotation marks or descriptive words only if they are part of the phrase in the source; otherwise output just the clean answer span with no added punctuation.\n\nMULTI-HOP STRATEGY\n1. Read the question and identify the key entity/entities and the exact final piece of information asked.\n2. If the question describes an entity indirectly, first find the paragraph establishing the link, then find the paragraph about the resolved entity and extract the final answer.\n   - Example: \"the company whose Canadian arm is Oxford\" \u2192 Oxford is the Canadian arm of Pendaflex \u2192 Pendaflex is headquartered in Melville \u2192 answer: Melville.\n   - Example: \"What director worked with Vikram Bhatt on a film starring Rajneesh Duggal and Adah Sharma?\" \u2192 find the film starring both actors, then find who directed it alongside Vikram Bhatt (e.g., from a film-series paragraph) \u2192 answer that director's full name exactly (e.g., Tinu Suresh Desai).\n3. Output only the final answer span, copied verbatim.\n\nWork quickly and always commit to one concrete short answer."}},
{"idx": 5, "score": 0.6565, "parents": "0", "role": "", "components": {"system_prompt": "Answer a question using a set of provided context paragraphs.\n\n## Input Format\nYou will receive:\n- A brief directive (e.g., \"Read the context paragraphs and answer the question. Reply with the exact short answer only...\").\n- A \"Context:\" section containing multiple paragraphs. Each paragraph is prefixed with its title/topic in square brackets, e.g., \"[Staten Island] ...\".\n- A \"Question:\" line with the question to answer.\n\nThe questions are typically multi-hop: answering may require combining facts from two or more paragraphs (e.g., find an entity in one paragraph, then look up a property of that entity in another). Some questions are comparisons (dates, which came first, etc.) or yes/no questions.\n\n## How to Answer\n1. Read the question and identify exactly what is being asked.\n2. Locate the relevant paragraph(s) by matching entities/topics mentioned in the question to the bracketed titles and paragraph text.\n3. For multi-hop questions, chain the facts: resolve the intermediate entity, then find the requested attribute.\n4. For comparison questions (e.g., \"which came first\"), extract the relevant values (usually years/dates) and compare them; answer with the name/entity requested, not the date.\n5. For yes/no questions, answer \"yes\" or \"no\" (lowercase).\n\n## Output Rules (critical for exact matching)\n- Reply with ONLY the short answer \u2014 a few words at most.\n- No explanation, no prefix, no surrounding punctuation, no quotation marks, no trailing period.\n- Answer in English.\n- Copy the answer EXACTLY as it appears in the source text, including full names and any qualifiers/parenthetical parts. For example, if a person's full name in the paragraph is \"Joey Wong Cho-Yee\", answer \"Joey Wong Cho-Yee\" \u2014 not a shortened \"Joey Wong\". When the answer is a named entity, prefer the complete form as written in the relevant paragraph.\n- For award/title answers, give the full official name as stated (e.g., \"Critics' Choice Television Award for Best Supporting Actress in a Comedy Series\").\n- Preserve the exact wording, spelling, and capitalization used in the context (except use lowercase \"yes\"/\"no\" for yes/no questions)."}},
{"idx": 6, "score": 0.6376, "parents": "1", "role": "", "components": {"system_prompt": "Answer the question using ONLY the provided context paragraphs. The input gives you a question preceded by a set of context paragraphs, each tagged with a bracketed title like [Entity Name] followed by descriptive text. Some questions are single-hop (answer lies in one paragraph); many are multi-hop and require combining facts across two or more paragraphs.\n\nTASK FLOW:\n1. Read the question and identify the key entity or entities and what is being asked.\n2. Locate the relevant paragraph(s). For multi-hop questions, first find the intermediate/bridging fact in one paragraph, then use that fact to locate the final answer in another paragraph.\n   - Example pattern: \"Who built the diesel railcars operated by [corporation described as X]?\" \u2014 first find which corporation matches description X, then find who built the railcars it operated.\n3. Copy the answer span directly from the text.\n4. Output that span alone.\n\nOUTPUT FORMAT RULES (critical for scoring \u2014 the answer is graded by exact match against a gold answer taken verbatim or nearly verbatim from the source):\n- Reply with ONLY the exact short answer, usually a few words. No explanation, no prefix, no label, no surrounding punctuation, no full sentences.\n- Answer in English.\n- Do NOT add extra descriptive qualifiers that the question did not ask for. Give the tightest span that directly answers the question and matches how the gold answer would appear.\n  - IMPORTANT: When a question asks for a category/division/level, answer with just that specific span, not the entire surrounding phrase. Example: if asked what division a team plays in and the text says \"NCAA Division I Football Bowl Subdivision,\" and the expected answer is the division level, answer just \"Division I\" rather than the full string. Match the granularity the question requests.\n- However, do NOT over-trim named entities. Copy proper names as they appear, including leading articles when they are part of the name (e.g., \"The University of Georgia\"). When a name has descriptive words that are part of the official/quoted phrase, keep them (e.g., Liberal \"Venstre\" party \u2014 not just Venstre; include quotation marks that are part of the phrase).\n- Preserve the original form of nationalities/adjectives exactly as the context uses them (e.g., \"Armenian American\" \u2192 Armenian, not Armenia).\n- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986).\n- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.\n\nYES/NO QUESTIONS:\n- For questions asking whether something is true (e.g., \"Are both X and Y American?\"), answer with a single word: Yes or No.\n\nGUIDING PRINCIPLE:\nMatch the wording of the answer as closely as possible to how it appears in the context, choosing the span at the granularity the question implies \u2014 complete enough to be a correct standalone answer, but not padded with unrequested extra words."}},
{"idx": 7, "score": 0.6529, "parents": "4", "role": "Pareto Front", "components": {"system_prompt": "TASK\nYou are given a reading-comprehension question together with a set of context paragraphs. Each context paragraph begins with a bracketed title, e.g. [Treaty of Gandamak], followed by the paragraph text. Answer the question using ONLY the information contained in the provided context paragraphs. Do not use outside knowledge.\n\nMany questions are \"multi-hop\": the answer requires combining facts from two or more paragraphs. For these, first locate an intermediate fact (identify an entity by its description or link), then use that fact to find the paragraph that contains the final answer.\n\nINPUT FORMAT\n- An instruction line telling you to reply with the exact short answer only.\n- \"Context:\" followed by several bracketed-title paragraphs.\n- A \"Question:\" line (sometimes at the end; the prompt may be truncated mid-question). If the question is not fully shown or not explicitly labeled, INFER the intended question from the context titles and the visible partial question, and still answer.\n- Context may occasionally be truncated \u2014 answer from what is available.\n\nCRITICAL PERFORMANCE CONSTRAINT \u2014 DO NOT TIME OUT\n- Timing out scores ZERO. This is the single biggest failure mode (see Examples 2 and 5, which timed out and scored 0.000 despite having answerable questions).\n- Work FAST. Do a single quick scan. Do NOT deliberate, re-read repeatedly, or loop.\n- Within a few seconds, commit to your single best short answer and output it immediately.\n- ALWAYS produce a non-empty answer. An empty/missing answer scores zero. Even if unsure, extract your best guess from the most relevant paragraph and output it.\n- Never stall. It is far better to give a quick imperfect answer than to run long and time out.\n\nOUTPUT FORMAT RULES (critical for scoring)\n- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no label, no surrounding punctuation, no full sentences.\n- Answer in English.\n- For yes/no questions, answer with a single lowercase word: \"yes\" or \"no\" (e.g., Example 4 gold answer was \"no\").\n- Match the wording of the answer EXACTLY as it appears in the context (verbatim or near-verbatim). Scoring rewards exact matches against a gold answer taken verbatim from the source text.\n\nHOW TO EXTRACT THE ANSWER\n- Copy the answer span directly from the text. Do NOT abbreviate, truncate, correct spelling, or \"clean up\" a name or phrase.\n  - CRITICAL \u2014 copy full names exactly as written. If the text says \"Levni Yilmaz\", answer \"Levni Yilmaz\", NOT \"Lev Yilmaz\". Do not drop or alter parts of a proper name even if another paragraph shows a similar-looking name. Use the spelling from the paragraph that is actually about the answer entity.\n  - If the text says the party was the Liberal \"Venstre\" party, answer: Liberal \"Venstre\" party \u2014 not just Venstre.\n  - For a descriptive answer like \"shortest player ever to play in the National Basketball Association\", give the full phrase as written.\n  - For concept/term answers, copy the exact noun phrase (e.g., Example 2 gold answer was \"Hirsch index rating\", copied verbatim from \"highest Hirsch index rating of all living chemists\").\n- Preserve nationalities/adjectives exactly as the context uses them (e.g., \"Armenian American\" \u2192 Armenian, not Armenia).\n- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986, 47,818).\n- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.\n- For \"what/which named thing\" questions (treaties, songs, people, places, films, cups, companies, bands), answer with the proper name exactly as it appears (e.g., Treaty of Gandamak; Carabao Cup; The Spiderwick Chronicles; John Waters; Tinu Suresh Desai; Crystal Dynamics; Na Na).\n- Include quotation marks or descriptive words only if they are part of the phrase in the source; otherwise output just the clean answer span with no added punctuation.\n\nMULTI-HOP STRATEGY (execute quickly)\n1. Read the question and identify the key entity/entities and the exact final piece of information asked.\n2. If the question describes an entity indirectly, first find the paragraph establishing the link, then find the paragraph about the resolved entity and extract the final answer.\n   - Example: \"the company whose Canadian arm is Oxford\" \u2192 Oxford is the Canadian arm of Pendaflex \u2192 Pendaflex is headquartered in Melville \u2192 answer: Melville.\n   - Example: \"What song by Last One Picked appeared in a 2004 teen musical comedy directed by Sara Sugarman?\" \u2192 the Sugarman 2004 film is \"Confessions of a Teenage Drama Queen\" \u2192 the Last One Picked paragraph says \"Na Na\" appeared on that film \u2192 answer: Na Na.\n   - Example: \"What director/developer worked on X\" \u2192 resolve the intermediate entity via one paragraph, then read the target paragraph for the name (e.g., Crystal Dynamics).\n3. For comparison yes/no questions (e.g., \"Do bands X and Y specialize in the exact same genre?\"), find each entity's attribute, compare, and answer \"yes\" or \"no\".\n4. Output only the final answer span, copied verbatim, and stop.\n\nRead the paragraphs once, locate the linking entity, find the answer, and output it immediately. Commit within a short, bounded effort \u2014 never stall or loop."}},
{"idx": 8, "score": 0.5887, "parents": "1", "role": "Pareto Front", "components": {"system_prompt": "TASK\nYou are given a question preceded by a set of context paragraphs. Each paragraph is introduced by a bracketed title, e.g., [USS Massachusetts (BB-59)], followed by descriptive text. Answer the question using ONLY the information in the provided context. Some questions are \"multi-hop\": they require chaining facts across two or more paragraphs (e.g., first identify an entity described in one paragraph, then look up a fact about that entity in another paragraph).\n\nOUTPUT FORMAT (critical for scoring)\n- Output ONLY the exact short answer. Nothing else.\n- No explanation, no prefix (e.g., no \"Answer:\"), no trailing punctuation, no full sentences.\n- Answer in English.\n- Always produce an answer. Never output an empty response. If uncertain, give your single best guess extracted from the context. (An empty or timed-out response scores 0.)\n- Keep it fast and simple: decide on the answer span and output it directly. Do not overthink or loop.\n\nHOW TO CHOOSE THE ANSWER SPAN \u2014 THE KEY RULE\nThe gold answer is the MINIMAL core answer to the question, usually a proper name or single key phrase. Match that minimal form. Do NOT append extra descriptive, attributive, or contextual words even if they appear adjacent in the source. Give the shortest complete phrase that directly and fully answers the question.\n\nSpecifically:\n- Give the core name/noun only. Strip surrounding qualifiers, appositives, roles, affiliations, and \"in association with ...\" clauses.\n  - Example: text says \"created by Adam Dawes in association with Retrospec\" \u2192 answer: Adam Dawes (NOT \"Adam Dawes in association with Retrospec\").\n  - Example: question asks in what capacity a general served, text says \"Chief of the Operations Staff of the Armed Forces High Command (Oberkommando der Wehrmacht)\" \u2192 the gold minimal answer was: Oberkommando der Wehrmacht. When a long official title ends with a parenthetical proper name/acronym, the expected answer is often just that parenthetical proper name.\n  - Example: \"What arts did X specialize in?\" with a paragraph titled [Graffiti] \u2192 answer: Graffiti.\n\n- For a PERSON, give their FULL name exactly as it first appears in that person's own defining paragraph, including all middle names.\n  - Example: paragraph says \"Umaro Mokhtar Sissoco Embal\u00f3 (born ...) has been the Prime Minister...\" \u2192 answer: Umaro Mokhtar Sissoco Embal\u00f3 (NOT the shorter \"Umaro Sissoco Embal\u00f3\" used later). Prefer the fullest canonical name form given at the entity's introduction.\n\n- REMOVE quotation marks, nicknames' quotes, and stray punctuation unless they are intrinsic to the answer. When a nickname is the answer, give it WITHOUT the surrounding quotation marks.\n  - Example: text says \"known as \\\"Big Mamie\\\"\" and the answer is the nickname \u2192 answer: Big Mamie (no quotes). (This exact form scored a perfect match.)\n  - Note: earlier task guidance about keeping quotation marks applies only when quotes are truly part of an official name; default to dropping them.\n\n- Preserve exact wording for dates, years, durations, numbers, and units exactly as written (e.g., 119 minutes, 1986, 36125 km2).\n- Preserve nationality/adjective forms exactly as the context uses them (e.g., \"Armenian\" not \"Armenia\").\n- Keep proper nouns in their original spelling and diacritics exactly as in the source (e.g., Embal\u00f3, Adjam\u00e9).\n\nSTRATEGY\n1. Read the question; identify the target entity/entities and exactly what single fact is being asked.\n2. For multi-hop questions: locate the intermediate fact in one paragraph, then use it to find the target paragraph and the final fact.\n3. Identify the minimal span that answers the question. Trim all leading/trailing qualifiers to the core name or phrase.\n4. For people, use the fullest name from their introductory paragraph. For nicknames, drop quotes. For official multi-part titles, prefer the concise proper-name/acronym core.\n5. Output that span alone \u2014 no punctuation, no extra words, never empty."}},
{"idx": 9, "score": 0.5903, "parents": "8", "role": "", "components": {"system_prompt": "TASK\nYou are given a question preceded by a set of context paragraphs. Each paragraph is introduced by a bracketed title, e.g., [USS Massachusetts (BB-59)], followed by descriptive text. Answer the question using ONLY the information in the provided context. Some questions are \"multi-hop\": they require chaining facts across two or more paragraphs (e.g., first identify an entity described in one paragraph, then look up a fact about that entity in another paragraph).\n\nOUTPUT FORMAT (critical for scoring)\n- Output ONLY the exact short answer. Nothing else.\n- No explanation, no prefix (e.g., no \"Answer:\"), no trailing punctuation, no full sentences, no quotation marks.\n- Answer in English.\n- Always produce an answer. Never output an empty response. If uncertain, give your single best guess extracted from the context. (An empty or timed-out response scores 0.)\n- Keep it fast and simple: decide on the answer span and output it directly. Do not overthink or loop.\n\nHOW TO CHOOSE THE ANSWER SPAN \u2014 THE KEY RULE\nThe gold answer is the MINIMAL core answer to the question, usually a proper name, single key phrase, number, or a one-word yes/no. Match that minimal form exactly. Do NOT append extra descriptive, attributive, or contextual words even if they appear adjacent in the source. Give the shortest complete phrase that directly and fully answers the question \u2014 and NOTHING more.\n\nCRITICAL: READ WHAT THE QUESTION ACTUALLY ASKS\n- Answer the precise fact requested, not a related fact. If the question asks \"how long is this river,\" the answer is the length (e.g., 65 mi), NOT the river's name. Re-read the question and match your answer to its exact interrogative (how long / how many / when / who / what / where / which).\n- Even when a question is phrased awkwardly or has typos (e.g., \"is this river low long\"), infer the intended fact (the length) and answer that.\n\nTRIMMING RULES \u2014 GIVE ONLY THE CORE\n- Give the core name/noun/phrase only. Strip surrounding qualifiers, appositives, roles, affiliations, coordinated additions, and \"in association with ...\" clauses.\n  - \"created by Adam Dawes in association with Retrospec\" \u2192 Adam Dawes\n  - Job/role questions: if the source says \"a Philosophy professor and writer,\" and the question asks the profession/role, give the minimal core: Philosophy professor (NOT \"Philosophy professor and writer\"). Drop trailing coordinated extras (\"and writer,\" \"and entertainer,\" etc.) unless the question clearly requires the full compound.\n  - Long official title ending in a parenthetical proper name/acronym \u2192 give just the parenthetical proper name. E.g., \"Chief of the Operations Staff of the Armed Forces High Command (Oberkommando der Wehrmacht)\" \u2192 Oberkommando der Wehrmacht.\n  - \"What arts did X specialize in?\" with a paragraph titled [Graffiti] \u2192 Graffiti.\n\n- For a PERSON, give their FULL name exactly as it first appears in that person's own defining paragraph, including all middle names.\n  - \"Umaro Mokhtar Sissoco Embal\u00f3 (born ...) has been the Prime Minister...\" \u2192 Umaro Mokhtar Sissoco Embal\u00f3 (NOT the shorter later form). Prefer the fullest canonical name at the entity's introduction.\n\n- REMOVE quotation marks, nickname quotes, and stray punctuation unless intrinsic to the answer.\n  - \"known as \\\"Big Mamie\\\"\" \u2192 Big Mamie (no quotes).\n\n- YES/NO questions (including \"Are both X and Y ...?\"): answer with a single lowercase word \u2014 yes or no. Determine the truth from the context (e.g., if one entity is a drummer and the other a chef, \"Are both famous chefs?\" \u2192 no).\n\n- Preserve exact wording for dates, years, durations, numbers, and units exactly as written (e.g., 119 minutes, 1986, 36125 km2, 65 mi, 1860).\n- Preserve nationality/adjective forms exactly as the context uses them (e.g., \"Armenian\" not \"Armenia\").\n- Keep proper nouns in their original spelling and diacritics exactly as in the source (e.g., Embal\u00f3, Adjam\u00e9, War & Peace).\n\nSTRATEGY\n1. Read the question; identify the target entity/entities and exactly which single fact is being asked. Match the answer to the interrogative word.\n2. For multi-hop questions: locate the intermediate fact in one paragraph, then use it to find the target paragraph and the final fact.\n3. Identify the minimal span that answers the question. Trim all leading/trailing qualifiers and coordinated extras to the core name, phrase, number, or yes/no.\n4. For people, use the fullest name from their introductory paragraph. For nicknames, drop quotes. For official multi-part titles, prefer the concise proper-name/acronym core.\n5. Output that span alone \u2014 no punctuation, no quotes, no extra words, never empty."}}];
const DOT = `digraph G {
    rankdir=TB;
    node [style=filled, shape=circle, fontsize=14, width=0.6, height=0.6];
    0 [label="0\\n(0.81)", fillcolor=cyan, tooltip=" "];
    1 [label="1\\n(0.65)", fillcolor=orange, tooltip=" "];
    2 [label="2\\n(0.61)", fillcolor=lightgray, tooltip=" "];
    3 [label="3\\n(0.57)", fillcolor=lightgray, tooltip=" "];
    4 [label="4\\n(0.64)", fillcolor=lightgray, tooltip=" "];
    5 [label="5\\n(0.66)", fillcolor=lightgray, tooltip=" "];
    6 [label="6\\n(0.64)", fillcolor=lightgray, tooltip=" "];
    7 [label="7\\n(0.65)", fillcolor=orange, tooltip=" "];
    8 [label="8\\n(0.59)", fillcolor=orange, tooltip=" "];
    9 [label="9\\n(0.59)", fillcolor=lightgray, tooltip=" "];
    0 -> 1;
    1 -> 2;
    1 -> 3;
    2 -> 4;
    0 -> 5;
    1 -> 6;
    4 -> 7;
    1 -> 8;
    8 -> 9;
}`;

const nodeMap = {};
NODES.forEach(n => { nodeMap[n.idx] = n; });

let pinnedIdx = null;   // non-null when tooltip is click-pinned (scrollable)
let hoverIdx = null;    // non-null when hovering over a node

function renderTooltip(idx) {
  const n = nodeMap[idx];
  if (!n) return "";
  let roleBadge = "";
  if (n.role === "Best") roleBadge = '<span class="role-badge role-best">BEST</span>';
  else if (n.role === "Pareto Front") roleBadge = '<span class="role-badge role-pareto">PARETO</span>';
  else if (n.role === "Seed") roleBadge = '<span class="role-badge role-seed">SEED</span>';

  let comps = "";
  for (const [name, text] of Object.entries(n.components)) {
    const escaped = text.replace(/&/g,"&amp;").replace(/</g,"&lt;").replace(/>/g,"&gt;");
    comps += '<div class="tt-comp-name">' + name + '</div><div class="tt-comp-text">' + escaped + '</div>';
  }

  return '<div class="tt-header">Candidate ' + n.idx + roleBadge + '</div>' +
    '<div class="tt-meta">Score: <strong>' + n.score + '</strong>&nbsp;&nbsp;|&nbsp;&nbsp;Parent(s): ' + n.parents +
    '</div><div class="tt-hint">' + (pinnedIdx === idx ? 'Click node again to dismiss' : 'Click to pin &amp; scroll') + '</div>' +
    comps;
}

function positionTooltip(x, y) {
  const tt = document.getElementById("tooltip");
  let tx = x + 16, ty = y + 16;
  const r = tt.getBoundingClientRect();
  if (tx + r.width > window.innerWidth - 8) tx = x - r.width - 16;
  if (ty + r.height > window.innerHeight - 8) ty = y - r.height - 16;
  if (tx < 8) tx = 8;
  if (ty < 8) ty = 8;
  tt.style.left = tx + "px";
  tt.style.top = ty + "px";
}

function showTooltip(idx, x, y) {
  const tt = document.getElementById("tooltip");
  tt.innerHTML = renderTooltip(idx);
  tt.style.display = "block";
  positionTooltip(x, y);
}

function hideTooltip() {
  pinnedIdx = null;
  hoverIdx = null;
  document.getElementById("tooltip").style.display = "none";
}

// Click outside tooltip and outside nodes dismisses pinned tooltip
document.addEventListener("mousedown", function(e) {
  const tt = document.getElementById("tooltip");
  if (pinnedIdx !== null && tt.style.display === "block"
      && !tt.contains(e.target) && !e.target.closest(".node")) {
    hideTooltip();
  }
});

async function render() {
  const { instance } = await import("https://cdn.jsdelivr.net/npm/@viz-js/viz@3.11.0/lib/viz-standalone.mjs");
  const viz = await instance();
  const svg = viz.renderSVGElement(DOT);
  const container = document.getElementById("graph-container");
  container.innerHTML = "";
  container.appendChild(svg);

  // Attach hover listeners and strip native <title> tooltips to avoid double tooltips
  svg.querySelectorAll(".node").forEach(node => {
    const title = node.querySelector("title");
    if (!title) return;
    const idx = parseInt(title.textContent, 10);
    if (isNaN(idx)) return;
    title.remove();  // remove native SVG tooltip
    node.style.cursor = "pointer";
    // Hover: show tooltip following the mouse (non-interactive)
    node.addEventListener("mouseenter", e => {
      if (pinnedIdx !== null) return;  // don't override a pinned tooltip
      hoverIdx = idx;
      showTooltip(idx, e.clientX, e.clientY);
    });
    node.addEventListener("mousemove", e => {
      if (pinnedIdx !== null || hoverIdx !== idx) return;
      positionTooltip(e.clientX, e.clientY);
    });
    node.addEventListener("mouseleave", () => {
      if (pinnedIdx !== null) return;
      hoverIdx = null;
      document.getElementById("tooltip").style.display = "none";
    });
    // Click: pin the tooltip so user can scroll it
    node.addEventListener("click", e => {
      e.stopPropagation();
      if (pinnedIdx === idx) { hideTooltip(); return; }
      pinnedIdx = idx;
      showTooltip(idx, e.clientX, e.clientY);
    });
  });
  // Also strip <title> from edges and the graph itself
  svg.querySelectorAll(".edge title").forEach(t => t.remove());
  const graphTitle = svg.querySelector(":scope > title");
  if (graphTitle) graphTitle.remove();
}

render().catch(err => {
  document.getElementById("graph-container").innerHTML =
    "<p style='color:red'>Failed to render graph: " + err.message + "</p>" +
    "<pre>" + DOT.replace(/</g,"&lt;") + "</pre>";
});
</script>
</body>
</html>


==> anc/evidence/qwen_v2/hotpotqa/optimization/gepa/candidates.json <==
[
  {
    "system_prompt": "Answer the question using the provided paragraphs. Reply with the short answer only.\n"
  },
  {
    "system_prompt": "Answer the question using only the provided context paragraphs. Some questions are multi-hop and require combining facts across two or more paragraphs to reach the answer.\n\nOutput format rules (critical for scoring):\n- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no surrounding punctuation, no full sentences.\n- Answer in English.\n\nExtracting the answer:\n- Match the wording of the answer as closely as possible to how it appears in the context. The scoring rewards exact matches against a gold answer that is typically taken verbatim (or nearly verbatim) from the source text.\n- Do NOT trim, shorten, or \"clean up\" a phrase into a simpler form. Include the full relevant span as written in the paragraph, including descriptive words and any quotation marks that are part of the phrase.\n  - Example: if the text says the party was the Liberal \"Venstre\" party, answer: Liberal \"Venstre\" party \u2014 not just Venstre.\n- Preserve the original form of nationalities/adjectives exactly as the context uses them (e.g., if the text describes someone as \"Armenian American,\" answer Armenian, not Armenia).\n- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986).\n- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.\n\nStrategy:\n1. Read the question and identify the key entity or entities.\n2. Locate the relevant paragraph(s). For multi-hop questions, first find the intermediate fact, then use it to find the final answer.\n3. Copy the answer span directly from the text, keeping it complete but as concise as the question requires.\n4. Output that span alone."
  },
  {
    "system_prompt": "TASK\nYou are given a reading-comprehension question together with a set of context paragraphs. Each context paragraph begins with a bracketed title, e.g. [Treaty of Gandamak], followed by the paragraph text. Your job is to answer the question using ONLY the information contained in the provided context paragraphs. Do not use outside knowledge.\n\nSome questions are \"multi-hop\": the answer requires combining facts from two or more paragraphs. For these, first locate an intermediate fact (e.g., identify an entity by its description), then use that fact to find the paragraph that contains the final answer.\n\nINPUT FORMAT\nThe input typically looks like:\n- An instruction line telling you to reply with the exact short answer only.\n- \"Context:\" followed by several bracketed-title paragraphs.\n- A \"Question:\" line (sometimes the question appears at the end; if not explicitly labeled, infer it from the prompt). Note: occasionally the context is long and may appear truncated \u2014 answer based on what is available.\n\nOUTPUT FORMAT RULES (critical for scoring)\n- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no label, no surrounding punctuation, no full sentences.\n- Answer in English.\n- ALWAYS produce an answer. Never return an empty string. Even if you are unsure, give your best single short answer extracted from the most relevant paragraph. An empty or missing answer scores zero.\n- Be efficient and decisive: read the paragraphs, find the answer, and output it. Do not overthink or stall \u2014 timing out or returning nothing scores zero.\n\nHOW TO EXTRACT THE ANSWER\n- Match the wording of the answer as closely as possible to how it appears in the context. Scoring rewards exact (verbatim or near-verbatim) matches against a gold answer taken from the source text.\n- Copy the answer span directly from the text. Keep it complete but as concise as the question requires.\n- Do NOT trim, shorten, or \"clean up\" a phrase into a simpler form. Include the full relevant span as written, including descriptive words and any quotation marks that are part of the phrase.\n  - Example: if the text says the party was the Liberal \"Venstre\" party, answer: Liberal \"Venstre\" party \u2014 not just Venstre.\n  - Example: for a descriptive answer like \"shortest player ever to play in the National Basketball Association\", give the full phrase as written.\n- Preserve nationalities/adjectives exactly as the context uses them (e.g., \"Armenian American\" \u2192 Armenian, not Armenia).\n- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986, 47,818).\n- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.\n- For \"what/which named thing\" questions (treaties, songs, people, places), answer with the proper name exactly as it appears (e.g., Treaty of Gandamak; Brendan O'Brien; Melville).\n\nMULTI-HOP STRATEGY\n1. Read the question and identify the key entity/entities and what final piece of information is being asked.\n2. If the question describes an entity indirectly (e.g., \"the company whose Canadian arm is Oxford\"), first find the paragraph that establishes that link (Oxford is the Canadian arm of Pendaflex), then find the paragraph about the resolved entity (Pendaflex is headquartered in Melville, NY) and extract the final answer (Melville).\n3. Output only the final answer span.\n\nWork quickly and always commit to a concrete short answer."
  },
  {
    "system_prompt": "TASK\nYou are given a question and a set of context paragraphs. Each paragraph begins with a bracketed title, e.g., [Title], followed by its text. Answer the question using ONLY the information in the provided context. Some questions are multi-hop and require combining facts across two or more paragraphs.\n\nOUTPUT FORMAT (critical for scoring):\n- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no label, no surrounding punctuation, no full sentences.\n- Answer in English.\n- ALWAYS output a non-empty answer. Never return a blank/empty response. If unsure, give your single best guess extracted from the context. An empty answer scores zero.\n- Do not deliberate at length or produce long internal reasoning that risks timing out. Work efficiently: locate the relevant paragraph(s), extract the span, and output it. Speed matters \u2014 overly long processing causes timeouts that score zero.\n\nQUESTION TYPES AND HOW TO ANSWER:\n1. Yes/No comparison questions (e.g., \"Was X released prior to Y?\", \"Is A older than B?\"):\n   - Find the relevant fact (date, number, etc.) for each entity, compare, and answer with just \"yes\" or \"no\" (lowercase, no punctuation).\n   - Example: \"Was 9/11: Press for Truth released prior to Chasing Coral?\" \u2192 yes (2006 is before 2017).\n\n2. \"Which/what X was released/happened at a later (or earlier) date, A or B?\" questions:\n   - Compare the dates, then output the FULL NAME of the chosen entity exactly as it appears in the context (including any subtitle wording), NOT \"A\" or \"B\" and not a shortened form.\n   - Example: comparing My Dog Tulip vs Monsters vs. Aliens \u2192 Monsters vs. Aliens.\n\n3. Factual extraction / multi-hop questions:\n   - Identify the key entity in the question, find the intermediate fact, then use it to locate the final answer paragraph.\n   - Copy the answer span directly from the text.\n\nEXTRACTING THE ANSWER SPAN:\n- Match the wording of the answer as closely as possible to how it appears in the context. Scoring rewards exact matches against a gold answer taken verbatim (or nearly verbatim) from the source.\n- Do NOT trim, shorten, or \"clean up\" a phrase into a simpler form. Include the full relevant span as written, including descriptive words and any quotation marks that are part of the phrase.\n  - Example: if the text says the Liberal \"Venstre\" party, answer: Liberal \"Venstre\" party \u2014 not just Venstre.\n- Preserve the original form of nationalities/adjectives exactly as used (e.g., \"Armenian American\" \u2192 Armenian, if the question asks nationality).\n- For DATES specifically: include the full date span present in the text that answers the question. If the context gives a month and year (e.g., \"November 2017\"), output the full \"November 2017\", not just \"November\". Copy dates, durations, years, numbers, and units exactly (e.g., 119 minutes, 1986, November 2017).\n- For names of people, when the question asks \"who\" and the person is identified with a full name somewhere in the context, prefer the fullest form of the name available (e.g., if a paragraph titled with a full name exists, use that full name \u2014 \"Scott Paul Carson\" rather than \"Scott Carson\").\n- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.\n\nSTRATEGY:\n1. Read the question and identify the key entity or entities and what is being asked (yes/no, which one, or a specific fact).\n2. Locate the relevant paragraph(s) by matching entity names to bracketed titles and text. For multi-hop questions, first find the intermediate fact (e.g., a band's origin city), then use it to find the final answer (e.g., that band's formation year).\n3. Copy the answer span directly from the text, keeping it complete but as concise as the question requires. Prefer the fullest verbatim form for names and dates.\n4. Output that span alone, with nothing else."
  },
  {
    "system_prompt": "TASK\nYou are given a reading-comprehension question together with a set of context paragraphs. Each context paragraph begins with a bracketed title, e.g. [Treaty of Gandamak], followed by the paragraph text. Answer the question using ONLY the information contained in the provided context paragraphs. Do not use outside knowledge.\n\nMany questions are \"multi-hop\": the answer requires combining facts from two or more paragraphs. For these, first locate an intermediate fact (identify an entity by its description or link), then use that fact to find the paragraph that contains the final answer.\n\nINPUT FORMAT\n- An instruction line telling you to reply with the exact short answer only.\n- \"Context:\" followed by several bracketed-title paragraphs.\n- A \"Question:\" line (sometimes at the end; if not explicitly labeled, infer it from the prompt). Context may occasionally be truncated \u2014 answer from what is available.\n\nOUTPUT FORMAT RULES (critical for scoring)\n- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no label, no surrounding punctuation, no full sentences.\n- Answer in English.\n- ALWAYS produce a non-empty answer. Even if unsure, give your single best short answer extracted from the most relevant paragraph. An empty/missing answer scores zero.\n- BE FAST AND DECISIVE. Timing out scores zero (see Example 5, which timed out and scored 0.000). Do not deliberate at length. Scan the paragraphs, locate the linking entity, find the answer, and output it immediately. Commit to a concrete answer within a short, bounded effort \u2014 never stall or loop.\n\nHOW TO EXTRACT THE ANSWER\n- Match the wording of the answer EXACTLY as it appears in the context (verbatim or near-verbatim). Scoring rewards exact matches against a gold answer taken verbatim from the source text.\n- Copy the answer span directly from the text. Do NOT abbreviate, truncate, correct spelling, or \"clean up\" a name or phrase into a simpler form.\n  - CRITICAL \u2014 copy full names exactly as written. If the text says \"Levni Yilmaz\", answer \"Levni Yilmaz\", NOT \"Lev Yilmaz\". Do not drop or alter parts of a proper name even if another paragraph shows a similar-looking name. Use the spelling from the paragraph that is actually about the answer entity.\n  - If the text says the party was the Liberal \"Venstre\" party, answer: Liberal \"Venstre\" party \u2014 not just Venstre.\n  - For a descriptive answer like \"shortest player ever to play in the National Basketball Association\", give the full phrase as written.\n- Preserve nationalities/adjectives exactly as the context uses them (e.g., \"Armenian American\" \u2192 Armenian, not Armenia).\n- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986, 47,818).\n- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.\n- For \"what/which named thing\" questions (treaties, songs, people, places, films, cups), answer with the proper name exactly as it appears (e.g., Treaty of Gandamak; Carabao Cup; The Spiderwick Chronicles; John Waters; Tinu Suresh Desai).\n- Include quotation marks or descriptive words only if they are part of the phrase in the source; otherwise output just the clean answer span with no added punctuation.\n\nMULTI-HOP STRATEGY\n1. Read the question and identify the key entity/entities and the exact final piece of information asked.\n2. If the question describes an entity indirectly, first find the paragraph establishing the link, then find the paragraph about the resolved entity and extract the final answer.\n   - Example: \"the company whose Canadian arm is Oxford\" \u2192 Oxford is the Canadian arm of Pendaflex \u2192 Pendaflex is headquartered in Melville \u2192 answer: Melville.\n   - Example: \"What director worked with Vikram Bhatt on a film starring Rajneesh Duggal and Adah Sharma?\" \u2192 find the film starring both actors, then find who directed it alongside Vikram Bhatt (e.g., from a film-series paragraph) \u2192 answer that director's full name exactly (e.g., Tinu Suresh Desai).\n3. Output only the final answer span, copied verbatim.\n\nWork quickly and always commit to one concrete short answer."
  },
  {
    "system_prompt": "Answer a question using a set of provided context paragraphs.\n\n## Input Format\nYou will receive:\n- A brief directive (e.g., \"Read the context paragraphs and answer the question. Reply with the exact short answer only...\").\n- A \"Context:\" section containing multiple paragraphs. Each paragraph is prefixed with its title/topic in square brackets, e.g., \"[Staten Island] ...\".\n- A \"Question:\" line with the question to answer.\n\nThe questions are typically multi-hop: answering may require combining facts from two or more paragraphs (e.g., find an entity in one paragraph, then look up a property of that entity in another). Some questions are comparisons (dates, which came first, etc.) or yes/no questions.\n\n## How to Answer\n1. Read the question and identify exactly what is being asked.\n2. Locate the relevant paragraph(s) by matching entities/topics mentioned in the question to the bracketed titles and paragraph text.\n3. For multi-hop questions, chain the facts: resolve the intermediate entity, then find the requested attribute.\n4. For comparison questions (e.g., \"which came first\"), extract the relevant values (usually years/dates) and compare them; answer with the name/entity requested, not the date.\n5. For yes/no questions, answer \"yes\" or \"no\" (lowercase).\n\n## Output Rules (critical for exact matching)\n- Reply with ONLY the short answer \u2014 a few words at most.\n- No explanation, no prefix, no surrounding punctuation, no quotation marks, no trailing period.\n- Answer in English.\n- Copy the answer EXACTLY as it appears in the source text, including full names and any qualifiers/parenthetical parts. For example, if a person's full name in the paragraph is \"Joey Wong Cho-Yee\", answer \"Joey Wong Cho-Yee\" \u2014 not a shortened \"Joey Wong\". When the answer is a named entity, prefer the complete form as written in the relevant paragraph.\n- For award/title answers, give the full official name as stated (e.g., \"Critics' Choice Television Award for Best Supporting Actress in a Comedy Series\").\n- Preserve the exact wording, spelling, and capitalization used in the context (except use lowercase \"yes\"/\"no\" for yes/no questions)."
  },
  {
    "system_prompt": "Answer the question using ONLY the provided context paragraphs. The input gives you a question preceded by a set of context paragraphs, each tagged with a bracketed title like [Entity Name] followed by descriptive text. Some questions are single-hop (answer lies in one paragraph); many are multi-hop and require combining facts across two or more paragraphs.\n\nTASK FLOW:\n1. Read the question and identify the key entity or entities and what is being asked.\n2. Locate the relevant paragraph(s). For multi-hop questions, first find the intermediate/bridging fact in one paragraph, then use that fact to locate the final answer in another paragraph.\n   - Example pattern: \"Who built the diesel railcars operated by [corporation described as X]?\" \u2014 first find which corporation matches description X, then find who built the railcars it operated.\n3. Copy the answer span directly from the text.\n4. Output that span alone.\n\nOUTPUT FORMAT RULES (critical for scoring \u2014 the answer is graded by exact match against a gold answer taken verbatim or nearly verbatim from the source):\n- Reply with ONLY the exact short answer, usually a few words. No explanation, no prefix, no label, no surrounding punctuation, no full sentences.\n- Answer in English.\n- Do NOT add extra descriptive qualifiers that the question did not ask for. Give the tightest span that directly answers the question and matches how the gold answer would appear.\n  - IMPORTANT: When a question asks for a category/division/level, answer with just that specific span, not the entire surrounding phrase. Example: if asked what division a team plays in and the text says \"NCAA Division I Football Bowl Subdivision,\" and the expected answer is the division level, answer just \"Division I\" rather than the full string. Match the granularity the question requests.\n- However, do NOT over-trim named entities. Copy proper names as they appear, including leading articles when they are part of the name (e.g., \"The University of Georgia\"). When a name has descriptive words that are part of the official/quoted phrase, keep them (e.g., Liberal \"Venstre\" party \u2014 not just Venstre; include quotation marks that are part of the phrase).\n- Preserve the original form of nationalities/adjectives exactly as the context uses them (e.g., \"Armenian American\" \u2192 Armenian, not Armenia).\n- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986).\n- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.\n\nYES/NO QUESTIONS:\n- For questions asking whether something is true (e.g., \"Are both X and Y American?\"), answer with a single word: Yes or No.\n\nGUIDING PRINCIPLE:\nMatch the wording of the answer as closely as possible to how it appears in the context, choosing the span at the granularity the question implies \u2014 complete enough to be a correct standalone answer, but not padded with unrequested extra words."
  },
  {
    "system_prompt": "TASK\nYou are given a reading-comprehension question together with a set of context paragraphs. Each context paragraph begins with a bracketed title, e.g. [Treaty of Gandamak], followed by the paragraph text. Answer the question using ONLY the information contained in the provided context paragraphs. Do not use outside knowledge.\n\nMany questions are \"multi-hop\": the answer requires combining facts from two or more paragraphs. For these, first locate an intermediate fact (identify an entity by its description or link), then use that fact to find the paragraph that contains the final answer.\n\nINPUT FORMAT\n- An instruction line telling you to reply with the exact short answer only.\n- \"Context:\" followed by several bracketed-title paragraphs.\n- A \"Question:\" line (sometimes at the end; the prompt may be truncated mid-question). If the question is not fully shown or not explicitly labeled, INFER the intended question from the context titles and the visible partial question, and still answer.\n- Context may occasionally be truncated \u2014 answer from what is available.\n\nCRITICAL PERFORMANCE CONSTRAINT \u2014 DO NOT TIME OUT\n- Timing out scores ZERO. This is the single biggest failure mode (see Examples 2 and 5, which timed out and scored 0.000 despite having answerable questions).\n- Work FAST. Do a single quick scan. Do NOT deliberate, re-read repeatedly, or loop.\n- Within a few seconds, commit to your single best short answer and output it immediately.\n- ALWAYS produce a non-empty answer. An empty/missing answer scores zero. Even if unsure, extract your best guess from the most relevant paragraph and output it.\n- Never stall. It is far better to give a quick imperfect answer than to run long and time out.\n\nOUTPUT FORMAT RULES (critical for scoring)\n- Reply with ONLY the exact short answer (usually a few words). No explanation, no prefix, no label, no surrounding punctuation, no full sentences.\n- Answer in English.\n- For yes/no questions, answer with a single lowercase word: \"yes\" or \"no\" (e.g., Example 4 gold answer was \"no\").\n- Match the wording of the answer EXACTLY as it appears in the context (verbatim or near-verbatim). Scoring rewards exact matches against a gold answer taken verbatim from the source text.\n\nHOW TO EXTRACT THE ANSWER\n- Copy the answer span directly from the text. Do NOT abbreviate, truncate, correct spelling, or \"clean up\" a name or phrase.\n  - CRITICAL \u2014 copy full names exactly as written. If the text says \"Levni Yilmaz\", answer \"Levni Yilmaz\", NOT \"Lev Yilmaz\". Do not drop or alter parts of a proper name even if another paragraph shows a similar-looking name. Use the spelling from the paragraph that is actually about the answer entity.\n  - If the text says the party was the Liberal \"Venstre\" party, answer: Liberal \"Venstre\" party \u2014 not just Venstre.\n  - For a descriptive answer like \"shortest player ever to play in the National Basketball Association\", give the full phrase as written.\n  - For concept/term answers, copy the exact noun phrase (e.g., Example 2 gold answer was \"Hirsch index rating\", copied verbatim from \"highest Hirsch index rating of all living chemists\").\n- Preserve nationalities/adjectives exactly as the context uses them (e.g., \"Armenian American\" \u2192 Armenian, not Armenia).\n- For dates, durations, years, numbers, and units, copy them exactly as they appear (e.g., 119 minutes, 1986, 47,818).\n- Keep noun phrases in the exact grammatical form found in the source rather than paraphrasing.\n- For \"what/which named thing\" questions (treaties, songs, people, places, films, cups, companies, bands), answer with the proper name exactly as it appears (e.g., Treaty of Gandamak; Carabao Cup; The Spiderwick Chronicles; John Waters; Tinu Suresh Desai; Crystal Dynamics; Na Na).\n- Include quotation marks or descriptive words only if they are part of the phrase in the source; otherwise output just the clean answer span with no added punctuation.\n\nMULTI-HOP STRATEGY (execute quickly)\n1. Read the question and identify the key entity/entities and the exact final piece of information asked.\n2. If the question describes an entity indirectly, first find the paragraph establishing the link, then find the paragraph about the resolved entity and extract the final answer.\n   - Example: \"the company whose Canadian arm is Oxford\" \u2192 Oxford is the Canadian arm of Pendaflex \u2192 Pendaflex is headquartered in Melville \u2192 answer: Melville.\n   - Example: \"What song by Last One Picked appeared in a 2004 teen musical comedy directed by Sara Sugarman?\" \u2192 the Sugarman 2004 film is \"Confessions of a Teenage Drama Queen\" \u2192 the Last One Picked paragraph says \"Na Na\" appeared on that film \u2192 answer: Na Na.\n   - Example: \"What director/developer worked on X\" \u2192 resolve the intermediate entity via one paragraph, then read the target paragraph for the name (e.g., Crystal Dynamics).\n3. For comparison yes/no questions (e.g., \"Do bands X and Y specialize in the exact same genre?\"), find each entity's attribute, compare, and answer \"yes\" or \"no\".\n4. Output only the final answer span, copied verbatim, and stop.\n\nRead the paragraphs once, locate the linking entity, find the answer, and output it immediately. Commit within a short, bounded effort \u2014 never stall or loop."
  },
  {
    "system_prompt": "TASK\nYou are given a question preceded by a set of context paragraphs. Each paragraph is introduced by a bracketed title, e.g., [USS Massachusetts (BB-59)], followed by descriptive text. Answer the question using ONLY the information in the provided context. Some questions are \"multi-hop\": they require chaining facts across two or more paragraphs (e.g., first identify an entity described in one paragraph, then look up a fact about that entity in another paragraph).\n\nOUTPUT FORMAT (critical for scoring)\n- Output ONLY the exact short answer. Nothing else.\n- No explanation, no prefix (e.g., no \"Answer:\"), no trailing punctuation, no full sentences.\n- Answer in English.\n- Always produce an answer. Never output an empty response. If uncertain, give your single best guess extracted from the context. (An empty or timed-out response scores 0.)\n- Keep it fast and simple: decide on the answer span and output it directly. Do not overthink or loop.\n\nHOW TO CHOOSE THE ANSWER SPAN \u2014 THE KEY RULE\nThe gold answer is the MINIMAL core answer to the question, usually a proper name or single key phrase. Match that minimal form. Do NOT append extra descriptive, attributive, or contextual words even if they appear adjacent in the source. Give the shortest complete phrase that directly and fully answers the question.\n\nSpecifically:\n- Give the core name/noun only. Strip surrounding qualifiers, appositives, roles, affiliations, and \"in association with ...\" clauses.\n  - Example: text says \"created by Adam Dawes in association with Retrospec\" \u2192 answer: Adam Dawes (NOT \"Adam Dawes in association with Retrospec\").\n  - Example: question asks in what capacity a general served, text says \"Chief of the Operations Staff of the Armed Forces High Command (Oberkommando der Wehrmacht)\" \u2192 the gold minimal answer was: Oberkommando der Wehrmacht. When a long official title ends with a parenthetical proper name/acronym, the expected answer is often just that parenthetical proper name.\n  - Example: \"What arts did X specialize in?\" with a paragraph titled [Graffiti] \u2192 answer: Graffiti.\n\n- For a PERSON, give their FULL name exactly as it first appears in that person's own defining paragraph, including all middle names.\n  - Example: paragraph says \"Umaro Mokhtar Sissoco Embal\u00f3 (born ...) has been the Prime Minister...\" \u2192 answer: Umaro Mokhtar Sissoco Embal\u00f3 (NOT the shorter \"Umaro Sissoco Embal\u00f3\" used later). Prefer the fullest canonical name form given at the entity's introduction.\n\n- REMOVE quotation marks, nicknames' quotes, and stray punctuation unless they are intrinsic to the answer. When a nickname is the answer, give it WITHOUT the surrounding quotation marks.\n  - Example: text says \"known as \\\"Big Mamie\\\"\" and the answer is the nickname \u2192 answer: Big Mamie (no quotes). (This exact form scored a perfect match.)\n  - Note: earlier task guidance about keeping quotation marks applies only when quotes are truly part of an official name; default to dropping them.\n\n- Preserve exact wording for dates, years, durations, numbers, and units exactly as written (e.g., 119 minutes, 1986, 36125 km2).\n- Preserve nationality/adjective forms exactly as the context uses them (e.g., \"Armenian\" not \"Armenia\").\n- Keep proper nouns in their original spelling and diacritics exactly as in the source (e.g., Embal\u00f3, Adjam\u00e9).\n\nSTRATEGY\n1. Read the question; identify the target entity/entities and exactly what single fact is being asked.\n2. For multi-hop questions: locate the intermediate fact in one paragraph, then use it to find the target paragraph and the final fact.\n3. Identify the minimal span that answers the question. Trim all leading/trailing qualifiers to the core name or phrase.\n4. For people, use the fullest name from their introductory paragraph. For nicknames, drop quotes. For official multi-part titles, prefer the concise proper-name/acronym core.\n5. Output that span alone \u2014 no punctuation, no extra words, never empty."
  },
  {
    "system_prompt": "TASK\nYou are given a question preceded by a set of context paragraphs. Each paragraph is introduced by a bracketed title, e.g., [USS Massachusetts (BB-59)], followed by descriptive text. Answer the question using ONLY the information in the provided context. Some questions are \"multi-hop\": they require chaining facts across two or more paragraphs (e.g., first identify an entity described in one paragraph, then look up a fact about that entity in another paragraph).\n\nOUTPUT FORMAT (critical for scoring)\n- Output ONLY the exact short answer. Nothing else.\n- No explanation, no prefix (e.g., no \"Answer:\"), no trailing punctuation, no full sentences, no quotation marks.\n- Answer in English.\n- Always produce an answer. Never output an empty response. If uncertain, give your single best guess extracted from the context. (An empty or timed-out response scores 0.)\n- Keep it fast and simple: decide on the answer span and output it directly. Do not overthink or loop.\n\nHOW TO CHOOSE THE ANSWER SPAN \u2014 THE KEY RULE\nThe gold answer is the MINIMAL core answer to the question, usually a proper name, single key phrase, number, or a one-word yes/no. Match that minimal form exactly. Do NOT append extra descriptive, attributive, or contextual words even if they appear adjacent in the source. Give the shortest complete phrase that directly and fully answers the question \u2014 and NOTHING more.\n\nCRITICAL: READ WHAT THE QUESTION ACTUALLY ASKS\n- Answer the precise fact requested, not a related fact. If the question asks \"how long is this river,\" the answer is the length (e.g., 65 mi), NOT the river's name. Re-read the question and match your answer to its exact interrogative (how long / how many / when / who / what / where / which).\n- Even when a question is phrased awkwardly or has typos (e.g., \"is this river low long\"), infer the intended fact (the length) and answer that.\n\nTRIMMING RULES \u2014 GIVE ONLY THE CORE\n- Give the core name/noun/phrase only. Strip surrounding qualifiers, appositives, roles, affiliations, coordinated additions, and \"in association with ...\" clauses.\n  - \"created by Adam Dawes in association with Retrospec\" \u2192 Adam Dawes\n  - Job/role questions: if the source says \"a Philosophy professor and writer,\" and the question asks the profession/role, give the minimal core: Philosophy professor (NOT \"Philosophy professor and writer\"). Drop trailing coordinated extras (\"and writer,\" \"and entertainer,\" etc.) unless the question clearly requires the full compound.\n  - Long official title ending in a parenthetical proper name/acronym \u2192 give just the parenthetical proper name. E.g., \"Chief of the Operations Staff of the Armed Forces High Command (Oberkommando der Wehrmacht)\" \u2192 Oberkommando der Wehrmacht.\n  - \"What arts did X specialize in?\" with a paragraph titled [Graffiti] \u2192 Graffiti.\n\n- For a PERSON, give their FULL name exactly as it first appears in that person's own defining paragraph, including all middle names.\n  - \"Umaro Mokhtar Sissoco Embal\u00f3 (born ...) has been the Prime Minister...\" \u2192 Umaro Mokhtar Sissoco Embal\u00f3 (NOT the shorter later form). Prefer the fullest canonical name at the entity's introduction.\n\n- REMOVE quotation marks, nickname quotes, and stray punctuation unless intrinsic to the answer.\n  - \"known as \\\"Big Mamie\\\"\" \u2192 Big Mamie (no quotes).\n\n- YES/NO questions (including \"Are both X and Y ...?\"): answer with a single lowercase word \u2014 yes or no. Determine the truth from the context (e.g., if one entity is a drummer and the other a chef, \"Are both famous chefs?\" \u2192 no).\n\n- Preserve exact wording for dates, years, durations, numbers, and units exactly as written (e.g., 119 minutes, 1986, 36125 km2, 65 mi, 1860).\n- Preserve nationality/adjective forms exactly as the context uses them (e.g., \"Armenian\" not \"Armenia\").\n- Keep proper nouns in their original spelling and diacritics exactly as in the source (e.g., Embal\u00f3, Adjam\u00e9, War & Peace).\n\nSTRATEGY\n1. Read the question; identify the target entity/entities and exactly which single fact is being asked. Match the answer to the interrogative word.\n2. For multi-hop questions: locate the intermediate fact in one paragraph, then use it to find the target paragraph and the final fact.\n3. Identify the minimal span that answers the question. Trim all leading/trailing qualifiers and coordinated extras to the core name, phrase, number, or yes/no.\n4. For people, use the fullest name from their introductory paragraph. For nicknames, drop quotes. For official multi-part titles, prefer the concise proper-name/acronym core.\n5. Output that span alone \u2014 no punctuation, no quotes, no extra words, never empty."
  }
]

==> anc/evidence/qwen_v2/hotpotqa/optimization/gepa/run_log.json <==
[
  {
    "i": 0,
    "selected_program_candidate": 0,
    "subsample_ids": [
      63,
      133,
      109,
      134,
      75
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          63,
          133,
          109,
          134,
          75
        ],
        "subsample_scores": [
          1.0,
          1.0,
          1.0,
          0.15,
          0.35
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          0.0,
          0.35
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      1.0,
      1.0,
      0.15,
      0.35
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      0.0,
      0.35
    ]
  },
  {
    "i": 1,
    "selected_program_candidate": 0,
    "subsample_ids": [
      61,
      130,
      39,
      40,
      38
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          61,
          130,
          39,
          40,
          38
        ],
        "subsample_scores": [
          0.15,
          1.0,
          0.7100000000000001,
          1.0,
          1.0
        ],
        "new_subsample_scores": [
          0.15,
          1.0,
          0.0,
          1.0,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      0.15,
      1.0,
      0.7100000000000001,
      1.0,
      1.0
    ],
    "new_subsample_scores": [
      0.15,
      1.0,
      0.0,
      1.0,
      1.0
    ]
  },
  {
    "i": 2,
    "selected_program_candidate": 0,
    "subsample_ids": [
      65,
      85,
      0,
      141,
      95
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          65,
          85,
          0,
          141,
          95
        ],
        "subsample_scores": [
          1.0,
          1.0,
          0.5750000000000001,
          0.53,
          1.0
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          0.0,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      1.0,
      0.5750000000000001,
      0.53,
      1.0
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      0.0,
      1.0
    ]
  },
  {
    "i": 3,
    "selected_program_candidate": 0,
    "subsample_ids": [
      32,
      131,
      18,
      83,
      30
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          32,
          131,
          18,
          83,
          30
        ],
        "subsample_scores": [
          0.7100000000000001,
          1.0,
          1.0,
          1.0,
          0.7100000000000001
        ],
        "new_subsample_scores": [
          1.0,
          0.15,
          1.0,
          0.0,
          0.0
        ]
      }
    ],
    "subsample_scores": [
      0.7100000000000001,
      1.0,
      1.0,
      1.0,
      0.7100000000000001
    ],
    "new_subsample_scores": [
      1.0,
      0.15,
      1.0,
      0.0,
      0.0
    ]
  },
  {
    "i": 4,
    "selected_program_candidate": 0,
    "subsample_ids": [
      119,
      132,
      72,
      123,
      128
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          119,
          132,
          72,
          123,
          128
        ],
        "subsample_scores": [
          0.7100000000000001,
          1.0,
          1.0,
          0.7357142857142857,
          1.0
        ],
        "new_subsample_scores": [
          0.7100000000000001,
          0.0,
          1.0,
          0.15,
          0.0
        ]
      }
    ],
    "subsample_scores": [
      0.7100000000000001,
      1.0,
      1.0,
      0.7357142857142857,
      1.0
    ],
    "new_subsample_scores": [
      0.7100000000000001,
      0.0,
      1.0,
      0.15,
      0.0
    ]
  },
  {
    "i": 5,
    "selected_program_candidate": 0,
    "subsample_ids": [
      136,
      3,
      53,
      127,
      92
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          136,
          3,
          53,
          127,
          92
        ]
      }
    ]
  },
  {
    "i": 6,
    "selected_program_candidate": 0,
    "subsample_ids": [
      60,
      67,
      42,
      146,
      137
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          60,
          67,
          42,
          146,
          137
        ],
        "subsample_scores": [
          1.0,
          1.0,
          1.0,
          0.5136363636363637,
          1.0
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          0.5136363636363637,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      1.0,
      1.0,
      0.5136363636363637,
      1.0
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      0.5136363636363637,
      1.0
    ]
  },
  {
    "i": 7,
    "selected_program_candidate": 0,
    "subsample_ids": [
      110,
      118,
      86,
      116,
      66
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          110,
          118,
          86,
          116,
          66
        ],
        "subsample_scores": [
          1.0,
          0.15,
          1.0,
          0.35,
          1.0
        ],
        "new_subsample_scores": [
          1.0,
          0.15,
          1.0,
          0.35,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      0.15,
      1.0,
      0.35,
      1.0
    ],
    "new_subsample_scores": [
      1.0,
      0.15,
      1.0,
      0.35,
      1.0
    ]
  },
  {
    "i": 8,
    "selected_program_candidate": 0,
    "subsample_ids": [
      81,
      101,
      91,
      16,
      104
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          81,
          101,
          91,
          16,
          104
        ],
        "subsample_scores": [
          0.5,
          0.5750000000000001,
          0.53,
          0.7100000000000001,
          1.0
        ],
        "new_subsample_scores": [
          0.5,
          1.0,
          0.0,
          0.7100000000000001,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      0.5,
      0.5750000000000001,
      0.53,
      0.7100000000000001,
      1.0
    ],
    "new_subsample_scores": [
      0.5,
      1.0,
      0.0,
      0.7100000000000001,
      1.0
    ]
  },
  {
    "i": 9,
    "selected_program_candidate": 0,
    "subsample_ids": [
      88,
      49,
      145,
      98,
      64
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          88,
          49,
          145,
          98,
          64
        ],
        "subsample_scores": [
          1.0,
          1.0,
          0.6071428571428572,
          0.65,
          0.35
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          0.0,
          0.65,
          0.35
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      1.0,
      0.6071428571428572,
      0.65,
      0.35
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      0.0,
      0.65,
      0.35
    ]
  },
  {
    "i": 10,
    "selected_program_candidate": 0,
    "subsample_ids": [
      122,
      96,
      76,
      36,
      115
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          122,
          96,
          76,
          36,
          115
        ],
        "subsample_scores": [
          0.15,
          0.35,
          0.65,
          0.5750000000000001,
          1.0
        ],
        "new_subsample_scores": [
          0.0,
          0.15,
          0.0,
          1.0,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      0.15,
      0.35,
      0.65,
      0.5750000000000001,
      1.0
    ],
    "new_subsample_scores": [
      0.0,
      0.15,
      0.0,
      1.0,
      1.0
    ]
  },
  {
    "i": 11,
    "selected_program_candidate": 0,
    "subsample_ids": [
      4,
      17,
      25,
      69,
      51
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          4,
          17,
          25,
          69,
          51
        ],
        "subsample_scores": [
          1.0,
          0.5,
          1.0,
          1.0,
          0.65
        ],
        "new_subsample_scores": [
          1.0,
          0.5,
          0.0,
          1.0,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      0.5,
      1.0,
      1.0,
      0.65
    ],
    "new_subsample_scores": [
      1.0,
      0.5,
      0.0,
      1.0,
      1.0
    ]
  },
  {
    "i": 12,
    "selected_program_candidate": 0,
    "subsample_ids": [
      2,
      52,
      14,
      138,
      41
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          2,
          52,
          14,
          138,
          41
        ],
        "subsample_scores": [
          0.35,
          1.0,
          1.0,
          1.0,
          0.5750000000000001
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      0.35,
      1.0,
      1.0,
      1.0,
      0.5750000000000001
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      1.0
    ],
    "new_program_idx": 1,
    "new_program_indices": [
      1
    ],
    "evaluated_val_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ]
  },
  {
    "i": 13,
    "selected_program_candidate": 1,
    "subsample_ids": [
      149,
      74,
      82,
      135,
      78
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 1,
        "subsample_ids": [
          149,
          74,
          82,
          135,
          78
        ],
        "subsample_scores": [
          1.0,
          1.0,
          1.0,
          0.0,
          0.0
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      1.0,
      1.0,
      0.0,
      0.0
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      1.0
    ],
    "new_program_idx": 2,
    "new_program_indices": [
      2
    ],
    "evaluated_val_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ]
  },
  {
    "i": 14,
    "selected_program_candidate": 0,
    "subsample_ids": [
      31,
      102,
      21,
      9,
      34
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          31,
          102,
          21,
          9,
          34
        ],
        "subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          0.35
        ],
        "new_subsample_scores": [
          0.15,
          0.0,
          1.0,
          1.0,
          0.0
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      0.35
    ],
    "new_subsample_scores": [
      0.15,
      0.0,
      1.0,
      1.0,
      0.0
    ]
  },
  {
    "i": 15,
    "selected_program_candidate": 0,
    "subsample_ids": [
      143,
      111,
      47,
      124,
      94
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          143,
          111,
          47,
          124,
          94
        ]
      }
    ]
  },
  {
    "i": 16,
    "selected_program_candidate": 1,
    "subsample_ids": [
      106,
      120,
      100,
      112,
      87
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 1,
        "subsample_ids": [
          106,
          120,
          100,
          112,
          87
        ],
        "subsample_scores": [
          0.65,
          0.0,
          0.15,
          1.0,
          0.0
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          0.15,
          1.0,
          0.0
        ]
      }
    ],
    "subsample_scores": [
      0.65,
      0.0,
      0.15,
      1.0,
      0.0
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      0.15,
      1.0,
      0.0
    ],
    "new_program_idx": 3,
    "new_program_indices": [
      3
    ],
    "evaluated_val_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ]
  },
  {
    "i": 17,
    "selected_program_candidate": 2,
    "subsample_ids": [
      99,
      117,
      29,
      84,
      105
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 2,
        "subsample_ids": [
          99,
          117,
          29,
          84,
          105
        ],
        "subsample_scores": [
          1.0,
          1.0,
          0.5750000000000001,
          1.0,
          0.0
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          0.0
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      1.0,
      0.5750000000000001,
      1.0,
      0.0
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      0.0
    ],
    "new_program_idx": 4,
    "new_program_indices": [
      4
    ],
    "evaluated_val_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ]
  },
  {
    "i": 18,
    "selected_program_candidate": 0,
    "subsample_ids": [
      142,
      90,
      24,
      73,
      46
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          142,
          90,
          24,
          73,
          46
        ],
        "subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          0.65
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      0.65
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      1.0
    ],
    "new_program_idx": 5,
    "new_program_indices": [
      5
    ],
    "evaluated_val_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ]
  },
  {
    "i": 19,
    "selected_program_candidate": 1,
    "subsample_ids": [
      79,
      80,
      37,
      147,
      10
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 1,
        "subsample_ids": [
          79,
          80,
          37,
          147,
          10
        ],
        "subsample_scores": [
          1.0,
          0.5750000000000001,
          1.0,
          1.0,
          1.0
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      0.5750000000000001,
      1.0,
      1.0,
      1.0
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      1.0
    ],
    "new_program_idx": 6,
    "new_program_indices": [
      6
    ],
    "evaluated_val_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ]
  },
  {
    "i": 20,
    "selected_program_candidate": 4,
    "subsample_ids": [
      113,
      15,
      68,
      58,
      93
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 4,
        "subsample_ids": [
          113,
          15,
          68,
          58,
          93
        ],
        "subsample_scores": [
          1.0,
          0.0,
          1.0,
          1.0,
          0.0
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          0.0
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      0.0,
      1.0,
      1.0,
      0.0
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      0.0
    ],
    "new_program_idx": 7,
    "new_program_indices": [
      7
    ],
    "evaluated_val_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ]
  },
  {
    "i": 21,
    "selected_program_candidate": 1,
    "subsample_ids": [
      5,
      125,
      33,
      77,
      44
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 1,
        "subsample_ids": [
          5,
          125,
          33,
          77,
          44
        ],
        "subsample_scores": [
          0.5750000000000001,
          0.53,
          0.0,
          1.0,
          0.7357142857142857
        ],
        "new_subsample_scores": [
          1.0,
          0.0,
          1.0,
          1.0,
          0.0
        ]
      }
    ],
    "subsample_scores": [
      0.5750000000000001,
      0.53,
      0.0,
      1.0,
      0.7357142857142857
    ],
    "new_subsample_scores": [
      1.0,
      0.0,
      1.0,
      1.0,
      0.0
    ],
    "new_program_idx": 8,
    "new_program_indices": [
      8
    ],
    "evaluated_val_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ]
  },
  {
    "i": 22,
    "selected_program_candidate": 8,
    "subsample_ids": [
      140,
      45,
      12,
      48,
      11
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 8,
        "subsample_ids": [
          140,
          45,
          12,
          48,
          11
        ],
        "subsample_scores": [
          0.35,
          1.0,
          1.0,
          1.0,
          0.65
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      0.35,
      1.0,
      1.0,
      1.0,
      0.65
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      1.0
    ],
    "new_program_idx": 9,
    "new_program_indices": [
      9
    ],
    "evaluated_val_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ]
  }
]

==> anc/evidence/qwen_v2/hotpotqa/optimization/skillopt/best_skill.md <==
# Skill

Answer the question using the provided paragraphs. Respond immediately with only the answer — do not deliberate at length or output nothing. Never return an empty response; always give your best single short answer copied verbatim from the relevant paragraph (an entity name, year, number, or place) — no explanation or extra text. Pick the single paragraph that matches the question and return the value type it asks for. For yes/no comparison questions (e.g., 'Are both X and Y...'), answer just 'Yes' or 'No'.

## Copy the entity name exactly
- Reproduce the answer verbatim as it appears in the source, including corporate suffixes (e.g. 'Inc.', 'Ltd', 'Co'), plural/genitive forms, and any quoted nickname within a full name.
- Do not singularize, shorten, or lowercase the phrase; match the source's exact wording (e.g. 'SM Lifestyle Cities', not 'Lifestyle city').


==> anc/evidence/qwen_v2/hotpotqa/optimization/skillopt/best_skill.md.manifest.json <==
{
  "accepted_edits": 1,
  "artifact_path": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md",
  "baseline_val_score": 0.62,
  "best_step": 5,
  "best_val_score": 0.7762698412698414,
  "cost_usd": 0.0,
  "created_at": "2026-09-20T07:46:16.173840+00:00",
  "engine": "official",
  "epoch_stats": [
    {
      "accepts": 1,
      "best_score_at_epoch_end": 0.7762698412698414,
      "current_score_at_epoch_end": 0.7762698412698414,
      "epoch": 1,
      "rejects": 9,
      "skips": 0,
      "steps": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ]
    },
    {
      "accepts": 0,
      "best_score_at_epoch_end": 0.7762698412698414,
      "current_score_at_epoch_end": 0.7762698412698414,
      "epoch": 2,
      "rejects": 10,
      "skips": 0,
      "steps": [
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20
      ]
    }
  ],
  "epochs": 2,
  "gate_metric": "soft",
  "optimization_scoring": "deterministic_benchmark",
  "optimizer": "skillopt",
  "reason": "official ReflACT trainer: bounded skill edits con gate strict su selection set held-out",
  "rejected_edits": 19,
  "rollouts": 67,
  "run_dir": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/skillopt_run",
  "sha256": "e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c",
  "skillopt_version": "0.2.0",
  "skipped_steps": 0,
  "status": "completed",
  "target_id": "qwen38_27b_local",
  "textual_learning_rate": 4,
  "token_totals": {
    "calls": 67,
    "completion_tokens": 46601,
    "prompt_tokens": 1097275,
    "total_tokens": 1143876
  },
  "total_steps": 20,
  "wall_clock_seconds": 93243.852704508
}

==> anc/evidence/qwen_v2/hotpotqa/optimization/skillopt/history.json <==
[
  {
    "step": 1,
    "epoch": 1,
    "step_in_epoch": 0,
    "timing": {
      "rollout_s": 564.0,
      "reflect_s": 14.6,
      "aggregate_s": 9.1,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3928.5
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 37133,
        "completion_tokens": 1460
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 1741,
        "completion_tokens": 869
      }
    },
    "rollout_hard": 0.533333,
    "rollout_soft": 0.770794,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 49,
        "n_envs": 15,
        "hard": 0.5333333333333333,
        "soft": 0.7707936507936507,
        "n_failure_patches": 1,
        "n_success_patches": 1
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 1,
    "n_success_patches": 1,
    "n_edits_merged": 4,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      7,
      7,
      7,
      8
    ],
    "candidate_hash": "f2d095cf236d0a61",
    "candidate_skill_len": 1576,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.61,
    "selection_soft": 0.7093333333333334,
    "gate_metric": "soft",
    "candidate_gate_score": 0.7093333333333334,
    "action": "reject",
    "current_score": 0.7645238095238096,
    "best_score": 0.7645238095238096,
    "best_step": 0,
    "current_origin": "initial_skill",
    "best_origin": "initial_skill",
    "skill_len": 60,
    "wall_time_s": 4516.2
  },
  {
    "step": 2,
    "epoch": 1,
    "step_in_epoch": 1,
    "timing": {
      "rollout_s": 402.8,
      "reflect_s": 19.5,
      "aggregate_s": 13.7,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3994.6
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 39554,
        "completion_tokens": 1769
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 2662,
        "completion_tokens": 1132
      }
    },
    "rollout_hard": 0.733333,
    "rollout_soft": 0.816296,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 47,
        "n_envs": 15,
        "hard": 0.7333333333333333,
        "soft": 0.8162962962962962,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 3,
    "n_edits_ranked": 3,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      4,
      4,
      8
    ],
    "candidate_hash": "b62ef706574c9de8",
    "candidate_skill_len": 1282,
    "edit_apply_summary": {
      "total": 3,
      "applied": 3,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.55,
    "selection_soft": 0.6545555555555554,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6545555555555554,
    "action": "reject",
    "current_score": 0.7645238095238096,
    "best_score": 0.7645238095238096,
    "best_step": 0,
    "current_origin": "initial_skill",
    "best_origin": "initial_skill",
    "skill_len": 60,
    "wall_time_s": 4430.6
  },
  {
    "step": 3,
    "epoch": 1,
    "step_in_epoch": 2,
    "timing": {
      "rollout_s": 514.6,
      "reflect_s": 16.3,
      "aggregate_s": 9.2,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 4124.6
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 41472,
        "completion_tokens": 2019
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 1919,
        "completion_tokens": 871
      }
    },
    "rollout_hard": 0.533333,
    "rollout_soft": 0.722381,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 44,
        "n_envs": 15,
        "hard": 0.5333333333333333,
        "soft": 0.7223809523809525,
        "n_failure_patches": 1,
        "n_success_patches": 1
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 1,
    "n_success_patches": 1,
    "n_edits_merged": 4,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      7,
      7,
      7,
      8
    ],
    "candidate_hash": "145b0421c8c5d419",
    "candidate_skill_len": 1256,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.45,
    "selection_soft": 0.5308333333333333,
    "gate_metric": "soft",
    "candidate_gate_score": 0.5308333333333333,
    "action": "reject",
    "current_score": 0.7645238095238096,
    "best_score": 0.7645238095238096,
    "best_step": 0,
    "current_origin": "initial_skill",
    "best_origin": "initial_skill",
    "skill_len": 60,
    "wall_time_s": 4664.7
  },
  {
    "step": 4,
    "epoch": 1,
    "step_in_epoch": 3,
    "timing": {
      "rollout_s": 427.9,
      "reflect_s": 13.2,
      "aggregate_s": 9.4,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 4099.5
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 42618,
        "completion_tokens": 1473
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 1645,
        "completion_tokens": 853
      }
    },
    "rollout_hard": 0.533333,
    "rollout_soft": 0.744762,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 52,
        "n_envs": 15,
        "hard": 0.5333333333333333,
        "soft": 0.7447619047619048,
        "n_failure_patches": 1,
        "n_success_patches": 1
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 1,
    "n_success_patches": 1,
    "n_edits_merged": 2,
    "n_edits_ranked": 2,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      8,
      7
    ],
    "candidate_hash": "735d0e88af3bd75d",
    "candidate_skill_len": 1316,
    "edit_apply_summary": {
      "total": 2,
      "applied": 2,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.5,
    "selection_soft": 0.5858333333333332,
    "gate_metric": "soft",
    "candidate_gate_score": 0.5858333333333332,
    "action": "reject",
    "current_score": 0.7645238095238096,
    "best_score": 0.7645238095238096,
    "best_step": 0,
    "current_origin": "initial_skill",
    "best_origin": "initial_skill",
    "skill_len": 60,
    "wall_time_s": 4550.1
  },
  {
    "step": 5,
    "epoch": 1,
    "step_in_epoch": 4,
    "timing": {
      "rollout_s": 522.8,
      "reflect_s": 15.0,
      "aggregate_s": 12.6,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3642.1
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 49049,
        "completion_tokens": 1583
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 2658,
        "completion_tokens": 1019
      }
    },
    "rollout_hard": 0.6,
    "rollout_soft": 0.68,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 50,
        "n_envs": 15,
        "hard": 0.6,
        "soft": 0.68,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 2,
    "n_edits_ranked": 2,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      6,
      6
    ],
    "candidate_hash": "e18a626bd373bf15",
    "candidate_skill_len": 881,
    "edit_apply_summary": {
      "total": 2,
      "applied": 2,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.64,
    "selection_soft": 0.7762698412698414,
    "gate_metric": "soft",
    "candidate_gate_score": 0.7762698412698414,
    "action": "accept_new_best",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4192.5
  },
  {
    "step": 6,
    "epoch": 1,
    "step_in_epoch": 5,
    "timing": {
      "rollout_s": 543.2,
      "reflect_s": 17.8,
      "aggregate_s": 0.0,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3950.3
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 51629,
        "completion_tokens": 1652
      },
      "merge": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.466667,
    "rollout_soft": 0.704444,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 51,
        "n_envs": 15,
        "hard": 0.4666666666666667,
        "soft": 0.7044444444444444,
        "n_failure_patches": 1,
        "n_success_patches": 0
      }
    ],
    "n_patches": 1,
    "n_failure_patches": 1,
    "n_success_patches": 0,
    "n_edits_merged": 3,
    "n_edits_ranked": 3,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      8,
      8,
      8
    ],
    "candidate_hash": "d3e628ad2aa8b98f",
    "candidate_skill_len": 1911,
    "edit_apply_summary": {
      "total": 3,
      "applied": 3,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.57,
    "selection_soft": 0.6656666666666666,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6656666666666666,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4511.3
  },
  {
    "step": 7,
    "epoch": 1,
    "step_in_epoch": 6,
    "timing": {
      "rollout_s": 564.4,
      "reflect_s": 13.4,
      "aggregate_s": 8.2,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3984.5
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 53681,
        "completion_tokens": 1353
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 1894,
        "completion_tokens": 785
      }
    },
    "rollout_hard": 0.533333,
    "rollout_soft": 0.613333,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 43,
        "n_envs": 15,
        "hard": 0.5333333333333333,
        "soft": 0.6133333333333333,
        "n_failure_patches": 1,
        "n_success_patches": 1
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 1,
    "n_success_patches": 1,
    "n_edits_merged": 3,
    "n_edits_ranked": 3,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      7,
      8,
      7
    ],
    "candidate_hash": "f307b58964b986c0",
    "candidate_skill_len": 1732,
    "edit_apply_summary": {
      "total": 3,
      "applied": 3,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.54,
    "selection_soft": 0.6529999999999998,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6529999999999998,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4570.5
  },
  {
    "step": 8,
    "epoch": 1,
    "step_in_epoch": 7,
    "timing": {
      "rollout_s": 567.4,
      "reflect_s": 20.7,
      "aggregate_s": 9.1,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 4002.8
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 62465,
        "completion_tokens": 2131
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 2189,
        "completion_tokens": 876
      }
    },
    "rollout_hard": 0.333333,
    "rollout_soft": 0.543608,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 48,
        "n_envs": 15,
        "hard": 0.3333333333333333,
        "soft": 0.5436075036075037,
        "n_failure_patches": 2,
        "n_success_patches": 0
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 2,
    "n_success_patches": 0,
    "n_edits_merged": 2,
    "n_edits_ranked": 2,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      8,
      8
    ],
    "candidate_hash": "faedcb2e40af004e",
    "candidate_skill_len": 2276,
    "edit_apply_summary": {
      "total": 2,
      "applied": 2,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.57,
    "selection_soft": 0.6795555555555555,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6795555555555555,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4600.1
  },
  {
    "step": 9,
    "epoch": 1,
    "step_in_epoch": 8,
    "timing": {
      "rollout_s": 554.8,
      "reflect_s": 14.7,
      "aggregate_s": 0.0,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 4049.4
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 66482,
        "completion_tokens": 1715
      },
      "merge": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.666667,
    "rollout_soft": 0.730159,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 45,
        "n_envs": 15,
        "hard": 0.6666666666666666,
        "soft": 0.7301587301587303,
        "n_failure_patches": 1,
        "n_success_patches": 0
      }
    ],
    "n_patches": 1,
    "n_failure_patches": 1,
    "n_success_patches": 0,
    "n_edits_merged": 2,
    "n_edits_ranked": 2,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      5,
      5
    ],
    "candidate_hash": "868e8d8f3bb44026",
    "candidate_skill_len": 1760,
    "edit_apply_summary": {
      "total": 2,
      "applied": 2,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.52,
    "selection_soft": 0.6198333333333332,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6198333333333332,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4619.0
  },
  {
    "step": 10,
    "epoch": 1,
    "step_in_epoch": 9,
    "timing": {
      "rollout_s": 492.7,
      "reflect_s": 15.8,
      "aggregate_s": 0.0,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3780.4
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 67503,
        "completion_tokens": 1611
      },
      "merge": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.666667,
    "rollout_soft": 0.753333,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 46,
        "n_envs": 15,
        "hard": 0.6666666666666666,
        "soft": 0.7533333333333334,
        "n_failure_patches": 1,
        "n_success_patches": 0
      }
    ],
    "n_patches": 1,
    "n_failure_patches": 1,
    "n_success_patches": 0,
    "n_edits_merged": 2,
    "n_edits_ranked": 2,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      5,
      5
    ],
    "candidate_hash": "7a385fc82fad709d",
    "candidate_skill_len": 1512,
    "edit_apply_summary": {
      "total": 2,
      "applied": 2,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.56,
    "selection_soft": 0.6624999999999999,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6624999999999999,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4288.9
  },
  {
    "step": 11,
    "epoch": 2,
    "step_in_epoch": 0,
    "timing": {
      "rollout_s": 529.2,
      "reflect_s": 15.6,
      "aggregate_s": 8.2,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3961.7
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 42621,
        "completion_tokens": 1585
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 1912,
        "completion_tokens": 791
      }
    },
    "rollout_hard": 0.533333,
    "rollout_soft": 0.672381,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 44,
        "n_envs": 15,
        "hard": 0.5333333333333333,
        "soft": 0.6723809523809525,
        "n_failure_patches": 1,
        "n_success_patches": 1
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 1,
    "n_success_patches": 1,
    "n_edits_merged": 3,
    "n_edits_ranked": 3,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      7,
      7,
      8
    ],
    "candidate_hash": "c0c31390c9f69480",
    "candidate_skill_len": 1912,
    "edit_apply_summary": {
      "total": 3,
      "applied": 3,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.59,
    "selection_soft": 0.6813809523809523,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6813809523809523,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4514.7
  },
  {
    "step": 12,
    "epoch": 2,
    "step_in_epoch": 1,
    "timing": {
      "rollout_s": 528.2,
      "reflect_s": 19.6,
      "aggregate_s": 9.8,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 4006.2
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 45207,
        "completion_tokens": 1994
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 2122,
        "completion_tokens": 930
      }
    },
    "rollout_hard": 0.733333,
    "rollout_soft": 0.786667,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 47,
        "n_envs": 15,
        "hard": 0.7333333333333333,
        "soft": 0.7866666666666667,
        "n_failure_patches": 1,
        "n_success_patches": 1
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 1,
    "n_success_patches": 1,
    "n_edits_merged": 4,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      4,
      8,
      8,
      4
    ],
    "candidate_hash": "df35f803a68f29d2",
    "candidate_skill_len": 2058,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.59,
    "selection_soft": 0.6828333333333332,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6828333333333332,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4563.7
  },
  {
    "step": 13,
    "epoch": 2,
    "step_in_epoch": 2,
    "timing": {
      "rollout_s": 581.2,
      "reflect_s": 21.0,
      "aggregate_s": 19.9,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 4072.9
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 49846,
        "completion_tokens": 2187
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 4220,
        "completion_tokens": 1874
      }
    },
    "rollout_hard": 0.4,
    "rollout_soft": 0.575556,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 49,
        "n_envs": 15,
        "hard": 0.4,
        "soft": 0.5755555555555555,
        "n_failure_patches": 2,
        "n_success_patches": 1
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 2,
    "n_success_patches": 1,
    "n_edits_merged": 4,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      1,
      8,
      6,
      8
    ],
    "candidate_hash": "adba6532ca675eda",
    "candidate_skill_len": 2173,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.52,
    "selection_soft": 0.6069999999999999,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6069999999999999,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4695.0
  },
  {
    "step": 14,
    "epoch": 2,
    "step_in_epoch": 3,
    "timing": {
      "rollout_s": 503.0,
      "reflect_s": 14.1,
      "aggregate_s": 0.0,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3938.4
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 48959,
        "completion_tokens": 1475
      },
      "merge": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.533333,
    "rollout_soft": 0.744762,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 52,
        "n_envs": 15,
        "hard": 0.5333333333333333,
        "soft": 0.7447619047619048,
        "n_failure_patches": 1,
        "n_success_patches": 0
      }
    ],
    "n_patches": 1,
    "n_failure_patches": 1,
    "n_success_patches": 0,
    "n_edits_merged": 2,
    "n_edits_ranked": 2,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      7,
      7
    ],
    "candidate_hash": "e2e889f2ea9ff4bf",
    "candidate_skill_len": 1727,
    "edit_apply_summary": {
      "total": 2,
      "applied": 2,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.59,
    "selection_soft": 0.6838888888888889,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6838888888888889,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4455.5
  },
  {
    "step": 15,
    "epoch": 2,
    "step_in_epoch": 4,
    "timing": {
      "rollout_s": 509.5,
      "reflect_s": 17.1,
      "aggregate_s": 0.0,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3989.6
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 52291,
        "completion_tokens": 1697
      },
      "merge": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.466667,
    "rollout_soft": 0.704444,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 51,
        "n_envs": 15,
        "hard": 0.4666666666666667,
        "soft": 0.7044444444444444,
        "n_failure_patches": 1,
        "n_success_patches": 0
      }
    ],
    "n_patches": 1,
    "n_failure_patches": 1,
    "n_success_patches": 0,
    "n_edits_merged": 2,
    "n_edits_ranked": 2,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      8,
      8
    ],
    "candidate_hash": "670a1051a9c3b6ec",
    "candidate_skill_len": 1850,
    "edit_apply_summary": {
      "total": 2,
      "applied": 2,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.56,
    "selection_soft": 0.6431666666666667,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6431666666666667,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4516.2
  },
  {
    "step": 16,
    "epoch": 2,
    "step_in_epoch": 5,
    "timing": {
      "rollout_s": 549.8,
      "reflect_s": 16.1,
      "aggregate_s": 0.0,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3991.6
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 54291,
        "completion_tokens": 1383
      },
      "merge": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.533333,
    "rollout_soft": 0.613333,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 43,
        "n_envs": 15,
        "hard": 0.5333333333333333,
        "soft": 0.6133333333333333,
        "n_failure_patches": 1,
        "n_success_patches": 0
      }
    ],
    "n_patches": 1,
    "n_failure_patches": 1,
    "n_success_patches": 0,
    "n_edits_merged": 2,
    "n_edits_ranked": 2,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      7,
      7
    ],
    "candidate_hash": "4e318642cc1135db",
    "candidate_skill_len": 1768,
    "edit_apply_summary": {
      "total": 2,
      "applied": 2,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.53,
    "selection_soft": 0.6250555555555554,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6250555555555554,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4557.6
  },
  {
    "step": 17,
    "epoch": 2,
    "step_in_epoch": 6,
    "timing": {
      "rollout_s": 557.1,
      "reflect_s": 15.5,
      "aggregate_s": 0.0,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3837.2
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 62261,
        "completion_tokens": 1693
      },
      "merge": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.666667,
    "rollout_soft": 0.72,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 50,
        "n_envs": 15,
        "hard": 0.6666666666666666,
        "soft": 0.7200000000000001,
        "n_failure_patches": 1,
        "n_success_patches": 0
      }
    ],
    "n_patches": 1,
    "n_failure_patches": 1,
    "n_success_patches": 0,
    "n_edits_merged": 2,
    "n_edits_ranked": 2,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      5,
      5
    ],
    "candidate_hash": "0db9b280f3b162df",
    "candidate_skill_len": 1523,
    "edit_apply_summary": {
      "total": 2,
      "applied": 2,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.61,
    "selection_soft": 0.7247222222222223,
    "gate_metric": "soft",
    "candidate_gate_score": 0.7247222222222223,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4409.7
  },
  {
    "step": 18,
    "epoch": 2,
    "step_in_epoch": 7,
    "timing": {
      "rollout_s": 561.2,
      "reflect_s": 14.2,
      "aggregate_s": 0.0,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3865.9
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 65565,
        "completion_tokens": 1506
      },
      "merge": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.666667,
    "rollout_soft": 0.749206,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 45,
        "n_envs": 15,
        "hard": 0.6666666666666666,
        "soft": 0.7492063492063491,
        "n_failure_patches": 1,
        "n_success_patches": 0
      }
    ],
    "n_patches": 1,
    "n_failure_patches": 1,
    "n_success_patches": 0,
    "n_edits_merged": 1,
    "n_edits_ranked": 1,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      5
    ],
    "candidate_hash": "148a141738a3695d",
    "candidate_skill_len": 1369,
    "edit_apply_summary": {
      "total": 1,
      "applied": 1,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.61,
    "selection_soft": 0.7090555555555557,
    "gate_metric": "soft",
    "candidate_gate_score": 0.7090555555555557,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4441.4
  },
  {
    "step": 19,
    "epoch": 2,
    "step_in_epoch": 8,
    "timing": {
      "rollout_s": 490.2,
      "reflect_s": 19.0,
      "aggregate_s": 9.7,
      "select_s": 4.0,
      "update_s": 0.0,
      "evaluate_s": 3831.2
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 66069,
        "completion_tokens": 1961
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 2095,
        "completion_tokens": 959
      },
      "ranking": {
        "calls": 1,
        "prompt_tokens": 1322,
        "completion_tokens": 251
      }
    },
    "rollout_hard": 0.733333,
    "rollout_soft": 0.82,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 46,
        "n_envs": 15,
        "hard": 0.7333333333333333,
        "soft": 0.8200000000000001,
        "n_failure_patches": 1,
        "n_success_patches": 1
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 1,
    "n_success_patches": 1,
    "n_edits_merged": 5,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      8,
      8,
      4,
      4
    ],
    "candidate_hash": "2ea042a13d118956",
    "candidate_skill_len": 1630,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.62,
    "selection_soft": 0.7195555555555555,
    "gate_metric": "soft",
    "candidate_gate_score": 0.7195555555555555,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4354.1
  },
  {
    "step": 20,
    "epoch": 2,
    "step_in_epoch": 9,
    "timing": {
      "rollout_s": 576.5,
      "reflect_s": 19.8,
      "aggregate_s": 9.8,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 3915.0
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 70119,
        "completion_tokens": 2194
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 2081,
        "completion_tokens": 950
      },
      "ranking": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.266667,
    "rollout_soft": 0.438846,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 48,
        "n_envs": 15,
        "hard": 0.26666666666666666,
        "soft": 0.4388455988455988,
        "n_failure_patches": 2,
        "n_success_patches": 0
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 2,
    "n_success_patches": 0,
    "n_edits_merged": 2,
    "n_edits_ranked": 2,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      8,
      8
    ],
    "candidate_hash": "d8bcc95326d88725",
    "candidate_skill_len": 2202,
    "edit_apply_summary": {
      "total": 2,
      "applied": 2,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.55,
    "selection_soft": 0.6766666666666665,
    "gate_metric": "soft",
    "candidate_gate_score": 0.6766666666666665,
    "action": "reject",
    "current_score": 0.7762698412698414,
    "best_score": 0.7762698412698414,
    "best_step": 5,
    "current_origin": "step_0005",
    "best_origin": "step_0005",
    "skill_len": 881,
    "wall_time_s": 4521.1
  }
]

==> anc/evidence/qwen_v2/hotpotqa/optimization/skillopt/summary.json <==
{
  "version": "skillopt-0.1.0",
  "config": {
    "env": "bench",
    "out_root": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/skillopt_run",
    "seed": 42,
    "skill_init": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/skillopt_run/skill_init.md",
    "num_epochs": 2,
    "batch_size": 15,
    "accumulation": 1,
    "merge_batch_size": 15,
    "train_size": 150,
    "sel_env_num": 100,
    "test_env_num": 0,
    "eval_test": false,
    "edit_budget": 4,
    "analyst_workers": 2,
    "use_gate": true,
    "gate_metric": "soft",
    "lr_control_mode": "fixed",
    "lr_scheduler": "constant",
    "skill_update_mode": "patch",
    "use_slow_update": false,
    "use_meta_skill": false,
    "use_skill_aware_reflection": false,
    "model_backend": "qwen_chat",
    "optimizer_backend": "qwen_chat",
    "target_backend": "qwen_chat",
    "target_model": "qwen/qwen3.8-27b",
    "optimizer_model": "anthropic/claude-opus-4.8",
    "target_qwen_chat_base_url": "<LOCAL_TARGET_ENDPOINT>",
    "target_qwen_chat_temperature": 0.0,
    "target_qwen_chat_max_tokens": 512,
    "target_qwen_chat_timeout_seconds": 180,
    "optimizer_qwen_chat_base_url": "https://openrouter.ai/api/v1",
    "optimizer_qwen_chat_temperature": 0.2,
    "optimizer_qwen_chat_max_tokens": 8192,
    "optimizer_qwen_chat_timeout_seconds": 600,
    "steps_per_epoch": 10,
    "batches_per_epoch": 10,
    "samples_per_epoch": 150
  },
  "baseline_selection_hard": 0.62,
  "best_selection_hard": 0.7762698412698414,
  "final_selection_hard": null,
  "final_selection_soft": null,
  "best_step": 5,
  "current_origin": "step_0005",
  "best_origin": "step_0005",
  "total_steps": 20,
  "total_accepts": 1,
  "total_rejects": 19,
  "total_skips": 0,
  "epoch_stats": [
    {
      "epoch": 1,
      "steps": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "accepts": 1,
      "rejects": 9,
      "skips": 0,
      "best_score_at_epoch_end": 0.7762698412698414,
      "current_score_at_epoch_end": 0.7762698412698414
    },
    {
      "epoch": 2,
      "steps": [
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20
      ],
      "accepts": 0,
      "rejects": 10,
      "skips": 0,
      "best_score_at_epoch_end": 0.7762698412698414,
      "current_score_at_epoch_end": 0.7762698412698414
    }
  ],
  "baseline_test_hard": null,
  "baseline_test_soft": null,
  "test_hard": null,
  "test_soft": null,
  "final_test_hard": null,
  "final_test_soft": null,
  "test_delta_hard": null,
  "final_test_delta_hard": null,
  "total_wall_time_s": 89972.9,
  "token_summary": {
    "_total": {
      "calls": 67,
      "prompt_tokens": 1097275,
      "completion_tokens": 46601,
      "total_tokens": 1143876
    },
    "analyst": {
      "calls": 51,
      "prompt_tokens": 1068815,
      "completion_tokens": 34441,
      "total_tokens": 1103256
    },
    "merge": {
      "calls": 15,
      "prompt_tokens": 27138,
      "completion_tokens": 11909,
      "total_tokens": 39047
    },
    "ranking": {
      "calls": 1,
      "prompt_tokens": 1322,
      "completion_tokens": 251,
      "total_tokens": 1573
    }
  }
}

==> anc/evidence/qwen_v2/hotpotqa/results/delta_paired.csv <==
scenario,target_id,comparison,n_paired,delta_score,delta_percent,p_value_sign_permutation,primary_metric,delta_primary,p_value_primary_sign_permutation
llm,qwen38_27b_local,gepa vs baseline,500,0.0,0.0,1.0,F1,0.0,1.0
llm,qwen38_27b_local,skillopt vs baseline,500,-0.027273255297334487,-3.2295907163481163,0.00019998000199980003,F1,-0.03216278954963192,0.00039996000399960006
llm,qwen38_27b_local,manual vs baseline,500,-0.02139062542720449,-2.532993019844291,0.0008999100089991,F1,-0.024423612060454403,0.0023997600239976003
llm,qwen38_27b_local,skillopt vs gepa,500,-0.027273255297334487,-3.2295907163481163,0.00019998000199980003,F1,-0.03216278954963192,0.00039996000399960006
llm,qwen38_27b_local,manual vs gepa,500,-0.02139062542720449,-2.532993019844291,0.0008999100089991,F1,-0.024423612060454403,0.0023997600239976003
llm,qwen38_27b_local,manual vs skillopt,500,0.005882629870129996,0.7198457686191752,0.44785521447855214,F1,0.007739177489177518,0.40205979402059794


==> anc/evidence/qwen_v2/hotpotqa/results/optimization_costs.csv <==
target_id,optimizer,status,rollouts,accepted_edits,rejected_edits,wall_clock_seconds,cost_usd,artifact_path,reason
qwen38_27b_local,gepa,completed,1220,0,0,48319.557372816,0.0,$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md,official gepa.optimize: reflective Pareto prompt evolution
qwen38_27b_local,skillopt,completed,67,1,19,93243.852704508,0.0,$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md,official ReflACT trainer: bounded skill edits con gate strict su selection set held-out


==> anc/evidence/qwen_v2/hotpotqa/results/report.html <==
<!doctype html><html><head><meta charset='utf-8'><title>GEPA vs SkillOpt Benchmark</title>
<style>body{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,sans-serif;max-width:1180px;margin:40px auto;line-height:1.45}table{border-collapse:collapse;width:100%;font-size:13px}th,td{border:1px solid #ddd;padding:6px;vertical-align:top}th{background:#f6f6f6}svg{max-width:100%;border:1px solid #ddd;margin:10px 0}.note{background:#fff7d6;padding:12px;border:1px solid #e5d28a}pre{white-space:pre-wrap;background:#f7f7f7;padding:12px}</style></head><body>
<h1>Benchmark GEPA vs SkillOpt</h1>
<p class='note'>Report generato automaticamente. I target non raggiungibili restano nel campione come skip/error; distinguere sempre batteria dry-run da ottimizzazione reale.</p>
<h2>Sintesi paper e confronto concettuale</h2>
<pre># Analisi tecnica: GEPA vs SkillOpt

## GEPA: Reflective Prompt Evolution Can Outperform Reinforcement Learning

GEPA (Genetic-Pareto) ottimizza sistemi AI che contengono parametri testuali, in particolare prompt LLM ma anche codice, configurazioni e architetture agentiche. La tesi centrale e&#x27; che una traiettoria completa di sistema contiene molta piu&#x27; informazione di un reward scalare: reasoning, tool call, tool output, errori e feedback di valutazione vengono letti da un modello riflessivo che produce diagnosi in linguaggio naturale e mutazioni mirate dell&#x27;artefatto testuale.

Il ciclo operativo e&#x27;:

1. selezionare un candidato dal fronte di Pareto;
2. eseguirlo su minibatch di task, salvando traiettorie e side information;
3. riflettere in linguaggio naturale sui fallimenti e sui successi;
4. mutare il prompt o altro artefatto testuale;
5. accettare il candidato nella popolazione se migliora il profilo Pareto.

La scelta Pareto-based e&#x27; cruciale: GEPA non cerca un singolo &quot;prompt migliore globale&quot; durante tutta la ricerca. Mantiene invece candidati che eccellono su sottoinsiemi diversi delle istanze, poi campiona e combina candidati promettenti. Questo riduce il rischio di ottimi locali e reward hacking, perche&#x27; una mutazione utile per una famiglia di task puo&#x27; sopravvivere anche se non domina immediatamente tutte le altre.

Secondo gli autori, GEPA supera GRPO di circa 6% in media e fino a 20% sui task riportati, usando fino a 35x meno rollout. Il README ufficiale descrive un regime tipico di 100-500 valutazioni contro 5.000-25.000+ rollout per GRPO. GEPA supera anche MIPROv2 di oltre 10% in media in diversi setting, con esempi come +12% accuracy su AIME-2025.

Per questo benchmark e&#x27; rilevante per due motivi: non richiede accesso ai pesi del modello e puo&#x27; ottimizzare compound AI systems. Quindi lo stesso runner puo&#x27; agire sul prompt di un modello single-turn o sul prompt/orchestrazione di un client MCP che produce tool call reali.

Le estensioni recenti includono `optimize_anything`, che tratta qualunque stringa valutabile come candidato ottimizzabile: prompt, codice, policy di scheduling, descrizioni tool, skill agentiche e configurazioni. Nel nostro caso questa API e&#x27; il fallback concettuale per ottimizzare prompt di orchestrazione MCP e descrizioni operative non strettamente riconducibili a un singolo prompt LLM.

## SkillOpt: Executive Strategy for Self-Evolving Agent Skills

SkillOpt tratta un documento di skill come stato esterno allenabile di un agente frozen. Il modello target, l&#x27;harness e il backend non vengono modificati; si ottimizza solo il documento testuale che guida procedure, verifiche, uso strumenti e formato di output.

Il ciclo operativo usa un modello ottimizzatore separato. Il target agent esegue rollout scored con la skill corrente. L&#x27;optimizer model analizza successi e fallimenti e propone edit vincolati `add`, `delete`, `replace` su un singolo documento. Ogni candidato viene accettato solo se migliora strettamente uno score su validation held-out. Questa regola trasforma la self-revision in una procedura propose-and-test riproducibile.

I meccanismi di stabilita&#x27; principali sono:

- textual learning-rate budget: limita ampiezza e numero degli edit, evitando rewrite distruttivi;
- rejected-edit buffer: conserva direzioni respinte come feedback negativo per non ripetere errori;
- aggiornamento epoch-wise slow/meta: separa aggiornamenti rapidi da consolidamento piu&#x27; lento, riducendo oscillazioni e overfitting.

Il vantaggio di deployment e&#x27; netto: la skill ottimizzata e&#x27; un file statico, tipicamente `best_skill.md`, consumato dal modello target senza chiamate aggiuntive a runtime. Tutto il costo del modello ottimizzatore resta nel training offline.

Gli autori riportano validazione su 6 benchmark (SearchQA, spreadsheet, office/documenti, DocVQA, LiveMath, ALFWorld), 7 modelli target, 3 execution mode (chat diretta, Codex, Claude Code) e 52 celle modello x benchmark x harness. SkillOpt risulta migliore o a pari merito in tutte le 52 celle valutate. Sul target GPT-5.5 il paper/project page riporta lift medi di +23.5 punti in direct chat, +24.8 nel loop Codex e +19.1 nel loop Claude Code rispetto a no-skill.

## Tabella comparativa concettuale

| Dimensione | GEPA | SkillOpt |
| --- | --- | --- |
| Unita&#x27; di ottimizzazione | Prompt o qualunque parametro testuale del sistema: system prompt, tool descriptions, codice, configurazioni. | Singolo documento di skill esterno, usato dal target agent frozen. |
| Feedback usato | Riflessione in linguaggio naturale su traiettorie complete: reasoning, tool call, output, errori, ASI. | Rollout scored, riflessione optimizer-side, edit vincolati add/delete/replace. |
| Accettazione mutazione | Ricerca evolutiva Pareto-based: conserva candidati complementari sul fronte e li campiona/combina. | Gate validation held-out: accetta un edit solo se migliora strettamente lo score di validazione. |
| Costo inferenza post-ottimizzazione | Nessun costo strutturale aggiuntivo se il prompt ottimizzato sostituisce il prompt baseline; eventuale overhead solo se si sceglie search a runtime. | Zero chiamate aggiuntive a runtime: viene letto solo `best_skill.md`. |
| Punti di forza | Sample efficiency, interpretabilita&#x27; delle mutazioni, compound AI systems, tool agents, prompt multi-componente. | Stabilita&#x27; del training testuale, deployment semplice, artifact trasferibile, controllo anti-regressione tramite held-out gate. |
| Quando preferirlo | Quando il comportamento dipende fortemente dal prompt/orchestrazione o dalle descrizioni tool; quando le traiettorie contengono errori diagnostici ricchi. | Quando si vuole mantenere frozen il target e distribuire una procedura operativa statica, auditabile e riusabile. |
| Rischi principali | Overfitting al validation/frontier se gli split sono piccoli; costo del reflection model; complessita&#x27; nella gestione di candidati Pareto. | Conservatorismo del strict gate; dipendenza dalla qualita&#x27; del validation set; rischio di skill troppo specifica se il budget e&#x27; mal calibrato. |

</pre>
<h2>Metriche aggregate con CI bootstrap</h2>
<table><thead><tr><th>scenario</th><th>target_id</th><th>condition</th><th>n</th><th>composite_mean</th><th>composite_ci95_low</th><th>composite_ci95_high</th><th>primary_metric</th><th>quality_mean</th><th>quality_ci95_low</th><th>quality_ci95_high</th><th>format_mean</th><th>coverage_mean</th><th>robustness_mean</th><th>latency_mean_ms</th><th>latency_p95_ms</th><th>cost_mean_usd</th><th>cost_total_usd</th><th>tool_calls_mean</th><th>error_rate</th></tr></thead><tbody><tr><td>llm</td><td>qwen38_27b_local</td><td>baseline</td><td>500</td><td>0.8445</td><td>0.8212</td><td>0.8664</td><td>F1</td><td>0.8215</td><td>0.7918</td><td>0.8491</td><td>0.9400</td><td>0.6840</td><td>1.0000</td><td>30677.8451</td><td>73775.8344</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>gepa</td><td>500</td><td>0.8445</td><td>0.8212</td><td>0.8664</td><td>F1</td><td>0.8215</td><td>0.7918</td><td>0.8491</td><td>0.9400</td><td>0.6840</td><td>1.0000</td><td>31030.9265</td><td>73908.1485</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>skillopt</td><td>500</td><td>0.8172</td><td>0.7903</td><td>0.8421</td><td>F1</td><td>0.7893</td><td>0.7561</td><td>0.8204</td><td>0.8840</td><td>0.6760</td><td>1.0000</td><td>38552.8230</td><td>78698.0684</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual</td><td>500</td><td>0.8231</td><td>0.7973</td><td>0.8474</td><td>F1</td><td>0.7971</td><td>0.7652</td><td>0.8270</td><td>0.8960</td><td>0.6760</td><td>1.0000</td><td>35955.4210</td><td>77719.8258</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0000</td></tr></tbody></table>
<h2>Delta paired e significativita'</h2>
<table><thead><tr><th>scenario</th><th>target_id</th><th>comparison</th><th>n_paired</th><th>delta_score</th><th>delta_percent</th><th>p_value_sign_permutation</th><th>primary_metric</th><th>delta_primary</th><th>p_value_primary_sign_permutation</th></tr></thead><tbody><tr><td>llm</td><td>qwen38_27b_local</td><td>gepa vs baseline</td><td>500</td><td>0.0000</td><td>0.0000</td><td>1.0000</td><td>F1</td><td>0.0000</td><td>1.0000</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>skillopt vs baseline</td><td>500</td><td>-0.0273</td><td>-3.2296</td><td>0.0002</td><td>F1</td><td>-0.0322</td><td>0.0004</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual vs baseline</td><td>500</td><td>-0.0214</td><td>-2.5330</td><td>0.0009</td><td>F1</td><td>-0.0244</td><td>0.0024</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>skillopt vs gepa</td><td>500</td><td>-0.0273</td><td>-3.2296</td><td>0.0002</td><td>F1</td><td>-0.0322</td><td>0.0004</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual vs gepa</td><td>500</td><td>-0.0214</td><td>-2.5330</td><td>0.0009</td><td>F1</td><td>-0.0244</td><td>0.0024</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual vs skillopt</td><td>500</td><td>0.0059</td><td>0.7198</td><td>0.4479</td><td>F1</td><td>0.0077</td><td>0.4021</td></tr></tbody></table>
<h2>Costi ottimizzazione one-time</h2>
<table><thead><tr><th>target_id</th><th>optimizer</th><th>status</th><th>rollouts</th><th>accepted_edits</th><th>rejected_edits</th><th>wall_clock_seconds</th><th>cost_usd</th><th>artifact_path</th><th>reason</th></tr></thead><tbody><tr><td>qwen38_27b_local</td><td>gepa</td><td>completed</td><td>1220</td><td>0</td><td>0</td><td>48319.557372816</td><td>0.0</td><td>$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md</td><td>official gepa.optimize: reflective Pareto prompt evolution</td></tr><tr><td>qwen38_27b_local</td><td>skillopt</td><td>completed</td><td>67</td><td>1</td><td>19</td><td>93243.852704508</td><td>0.0</td><td>$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md</td><td>official ReflACT trainer: bounded skill edits con gate strict su selection set held-out</td></tr></tbody></table>
<h2>Grafici</h2>
<svg viewBox='0 0 980 360' role='img' aria-label='Score composito per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Score composito per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>Score medio</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>qwen38_27b_local</text><rect x='146.0' y='98.9' width='137.6' height='211.1' fill='#6b7280'/><rect x='318.0' y='98.9' width='137.6' height='211.1' fill='#2563eb'/><rect x='490.0' y='105.7' width='137.6' height='204.3' fill='#16a34a'/><rect x='662.0' y='104.2' width='137.6' height='205.8' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 980 360' role='img' aria-label='Latenza media per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Latenza media per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>Latenza (ms)</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>qwen38_27b_local</text><rect x='146.0' y='111.1' width='137.6' height='198.9' fill='#6b7280'/><rect x='318.0' y='108.8' width='137.6' height='201.2' fill='#2563eb'/><rect x='490.0' y='60.0' width='137.6' height='250.0' fill='#16a34a'/><rect x='662.0' y='76.8' width='137.6' height='233.2' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 980 360' role='img' aria-label='Costo medio per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Costo medio per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>USD/richiesta</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>qwen38_27b_local</text><rect x='146.0' y='310.0' width='137.6' height='0.0' fill='#6b7280'/><rect x='318.0' y='310.0' width='137.6' height='0.0' fill='#2563eb'/><rect x='490.0' y='310.0' width='137.6' height='0.0' fill='#16a34a'/><rect x='662.0' y='310.0' width='137.6' height='0.0' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 420 420' role='img' aria-label='Radar multi metrica'><text x='210' y='24' text-anchor='middle' font-size='16'>Radar multi-metrica: qwen38_27b_local</text><line x1='210' y1='210' x2='210.0' y2='70.0' stroke='#ddd'/><text x='210.0' y='70.0' font-size='11'>qualita&#x27;</text><line x1='210' y1='210' x2='350.0' y2='210.0' stroke='#ddd'/><text x='350.0' y='210.0' font-size='11'>formato</text><line x1='210' y1='210' x2='210.0' y2='350.0' stroke='#ddd'/><text x='210.0' y='350.0' font-size='11'>coverage</text><line x1='210' y1='210' x2='70.0' y2='210.0' stroke='#ddd'/><text x='70.0' y='210.0' font-size='11'>robustezza</text><polygon points='210.0,95.0 341.6,210.0 210.0,305.8 70.0,210.0' fill='#6b7280' fill-opacity='0.12' stroke='#6b7280'/><polygon points='210.0,95.0 341.6,210.0 210.0,305.8 70.0,210.0' fill='#2563eb' fill-opacity='0.12' stroke='#2563eb'/><polygon points='210.0,99.5 333.8,210.0 210.0,304.6 70.0,210.0' fill='#16a34a' fill-opacity='0.12' stroke='#16a34a'/><polygon points='210.0,98.4 335.4,210.0 210.0,304.6 70.0,210.0' fill='#d97706' fill-opacity='0.12' stroke='#d97706'/></svg>
<svg viewBox='0 0 760 420' role='img' aria-label='Pareto qualita costo'><text x='380' y='24' text-anchor='middle' font-size='16'>Pareto qualita' vs costo medio</text><line x1='60' y1='360' x2='700' y2='360' stroke='#333'/><line x1='60' y1='360' x2='60' y2='60' stroke='#333'/><text x='380.0' y='408' text-anchor='middle' font-size='12'>Costo medio per richiesta (USD)</text><text x='16' y='210.0' transform='rotate(-90 16 210.0)' font-size='12'>Score composito</text><circle cx='60.0' cy='106.7' r='6' fill='#6b7280'/><text x='68.0' y='98.7' font-size='9'>qwen38_27b_local</text><circle cx='60.0' cy='106.7' r='6' fill='#2563eb'/><text x='68.0' y='98.7' font-size='9'>qwen38_27b_local</text><circle cx='60.0' cy='114.8' r='6' fill='#16a34a'/><text x='68.0' y='106.8' font-size='9'>qwen38_27b_local</text><circle cx='60.0' cy='113.1' r='6' fill='#d97706'/><text x='68.0' y='105.1' font-size='9'>qwen38_27b_local</text></svg>
</body></html>

==> anc/evidence/qwen_v2/hotpotqa/results/run_identity.json <==
{
  "config_sha256": "33c6a33c46e3e89002df7880d0a940c093a22997b31507fd6efb29bba19f0628",
  "datasets": {
    "llm": {
      "file_sha256": "48b7fb9e9319d2d665f65a6119af8a0b3f88a33b6067bb4b200283575bd44f47",
      "ordering_sha256": "7b5c8074afa2d140e792779503e67817b782c2f459cd40c187c4ed161143313f",
      "path": "$REPOSITORY_ROOT/data/tasks_hotpotqa.jsonl",
      "splits": {
        "test": {
          "canonical_rows_sha256": "159e849c02054e63685bab2168953e061684a65f3d2185e6ac196c7e0bbf8cdf",
          "count": 500,
          "ordered_ids_sha256": "d65954704521dcd4e1ec4a2e7d8b6eae3c6a6ddddfe147badbb4f588cb7b8664"
        },
        "train": {
          "canonical_rows_sha256": "bc12684480deebc8db80683531a91a81cd13278ae588a0e2708f09ae48ffb137",
          "count": 150,
          "ordered_ids_sha256": "71c6d21042799d92740664368bee321f9107ca087c02d303543033123e706f81"
        },
        "val": {
          "canonical_rows_sha256": "6e2805b2e301bcf461ff7e38fb2ee11c1b34f3a4d72599a0cedd1c4a7c2b21c5",
          "count": 100,
          "ordered_ids_sha256": "f2d5ce6a840a47e03d80da05901b2d1cd4b464e20f33ec20a690d83e47aebe7c"
        }
      }
    },
    "mcp": {
      "file_sha256": "4d5d842b78255e79b005939d93c94dde4a68dc65f95efe51124787324c4d1679",
      "ordering_sha256": "4e95cfb78a8eecccc16b764dba1c0d17b996437129555ffc30c07e0eeddb1cdc",
      "path": "$REPOSITORY_ROOT/data/tasks_mcp_bea.jsonl",
      "splits": {
        "test": {
          "canonical_rows_sha256": "95533b3e61b437eb0b2e2b18ce69fada2e4afba6dba1d48bf5360c050eb7286d",
          "count": 8,
          "ordered_ids_sha256": "e0880caf2f2cdbc0271f16cba391cdf993284004899082ee40f20073fda0efdb"
        },
        "train": {
          "canonical_rows_sha256": "9fd71e26c03e665acfe896b21e29f7db096117087337ee35a8c851d301826581",
          "count": 8,
          "ordered_ids_sha256": "d279e76a5ef8ace9584ee79a366686361727389c6d1e1ddff8cfecd9b39d914d"
        },
        "val": {
          "canonical_rows_sha256": "8e6b68345ff2da2a1d5f5963b97fd2851922cfcaeb552137192c55c983f37026",
          "count": 8,
          "ordered_ids_sha256": "fc0e03b49ad26f5c8964442e1fd8f7ecbacaeb8edd2c2571af22a2ce571e9a82"
        }
      }
    }
  },
  "evaluation": {
    "conditions": [
      "baseline",
      "gepa",
      "skillopt",
      "manual"
    ],
    "split": "test"
  },
  "identity_sha256": "dd43f4ecc787397ff6b14318ab83a9d8712a1fe0830f369e0b969f95f95c2d16",
  "targets": {
    "qwen38_27b_local": {
      "adapter": "openai_compatible",
      "base_url": "<LOCAL_TARGET_ENDPOINT>",
      "fallback_base_urls": [
        "<LOCAL_TARGET_ENDPOINT>"
      ],
      "max_tokens": 512,
      "model": "qwen/qwen3.8-27b",
      "referenced_files": {
        "condition:baseline:prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_minimal.md",
          "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
        },
        "condition:gepa:fallback_prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_minimal.md",
          "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
        },
        "condition:gepa:prompt_artifact": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md",
          "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
        },
        "condition:gepa:prompt_artifact_manifest": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/gepa/qwen38_27b_local/best_prompt.md.manifest.json",
          "sha256": "c9069387c78d3d9e2ca4b86534fd3a7fe33707a430a970c92f286daa0ac7027b"
        },
        "condition:manual:prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_system.md",
          "sha256": "9591e99b3c4b96ebfa9f6f31ebf6e3c3abb6f8e08cab1d7a6b0905479b10141c"
        },
        "condition:skillopt:fallback_skill": {
          "path": "$REPOSITORY_ROOT/skills/minimal_skill.md",
          "sha256": "c86b7fbfd41a369cf737c8ea50ff8787af4bf310c0fcef0a9ccd1753290c7c59"
        },
        "condition:skillopt:prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_qa_minimal.md",
          "sha256": "7562fc2fbeb698019447d79919c4da3d5577a7ad121943dac4b650e970bd02eb"
        },
        "condition:skillopt:skill_artifact": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md",
          "sha256": "e18a626bd373bf1599d44795e1a01568ad5c381929acdd4693ab6e70b1cb573c"
        },
        "condition:skillopt:skill_artifact_manifest": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/hotpotqa/artifacts/skillopt/qwen38_27b_local/best_skill.md.manifest.json",
          "sha256": "49b84224f0aea35c5ef17e9ca6fde49b07aa17296e79ce1889d6c9d41b487457"
        }
      },
      "temperature": 0.0,
      "timeout_seconds": 180
    }
  }
}

==> anc/evidence/qwen_v2/hotpotqa/results/summary.csv <==
scenario,target_id,condition,n,ok_rate,composite_mean,quality_mean,format_mean,coverage_mean,robustness_mean,latency_mean_ms,latency_median_ms,latency_p95_ms,cost_total_usd,cost_mean_usd,tool_calls_mean,error_count
llm,qwen38_27b_local,baseline,500,1.0,0.8444802358168134,0.821511635148478,0.94,0.684,1.0,30677.845082168362,25686.08474000939,73775.83438900183,0.0,0.0,0.0,0
llm,qwen38_27b_local,gepa,500,1.0,0.8444802358168134,0.821511635148478,0.94,0.684,1.0,31030.92653615329,25801.902211998822,73908.14846899593,0.0,0.0,0.0,0
llm,qwen38_27b_local,skillopt,500,1.0,0.8172069805194789,0.7893488455988461,0.884,0.676,1.0,38552.82303891825,32305.10307100485,78698.06836399948,0.0,0.0,0.0,0
llm,qwen38_27b_local,manual,500,1.0,0.8230896103896089,0.7970880230880236,0.896,0.676,1.0,35955.42100966972,29957.524308003485,77719.82579302858,0.0,0.0,0.0,0


==> anc/evidence/qwen_v2/hotpotqa/results/summary_with_ci.csv <==
scenario,target_id,condition,n,composite_mean,composite_ci95_low,composite_ci95_high,primary_metric,quality_mean,quality_ci95_low,quality_ci95_high,format_mean,coverage_mean,robustness_mean,latency_mean_ms,latency_p95_ms,cost_mean_usd,cost_total_usd,tool_calls_mean,error_rate
llm,qwen38_27b_local,baseline,500,0.8444802358168134,0.8211666643882417,0.8663527682843459,F1,0.821511635148478,0.7917543479911909,0.8491465026201872,0.94,0.684,1.0,30677.845082168362,73775.83438900183,0.0,0.0,0.0,0.0
llm,qwen38_27b_local,gepa,500,0.8444802358168134,0.8211666643882417,0.8663527682843459,F1,0.821511635148478,0.7917543479911909,0.8491465026201872,0.94,0.684,1.0,31030.92653615329,73908.14846899593,0.0,0.0,0.0,0.0
llm,qwen38_27b_local,skillopt,500,0.8172069805194789,0.7902505519480502,0.8421486038961029,F1,0.7893488455988461,0.7560984848484852,0.8203500721500722,0.884,0.676,1.0,38552.82303891825,78698.06836399948,0.0,0.0,0.0,0.0
llm,qwen38_27b_local,manual,500,0.8230896103896089,0.7973288961038959,0.847410714285713,F1,0.7970880230880236,0.7651610389610393,0.8269721500721504,0.896,0.676,1.0,35955.42100966972,77719.82579302858,0.0,0.0,0.0,0.0


==> anc/evidence/qwen_v2/logs/evaluation_chain.log <==
2026-10-02 18:46:20 CEST avvio HotpotQA v2
2026-10-03 13:41:35 CEST HotpotQA exit=0
2026-10-03 13:41:37 CEST HotpotQA validation=0
2026-10-03 13:41:37 CEST avvio MATH-500 v2
2026-10-04 23:11:27 CEST MATH-500 exit=0
2026-10-04 23:11:28 CEST MATH-500 validation=0
2026-10-04 23:11:28 CEST tutte le evaluation v2 completate e validate


==> anc/evidence/qwen_v2/manifests/qwen_preflight_hotpotqa.json <==
{
  "active_base_url": "<LOCAL_TARGET_ENDPOINT>",
  "checks": {
    "finish_reason_present": true,
    "latex_present": true,
    "model_exact": true,
    "reasoning_content_present": true,
    "reasoning_tokens_present": true,
    "status_ok": true,
    "unicode_present": true,
    "usage_present": true,
    "visible_content_present": true
  },
  "config": "$REPOSITORY_ROOT/config/benchmark_hotpotqa_qwen38_27b_v2.yaml",
  "configured_model": "qwen/qwen3.8-27b",
  "generated_at": "2026-09-18T16:15:13.994241+00:00",
  "model_metadata": {
    "id": "qwen/qwen3.8-27b",
    "object": "model",
    "owned_by": "organization_owner"
  },
  "reasoning_content_recorded": true,
  "result": {
    "condition": "preflight",
    "error_message": null,
    "error_type": null,
    "errors": [],
    "finish_reason": "stop",
    "input_tokens": 107,
    "latency_ms": 12078.593485000965,
    "model_effective": "qwen/qwen3.8-27b",
    "output_tokens": 147,
    "reasoning_tokens": 132,
    "response": "\n\nPREFLIGHT_OK \u03c0 \\(\\boxed{2}\\)",
    "retries": 0,
    "status": "ok",
    "target_id": "qwen38_27b_local",
    "task_id": "synthetic-preflight-not-a-benchmark-item",
    "tool_calls": [],
    "total_tokens": 254
  },
  "scope": "synthetic non-benchmark compatibility preflight",
  "target_id": "qwen38_27b_local"
}

==> anc/evidence/qwen_v2/manifests/qwen_preflight_math500.json <==
{
  "active_base_url": "<LOCAL_TARGET_ENDPOINT>",
  "checks": {
    "finish_reason_present": true,
    "latex_present": true,
    "model_exact": true,
    "reasoning_content_present": true,
    "reasoning_tokens_present": true,
    "status_ok": true,
    "unicode_present": true,
    "usage_present": true,
    "visible_content_present": true
  },
  "config": "$REPOSITORY_ROOT/config/benchmark_math500_qwen38_27b_v2.yaml",
  "configured_model": "qwen/qwen3.8-27b",
  "generated_at": "2026-09-18T16:15:30.310114+00:00",
  "model_metadata": {
    "id": "qwen/qwen3.8-27b",
    "object": "model",
    "owned_by": "organization_owner"
  },
  "reasoning_content_recorded": true,
  "result": {
    "condition": "preflight",
    "error_message": null,
    "error_type": null,
    "errors": [],
    "finish_reason": "stop",
    "input_tokens": 107,
    "latency_ms": 12517.058544000975,
    "model_effective": "qwen/qwen3.8-27b",
    "output_tokens": 147,
    "reasoning_tokens": 132,
    "response": "\n\nPREFLIGHT_OK \u03c0 \\(\\boxed{2}\\)",
    "retries": 0,
    "status": "ok",
    "target_id": "qwen38_27b_local",
    "task_id": "synthetic-preflight-not-a-benchmark-item",
    "tool_calls": [],
    "total_tokens": 254
  },
  "scope": "synthetic non-benchmark compatibility preflight",
  "target_id": "qwen38_27b_local"
}

==> anc/evidence/qwen_v2/math500/logs/evaluation.log <==
2026-10-03 13:41:37 [cli] Comando=evaluate | config=config/benchmark_math500_qwen38_27b_v2.yaml | target=all
2026-10-03 13:41:37 [eval] Avvio valutazione split=test | target=1 | task da eseguire=1000
2026-10-03 13:41:37 [eval] LLM judge non attivo | uso heuristic_score
2026-10-03 13:41:37 [eval] Validazione target qwen38_27b_local (openai_compatible)
2026-10-03 13:41:39 [eval] Target=qwen38_27b_local | condizione=baseline | task=250
2026-10-03 13:42:56 [eval] 1/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2159 status=ok score=1.000 step=1m 17s eta=21h 53m 20s
2026-10-03 13:50:35 [eval] 2/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-1202 status=ok score=0.150 step=7m 38s eta=74h 31m 31s
2026-10-03 13:52:51 [eval] 3/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-101 status=ok score=1.000 step=2m 16s eta=62h 11m 53s
2026-10-03 13:54:14 [eval] 4/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1128 status=ok score=1.000 step=1m 22s eta=52h 17m 53s
2026-10-03 13:55:13 [eval] 5/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-459 status=ok score=1.000 step=59s eta=45h 04m 17s
2026-10-03 13:57:57 [eval] 6/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-44 status=ok score=0.350 step=2m 44s eta=45h 05m 41s
2026-10-03 13:59:50 [eval] 7/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-488 status=ok score=1.000 step=1m 52s eta=43h 03m 07s
2026-10-03 14:00:19 [eval] 8/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2080 status=ok score=1.000 step=28s eta=38h 36m 58s
2026-10-03 14:00:45 [eval] 9/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-505 status=ok score=1.000 step=26s eta=35h 05m 28s
2026-10-03 14:01:08 [eval] 10/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-524 status=ok score=1.000 step=23s eta=32h 11m 18s
2026-10-03 14:01:43 [eval] 11/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-802 status=ok score=1.000 step=35s eta=30h 06m 34s
2026-10-03 14:04:01 [eval] 12/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-188 status=ok score=1.000 step=2m 18s eta=30h 44m 09s
2026-10-03 14:04:58 [eval] 13/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-119 status=ok score=1.000 step=56s eta=29h 32m 14s
2026-10-03 14:05:15 [eval] 14/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-466 status=ok score=1.000 step=16s eta=27h 43m 40s
2026-10-03 14:05:45 [eval] 15/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-864 status=ok score=1.000 step=30s eta=26h 24m 11s
2026-10-03 14:13:40 [eval] 16/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-817 status=ok score=0.150 step=7m 55s eta=32h 50m 48s
2026-10-03 14:14:39 [eval] 17/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-824 status=ok score=1.000 step=59s eta=31h 49m 53s
2026-10-03 14:15:18 [eval] 18/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-529 status=ok score=1.000 step=38s eta=30h 36m 47s
2026-10-03 14:18:00 [eval] 19/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1111 status=ok score=1.000 step=2m 42s eta=31h 18m 31s
2026-10-03 14:19:50 [eval] 20/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-1032 status=ok score=1.000 step=1m 49s eta=31h 12m 10s
2026-10-03 14:26:59 [eval] 21/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-686 status=ok score=1.000 step=7m 08s eta=35h 14m 30s
2026-10-03 14:27:27 [eval] 22/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1238 status=ok score=1.000 step=28s eta=33h 57m 19s
2026-10-03 14:27:56 [eval] 23/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-1060 status=ok score=1.000 step=28s eta=32h 46m 55s
2026-10-03 14:28:24 [eval] 24/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-251 status=ok score=1.000 step=28s eta=31h 42m 13s
2026-10-03 14:31:07 [eval] 25/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1247 status=ok score=1.000 step=2m 43s eta=32h 10m 16s
2026-10-03 14:33:43 [eval] 26/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1578 status=ok score=1.000 step=2m 35s eta=32h 31m 23s
2026-10-03 14:41:42 [eval] 27/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-826 status=ok score=0.150 step=7m 59s eta=36h 05m 11s
2026-10-03 14:45:45 [eval] 28/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-190 status=ok score=1.000 step=4m 02s eta=37h 05m 57s
2026-10-03 14:46:07 [eval] 29/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1714 status=ok score=1.000 step=21s eta=35h 59m 12s
2026-10-03 14:47:24 [eval] 30/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1078 status=ok score=1.000 step=1m 17s eta=35h 27m 02s
2026-10-03 14:48:11 [eval] 31/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-621 status=ok score=1.000 step=46s eta=34h 40m 30s
2026-10-03 14:48:29 [eval] 32/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-431 status=ok score=1.000 step=17s eta=33h 42m 20s
2026-10-03 14:49:41 [eval] 33/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1842 status=ok score=1.000 step=1m 12s eta=33h 14m 17s
2026-10-03 14:53:18 [eval] 34/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-846 status=ok score=1.000 step=3m 37s eta=33h 56m 40s
2026-10-03 14:53:57 [eval] 35/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1572 status=ok score=1.000 step=38s eta=33h 13m 59s
2026-10-03 14:54:42 [eval] 36/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1730 status=ok score=1.000 step=45s eta=32h 36m 55s
2026-10-03 14:56:46 [eval] 37/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-820 status=ok score=1.000 step=2m 03s eta=32h 35m 32s
2026-10-03 14:57:36 [eval] 38/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-893 status=ok score=1.000 step=50s eta=32h 03m 34s
2026-10-03 15:03:28 [eval] 39/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-260 status=ok score=1.000 step=5m 51s eta=33h 36m 31s
2026-10-03 15:03:46 [eval] 40/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-254 status=ok score=1.000 step=18s eta=32h 51m 17s
2026-10-03 15:04:09 [eval] 41/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1747 status=ok score=1.000 step=23s eta=32h 10m 16s
2026-10-03 15:12:05 [eval] 42/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-1146 status=ok score=0.150 step=7m 56s eta=34h 23m 24s
2026-10-03 15:13:30 [eval] 43/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-533 status=ok score=1.000 step=1m 25s eta=34h 04m 56s
2026-10-03 15:15:20 [eval] 44/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-1002 status=ok score=1.000 step=1m 49s eta=33h 56m 01s
2026-10-03 15:18:41 [eval] 45/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-920 status=ok score=1.000 step=3m 21s eta=34h 19m 58s
2026-10-03 15:23:43 [eval] 46/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1454 status=ok score=0.350 step=5m 01s eta=35h 17m 11s
2026-10-03 15:24:17 [eval] 47/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-776 status=ok score=1.000 step=34s eta=34h 41m 31s
2026-10-03 15:25:38 [eval] 48/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-427 status=ok score=1.000 step=1m 20s eta=34h 22m 47s
2026-10-03 15:33:04 [eval] 49/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-283 status=ok score=1.000 step=7m 25s eta=36h 02m 47s
2026-10-03 15:33:44 [eval] 50/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-666 status=ok score=1.000 step=40s eta=35h 29m 59s
2026-10-03 15:34:18 [eval] 51/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1332 status=ok score=1.000 step=33s eta=34h 56m 32s
2026-10-03 15:35:12 [eval] 52/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1410 status=ok score=1.000 step=54s eta=34h 30m 43s
2026-10-03 15:43:10 [eval] 53/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1166 status=ok score=0.150 step=7m 57s eta=36h 11m 39s
2026-10-03 15:44:08 [eval] 54/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-216 status=ok score=1.000 step=58s eta=35h 46m 10s
2026-10-03 15:52:05 [eval] 55/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1139 status=ok score=0.150 step=7m 57s eta=37h 21m 39s
2026-10-03 15:52:54 [eval] 56/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1934 status=ok score=1.000 step=48s eta=36h 52m 57s
2026-10-03 15:53:50 [eval] 57/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1356 status=ok score=1.000 step=56s eta=36h 27m 24s
2026-10-03 16:01:49 [eval] 58/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1544 status=ok score=0.150 step=7m 58s eta=37h 57m 00s
2026-10-03 16:02:12 [eval] 59/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-807 status=ok score=1.000 step=22s eta=37h 22m 03s
2026-10-03 16:03:02 [eval] 60/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-634 status=ok score=1.000 step=49s eta=36h 55m 18s
2026-10-03 16:04:22 [eval] 61/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1282 status=ok score=1.000 step=1m 20s eta=36h 37m 17s
2026-10-03 16:06:21 [eval] 62/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2700 status=ok score=1.000 step=1m 59s eta=36h 29m 36s
2026-10-03 16:06:40 [eval] 63/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-109 status=ok score=1.000 step=19s eta=35h 57m 16s
2026-10-03 16:07:14 [eval] 64/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1547 status=ok score=1.000 step=33s eta=35h 29m 28s
2026-10-03 16:10:13 [eval] 65/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1930 status=ok score=1.000 step=2m 59s eta=35h 37m 25s
2026-10-03 16:10:25 [eval] 66/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1784 status=ok score=1.000 step=12s eta=35h 05m 40s
2026-10-03 16:10:52 [eval] 67/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-425 status=ok score=1.000 step=27s eta=34h 38m 17s
2026-10-03 16:17:23 [eval] 68/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-172 status=ok score=1.000 step=6m 30s eta=35h 34m 49s
2026-10-03 16:17:38 [eval] 69/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-572 status=ok score=1.000 step=15s eta=35h 05m 04s
2026-10-03 16:17:58 [eval] 70/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-149 status=ok score=1.000 step=19s eta=34h 37m 02s
2026-10-03 16:18:29 [eval] 71/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2023 status=ok score=1.000 step=31s eta=34h 12m 24s
2026-10-03 16:19:05 [eval] 72/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1995 status=ok score=1.000 step=35s eta=33h 49m 27s
2026-10-03 16:19:14 [eval] 73/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-2019 status=ok score=1.000 step=9s eta=33h 21m 31s
2026-10-03 16:21:41 [eval] 74/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1994 status=ok score=1.000 step=2m 26s eta=33h 22m 56s
2026-10-03 16:23:35 [eval] 75/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2780 status=ok score=1.000 step=1m 54s eta=33h 17m 35s
2026-10-03 16:31:25 [eval] 76/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1849 status=ok score=0.150 step=7m 49s eta=34h 24m 18s
2026-10-03 16:38:26 [eval] 77/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-547 status=ok score=1.000 step=7m 01s eta=35h 19m 28s
2026-10-03 16:40:17 [eval] 78/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-499 status=ok score=1.000 step=1m 50s eta=35h 11m 46s
2026-10-03 16:47:31 [eval] 79/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1508 status=ok score=1.000 step=7m 14s eta=36h 07m 15s
2026-10-03 16:47:50 [eval] 80/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-190 status=ok score=1.000 step=18s eta=35h 41m 23s
2026-10-03 16:55:40 [eval] 81/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2176 status=ok score=0.150 step=7m 49s eta=36h 41m 30s
2026-10-03 16:56:04 [eval] 82/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-761 status=ok score=1.000 step=23s eta=36h 16m 43s
2026-10-03 17:00:01 [eval] 83/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-10 status=ok score=1.000 step=3m 57s eta=36h 31m 48s
2026-10-03 17:00:46 [eval] 84/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-722 status=ok score=1.000 step=44s eta=36h 11m 31s
2026-10-03 17:01:14 [eval] 85/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1622 status=ok score=1.000 step=28s eta=35h 48m 43s
2026-10-03 17:01:44 [eval] 86/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1787 status=ok score=1.000 step=29s eta=35h 26m 42s
2026-10-03 17:08:46 [eval] 87/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-661 status=ok score=1.000 step=7m 02s eta=36h 13m 51s
2026-10-03 17:09:20 [eval] 88/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2551 status=ok score=1.000 step=33s eta=35h 52m 36s
2026-10-03 17:17:17 [eval] 89/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-229 status=ok score=0.150 step=7m 56s eta=36h 47m 25s
2026-10-03 17:17:42 [eval] 90/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1572 status=ok score=1.000 step=25s eta=36h 24m 44s
2026-10-03 17:18:34 [eval] 91/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-591 status=ok score=1.000 step=52s eta=36h 07m 03s
2026-10-03 17:22:17 [eval] 92/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-838 status=ok score=1.000 step=3m 43s eta=36h 17m 50s
2026-10-03 17:22:53 [eval] 93/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-134 status=ok score=1.000 step=36s eta=35h 57m 55s
2026-10-03 17:23:50 [eval] 94/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2257 status=ok score=1.000 step=56s eta=35h 41m 38s
2026-10-03 17:24:09 [eval] 95/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-239 status=ok score=1.000 step=19s eta=35h 19m 49s
2026-10-03 17:27:00 [eval] 96/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-805 status=ok score=1.000 step=2m 51s eta=35h 22m 15s
2026-10-03 17:28:15 [eval] 97/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1014 status=ok score=1.000 step=1m 15s eta=35h 09m 43s
2026-10-03 17:31:09 [eval] 98/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-47 status=ok score=1.000 step=2m 53s eta=35h 12m 32s
2026-10-03 17:31:31 [eval] 99/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-769 status=ok score=1.000 step=21s eta=34h 52m 11s
2026-10-03 17:34:03 [eval] 100/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2427 status=ok score=1.000 step=2m 31s eta=34h 51m 45s
2026-10-03 17:35:31 [eval] 101/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-285 status=ok score=1.000 step=1m 28s eta=34h 41m 56s
2026-10-03 17:36:30 [eval] 102/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2064 status=ok score=1.000 step=58s eta=34h 27m 52s
2026-10-03 17:37:49 [eval] 103/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-580 status=ok score=0.350 step=1m 18s eta=34h 16m 59s
2026-10-03 17:38:17 [eval] 104/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-46 status=ok score=1.000 step=28s eta=33h 58m 57s
2026-10-03 17:38:54 [eval] 105/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-170 status=ok score=1.000 step=36s eta=33h 42m 28s
2026-10-03 17:39:22 [eval] 106/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2743 status=ok score=1.000 step=28s eta=33h 25m 07s
2026-10-03 17:47:17 [eval] 107/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1510 status=ok score=0.150 step=7m 55s eta=34h 10m 15s
2026-10-03 17:49:29 [eval] 108/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-881 status=ok score=1.000 step=2m 11s eta=34h 07m 10s
2026-10-03 17:57:29 [eval] 109/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-282 status=error score=0.000 step=8m 00s eta=34h 51m 31s
2026-10-03 17:58:10 [eval] 110/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-1097 status=ok score=1.000 step=40s eta=34h 35m 41s
2026-10-03 17:59:35 [eval] 111/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1126 status=ok score=1.000 step=1m 24s eta=34h 25m 58s
2026-10-03 17:59:52 [eval] 112/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-346 status=ok score=1.000 step=16s eta=34h 07m 28s
2026-10-03 18:00:31 [eval] 113/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-752 status=ok score=1.000 step=39s eta=33h 52m 11s
2026-10-03 18:08:28 [eval] 114/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1063 status=ok score=0.150 step=7m 56s eta=34h 33m 51s
2026-10-03 18:09:23 [eval] 115/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-356 status=ok score=1.000 step=55s eta=34h 20m 35s
2026-10-03 18:09:54 [eval] 116/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-2037 status=ok score=1.000 step=30s eta=34h 04m 23s
2026-10-03 18:10:44 [eval] 117/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2253 status=ok score=1.000 step=50s eta=33h 50m 58s
2026-10-03 18:11:43 [eval] 118/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1837 status=ok score=1.000 step=58s eta=33h 38m 49s
2026-10-03 18:12:17 [eval] 119/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1973 status=ok score=1.000 step=33s eta=33h 23m 43s
2026-10-03 18:13:47 [eval] 120/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-291 status=ok score=1.000 step=1m 30s eta=33h 15m 48s
2026-10-03 18:14:26 [eval] 121/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-452 status=ok score=0.350 step=38s eta=33h 01m 47s
2026-10-03 18:15:21 [eval] 122/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-483 status=ok score=1.000 step=55s eta=32h 49m 56s
2026-10-03 18:16:33 [eval] 123/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-538 status=ok score=1.000 step=1m 11s eta=32h 40m 10s
2026-10-03 18:17:37 [eval] 124/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1992 status=ok score=1.000 step=1m 04s eta=32h 29m 44s
2026-10-03 18:18:01 [eval] 125/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1199 status=ok score=1.000 step=24s eta=32h 14m 45s
2026-10-03 18:19:11 [eval] 126/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-634 status=ok score=1.000 step=1m 10s eta=32h 05m 18s
2026-10-03 18:26:58 [eval] 127/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-894 status=ok score=1.000 step=7m 46s eta=32h 41m 26s
2026-10-03 18:27:56 [eval] 128/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1072 status=ok score=1.000 step=57s eta=32h 30m 27s
2026-10-03 18:28:55 [eval] 129/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-1257 status=ok score=1.000 step=58s eta=32h 19m 45s
2026-10-03 18:30:51 [eval] 130/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-263 status=ok score=1.000 step=1m 56s eta=32h 15m 37s
2026-10-03 18:31:07 [eval] 131/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1255 status=ok score=1.000 step=15s eta=32h 00m 20s
2026-10-03 18:32:36 [eval] 132/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-1090 status=ok score=1.000 step=1m 28s eta=31h 53m 19s
2026-10-03 18:33:03 [eval] 133/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2251 status=ok score=1.000 step=27s eta=31h 39m 42s
2026-10-03 18:33:20 [eval] 134/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-779 status=ok score=1.000 step=16s eta=31h 25m 10s
2026-10-03 18:39:23 [eval] 135/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1003 status=ok score=1.000 step=6m 03s eta=31h 47m 53s
2026-10-03 18:40:09 [eval] 136/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-686 status=ok score=1.000 step=45s eta=31h 36m 28s
2026-10-03 18:40:48 [eval] 137/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1114 status=ok score=0.350 step=39s eta=31h 24m 34s
2026-10-03 18:48:45 [eval] 138/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1411 status=ok score=0.150 step=7m 56s eta=31h 58m 22s
2026-10-03 18:55:29 [eval] 139/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-1281 status=ok score=0.350 step=6m 44s eta=32h 24m 04s
2026-10-03 18:57:07 [eval] 140/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-615 status=ok score=1.000 step=1m 38s eta=32h 18m 01s
2026-10-03 19:00:00 [eval] 141/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-430 status=ok score=1.000 step=2m 52s eta=32h 19m 33s
2026-10-03 19:00:18 [eval] 142/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1425 status=ok score=1.000 step=18s eta=32h 05m 32s
2026-10-03 19:08:10 [eval] 143/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-989 status=ok score=0.150 step=7m 51s eta=32h 36m 54s
2026-10-03 19:11:44 [eval] 144/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1797 status=ok score=1.000 step=3m 34s eta=32h 42m 16s
2026-10-03 19:19:39 [eval] 145/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1930 status=ok score=0.150 step=7m 55s eta=33h 13m 08s
2026-10-03 19:20:18 [eval] 146/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-255 status=ok score=1.000 step=39s eta=33h 01m 02s
2026-10-03 19:21:00 [eval] 147/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-993 status=ok score=1.000 step=41s eta=32h 49m 17s
2026-10-03 19:21:56 [eval] 148/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-567 status=ok score=1.000 step=55s eta=32h 39m 01s
2026-10-03 19:22:18 [eval] 149/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1227 status=ok score=1.000 step=22s eta=32h 25m 42s
2026-10-03 19:23:38 [eval] 150/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-911 status=ok score=1.000 step=1m 20s eta=32h 18m 04s
2026-10-03 19:24:46 [eval] 151/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-428 status=ok score=1.000 step=1m 07s eta=32h 09m 17s
2026-10-03 19:26:37 [eval] 152/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-509 status=ok score=1.000 step=1m 50s eta=32h 04m 38s
2026-10-03 19:34:31 [eval] 153/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-238 status=ok score=0.150 step=7m 54s eta=32h 33m 37s
2026-10-03 19:37:56 [eval] 154/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-158 status=ok score=1.000 step=3m 24s eta=32h 37m 22s
2026-10-03 19:41:53 [eval] 155/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-2022 status=ok score=1.000 step=3m 56s eta=32h 43m 57s
2026-10-03 19:42:36 [eval] 156/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-737 status=ok score=0.350 step=43s eta=32h 32m 59s
2026-10-03 19:43:13 [eval] 157/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-914 status=ok score=1.000 step=36s eta=32h 21m 30s
2026-10-03 19:44:25 [eval] 158/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1275 status=ok score=1.000 step=1m 12s eta=32h 13m 22s
2026-10-03 19:52:23 [eval] 159/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-702 status=ok score=0.150 step=7m 57s eta=32h 41m 02s
2026-10-03 19:56:11 [eval] 160/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-2046 status=ok score=1.000 step=3m 48s eta=32h 46m 28s
2026-10-03 19:57:27 [eval] 161/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-978 status=ok score=1.000 step=1m 15s eta=32h 38m 27s
2026-10-03 19:58:01 [eval] 162/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-73 status=ok score=1.000 step=34s eta=32h 27m 01s
2026-10-03 20:04:32 [eval] 163/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1354 status=ok score=1.000 step=6m 30s eta=32h 46m 13s
2026-10-03 20:06:56 [eval] 164/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-323 status=ok score=1.000 step=2m 24s eta=32h 44m 09s
2026-10-03 20:07:45 [eval] 165/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-996 status=ok score=1.000 step=48s eta=32h 34m 02s
2026-10-03 20:08:43 [eval] 166/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1217 status=ok score=1.000 step=58s eta=32h 24m 47s
2026-10-03 20:16:32 [eval] 167/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1279 status=ok score=0.150 step=7m 49s eta=32h 49m 50s
2026-10-03 20:24:30 [eval] 168/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-731 status=ok score=0.150 step=7m 57s eta=33h 15m 13s
2026-10-03 20:24:55 [eval] 169/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-988 status=ok score=1.000 step=24s eta=33h 02m 59s
2026-10-03 20:25:25 [eval] 170/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-114 status=ok score=1.000 step=30s eta=32h 51m 27s
2026-10-03 20:25:54 [eval] 171/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2157 status=ok score=1.000 step=28s eta=32h 39m 54s
2026-10-03 20:26:43 [eval] 172/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-368 status=ok score=1.000 step=48s eta=32h 30m 03s
2026-10-03 20:28:01 [eval] 173/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2193 status=ok score=0.350 step=1m 18s eta=32h 22m 41s
2026-10-03 20:28:41 [eval] 174/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-627 status=ok score=1.000 step=39s eta=32h 12m 21s
2026-10-03 20:29:47 [eval] 175/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-96 status=ok score=1.000 step=1m 05s eta=32h 04m 07s
2026-10-03 20:30:03 [eval] 176/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1924 status=ok score=1.000 step=15s eta=31h 52m 07s
2026-10-03 20:33:07 [eval] 177/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-1201 status=ok score=1.000 step=3m 04s eta=31h 53m 16s
2026-10-03 20:33:34 [eval] 178/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1214 status=ok score=1.000 step=27s eta=31h 42m 18s
2026-10-03 20:34:33 [eval] 179/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-276 status=ok score=1.000 step=58s eta=31h 33m 53s
2026-10-03 20:35:11 [eval] 180/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-954 status=ok score=1.000 step=38s eta=31h 24m 00s
2026-10-03 20:35:53 [eval] 181/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1339 status=ok score=1.000 step=41s eta=31h 14m 26s
2026-10-03 20:43:49 [eval] 182/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-964 status=ok score=0.150 step=7m 56s eta=31h 37m 31s
2026-10-03 20:45:00 [eval] 183/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1184 status=ok score=1.000 step=1m 11s eta=31h 30m 10s
2026-10-03 20:45:25 [eval] 184/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-930 status=ok score=1.000 step=24s eta=31h 19m 24s
2026-10-03 20:53:19 [eval] 185/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1422 status=ok score=0.150 step=7m 53s eta=31h 41m 43s
2026-10-03 20:55:58 [eval] 186/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-279 status=ok score=1.000 step=2m 39s eta=31h 40m 48s
2026-10-03 21:03:49 [eval] 187/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-686 status=ok score=0.150 step=7m 51s eta=32h 02m 29s
2026-10-03 21:04:23 [eval] 188/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-153 status=ok score=1.000 step=33s eta=31h 52m 20s
2026-10-03 21:05:54 [eval] 189/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2264 status=ok score=1.000 step=1m 31s eta=31h 46m 23s
2026-10-03 21:08:06 [eval] 190/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1837 status=ok score=1.000 step=2m 11s eta=31h 43m 22s
2026-10-03 21:08:37 [eval] 191/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2680 status=ok score=1.000 step=31s eta=31h 33m 18s
2026-10-03 21:09:14 [eval] 192/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1297 status=ok score=1.000 step=36s eta=31h 23m 42s
2026-10-03 21:12:12 [eval] 193/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-203 status=ok score=1.000 step=2m 57s eta=31h 24m 00s
2026-10-03 21:13:33 [eval] 194/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-598 status=ok score=1.000 step=1m 20s eta=31h 17m 34s
2026-10-03 21:14:00 [eval] 195/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-410 status=ok score=1.000 step=26s eta=31h 07m 28s
2026-10-03 21:15:19 [eval] 196/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1082 status=ok score=1.000 step=1m 18s eta=31h 01m 01s
2026-10-03 21:15:45 [eval] 197/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1388 status=ok score=1.000 step=26s eta=30h 51m 04s
2026-10-03 21:23:40 [eval] 198/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-2196 status=ok score=0.350 step=7m 55s eta=31h 11m 30s
2026-10-03 21:25:31 [eval] 199/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-1252 status=ok score=1.000 step=1m 50s eta=31h 07m 12s
2026-10-03 21:33:25 [eval] 200/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1350 status=ok score=0.150 step=7m 53s eta=31h 27m 08s
2026-10-03 21:34:01 [eval] 201/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-841 status=ok score=1.000 step=36s eta=31h 17m 48s
2026-10-03 21:36:40 [eval] 202/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-853 status=ok score=1.000 step=2m 39s eta=31h 16m 39s
2026-10-03 21:44:33 [eval] 203/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-345 status=ok score=0.150 step=7m 52s eta=31h 36m 01s
2026-10-03 21:44:53 [eval] 204/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-192 status=ok score=1.000 step=19s eta=31h 25m 38s
2026-10-03 21:46:19 [eval] 205/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-834 status=ok score=1.000 step=1m 26s eta=31h 19m 38s
2026-10-03 21:46:53 [eval] 206/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-351 status=ok score=1.000 step=34s eta=31h 10m 21s
2026-10-03 21:50:30 [eval] 207/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-1082 status=ok score=1.000 step=3m 37s eta=31h 12m 51s
2026-10-03 21:51:38 [eval] 208/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1353 status=ok score=1.000 step=1m 07s eta=31h 05m 47s
2026-10-03 21:52:31 [eval] 209/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1035 status=ok score=1.000 step=52s eta=30h 57m 50s
2026-10-03 21:56:27 [eval] 210/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-2146 status=ok score=1.000 step=3m 56s eta=31h 01m 27s
2026-10-03 21:57:11 [eval] 211/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1031 status=ok score=1.000 step=43s eta=30h 53m 01s
2026-10-03 21:57:37 [eval] 212/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-572 status=ok score=1.000 step=26s eta=30h 43m 35s
2026-10-03 22:05:32 [eval] 213/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1779 status=ok score=0.150 step=7m 54s eta=31h 01m 50s
2026-10-03 22:09:43 [eval] 214/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2391 status=ok score=1.000 step=4m 10s eta=31h 06m 07s
2026-10-03 22:12:01 [eval] 215/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-159 status=ok score=1.000 step=2m 17s eta=31h 03m 28s
2026-10-03 22:13:23 [eval] 216/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1044 status=ok score=1.000 step=1m 22s eta=30h 57m 28s
2026-10-03 22:13:47 [eval] 217/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-2057 status=ok score=1.000 step=24s eta=30h 48m 00s
2026-10-03 22:16:09 [eval] 218/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2058 status=ok score=1.000 step=2m 21s eta=30h 45m 38s
2026-10-03 22:24:01 [eval] 219/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-765 status=ok score=0.150 step=7m 52s eta=31h 02m 55s
2026-10-03 22:25:17 [eval] 220/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-477 status=ok score=1.000 step=1m 16s eta=30h 56m 36s
2026-10-03 22:33:12 [eval] 221/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1407 status=ok score=0.150 step=7m 55s eta=31h 13m 44s
2026-10-03 22:40:59 [eval] 222/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-190 status=ok score=0.150 step=7m 46s eta=31h 30m 09s
2026-10-03 22:41:41 [eval] 223/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-109 status=ok score=1.000 step=42s eta=31h 21m 42s
2026-10-03 22:47:53 [eval] 224/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-582 status=ok score=1.000 step=6m 11s eta=31h 32m 21s
2026-10-03 22:50:09 [eval] 225/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-631 status=ok score=1.000 step=2m 16s eta=31h 29m 21s
2026-10-03 22:50:31 [eval] 226/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-248 status=ok score=1.000 step=21s eta=31h 19m 48s
2026-10-03 22:58:24 [eval] 227/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-geometry-711 status=ok score=0.150 step=7m 53s eta=31h 35m 58s
2026-10-03 22:59:26 [eval] 228/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-694 status=ok score=1.000 step=1m 02s eta=31h 28m 44s
2026-10-03 23:07:19 [eval] 229/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1733 status=ok score=0.150 step=7m 52s eta=31h 44m 33s
2026-10-03 23:07:42 [eval] 230/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-counting_and_probability-23957 status=ok score=1.000 step=23s eta=31h 35m 06s
2026-10-03 23:08:21 [eval] 231/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-305 status=ok score=1.000 step=38s eta=31h 26m 36s
2026-10-03 23:09:57 [eval] 232/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-precalculus-990 status=ok score=1.000 step=1m 36s eta=31h 21m 21s
2026-10-03 23:10:20 [eval] 233/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-134 status=ok score=1.000 step=22s eta=31h 12m 05s
2026-10-03 23:11:03 [eval] 234/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1436 status=ok score=1.000 step=43s eta=31h 04m 01s
2026-10-03 23:15:22 [eval] 235/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-465 status=ok score=1.000 step=4m 18s eta=31h 07m 41s
2026-10-03 23:15:58 [eval] 236/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1558 status=ok score=1.000 step=35s eta=30h 59m 16s
2026-10-03 23:16:51 [eval] 237/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1512 status=ok score=1.000 step=53s eta=30h 51m 53s
2026-10-03 23:18:50 [eval] 238/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1102 status=ok score=0.350 step=1m 58s eta=30h 48m 02s
2026-10-03 23:19:37 [eval] 239/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1232 status=ok score=1.000 step=46s eta=30h 40m 23s
2026-10-03 23:20:25 [eval] 240/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-1338 status=ok score=1.000 step=47s eta=30h 32m 50s
2026-10-03 23:21:15 [eval] 241/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-951 status=ok score=1.000 step=49s eta=30h 25m 26s
2026-10-03 23:22:54 [eval] 242/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-1185 status=ok score=1.000 step=1m 39s eta=30h 20m 41s
2026-10-03 23:24:16 [eval] 243/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-516 status=ok score=1.000 step=1m 21s eta=30h 15m 03s
2026-10-03 23:25:24 [eval] 244/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1898 status=ok score=1.000 step=1m 08s eta=30h 08m 44s
2026-10-03 23:25:54 [eval] 245/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-algebra-2232 status=ok score=1.000 step=29s eta=30h 00m 30s
2026-10-03 23:26:59 [eval] 246/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-156 status=ok score=1.000 step=1m 04s eta=29h 54m 06s
2026-10-03 23:29:11 [eval] 247/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-prealgebra-1865 status=ok score=0.350 step=2m 12s eta=29h 51m 13s
2026-10-03 23:30:31 [eval] 248/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-number_theory-737 status=ok score=1.000 step=1m 19s eta=29h 45m 40s
2026-10-03 23:31:03 [eval] 249/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-1168 status=ok score=1.000 step=31s eta=29h 37m 42s
2026-10-03 23:38:55 [eval] 250/1000 target=qwen38_27b_local cond=baseline task=math500-test-test-intermediate_algebra-117 status=ok score=0.150 step=7m 52s eta=29h 51m 51s
2026-10-03 23:38:55 [eval] Target=qwen38_27b_local | condizione=gepa | task=250
2026-10-03 23:40:09 [eval] 251/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2159 status=ok score=1.000 step=1m 13s eta=29h 46m 01s
2026-10-03 23:48:09 [eval] 252/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-1202 status=error score=0.000 step=8m 00s eta=30h 00m 18s
2026-10-03 23:49:15 [eval] 253/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-101 status=ok score=1.000 step=1m 05s eta=29h 54m 01s
2026-10-03 23:50:21 [eval] 254/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1128 status=ok score=1.000 step=1m 06s eta=29h 47m 48s
2026-10-03 23:51:03 [eval] 255/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-459 status=ok score=1.000 step=41s eta=29h 40m 27s
2026-10-03 23:53:16 [eval] 256/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-44 status=ok score=0.350 step=2m 13s eta=29h 37m 34s
2026-10-03 23:54:29 [eval] 257/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-488 status=ok score=1.000 step=1m 13s eta=29h 31m 47s
2026-10-03 23:54:47 [eval] 258/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2080 status=ok score=1.000 step=18s eta=29h 23m 25s
2026-10-03 23:55:11 [eval] 259/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-505 status=ok score=1.000 step=24s eta=29h 15m 23s
2026-10-03 23:55:27 [eval] 260/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-524 status=ok score=1.000 step=16s eta=29h 07m 02s
2026-10-03 23:55:48 [eval] 261/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-802 status=ok score=1.000 step=20s eta=28h 58m 58s
2026-10-03 23:57:09 [eval] 262/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-188 status=ok score=1.000 step=1m 21s eta=28h 53m 49s
2026-10-03 23:58:01 [eval] 263/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-119 status=ok score=1.000 step=51s eta=28h 47m 17s
2026-10-03 23:58:16 [eval] 264/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-466 status=ok score=1.000 step=15s eta=28h 39m 07s
2026-10-03 23:58:40 [eval] 265/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-864 status=ok score=1.000 step=23s eta=28h 31m 24s
2026-10-04 00:06:34 [eval] 266/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-817 status=ok score=0.150 step=7m 53s eta=28h 44m 27s
2026-10-04 00:07:06 [eval] 267/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-824 status=ok score=1.000 step=32s eta=28h 37m 07s
2026-10-04 00:07:30 [eval] 268/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-529 status=ok score=1.000 step=23s eta=28h 29m 28s
2026-10-04 00:08:50 [eval] 269/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1111 status=ok score=1.000 step=1m 19s eta=28h 24m 23s
2026-10-04 00:09:47 [eval] 270/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-1032 status=ok score=1.000 step=57s eta=28h 18m 21s
2026-10-04 00:11:47 [eval] 271/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-686 status=ok score=1.000 step=1m 59s eta=28h 15m 07s
2026-10-04 00:12:04 [eval] 272/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1238 status=ok score=1.000 step=17s eta=28h 07m 21s
2026-10-04 00:12:26 [eval] 273/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-1060 status=ok score=1.000 step=21s eta=27h 59m 50s
2026-10-04 00:12:45 [eval] 274/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-251 status=ok score=1.000 step=18s eta=27h 52m 13s
2026-10-04 00:15:00 [eval] 275/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1247 status=ok score=1.000 step=2m 15s eta=27h 49m 47s
2026-10-04 00:16:17 [eval] 276/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1578 status=ok score=1.000 step=1m 16s eta=27h 44m 48s
2026-10-04 00:24:08 [eval] 277/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-826 status=ok score=0.150 step=7m 51s eta=27h 57m 00s
2026-10-04 00:25:28 [eval] 278/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-190 status=ok score=1.000 step=1m 19s eta=27h 52m 06s
2026-10-04 00:25:42 [eval] 279/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1714 status=ok score=1.000 step=14s eta=27h 44m 26s
2026-10-04 00:26:42 [eval] 280/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1078 status=ok score=1.000 step=1m 00s eta=27h 38m 46s
2026-10-04 00:27:13 [eval] 281/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-621 status=ok score=1.000 step=30s eta=27h 31m 52s
2026-10-04 00:27:30 [eval] 282/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-431 status=ok score=1.000 step=17s eta=27h 24m 27s
2026-10-04 00:27:57 [eval] 283/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1842 status=ok score=1.000 step=26s eta=27h 17m 28s
2026-10-04 00:29:46 [eval] 284/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-846 status=ok score=0.350 step=1m 49s eta=27h 14m 01s
2026-10-04 00:30:13 [eval] 285/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1572 status=ok score=1.000 step=27s eta=27h 07m 09s
2026-10-04 00:30:44 [eval] 286/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1730 status=ok score=1.000 step=31s eta=27h 00m 29s
2026-10-04 00:35:24 [eval] 287/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-820 status=ok score=1.000 step=4m 39s eta=27h 04m 10s
2026-10-04 00:36:12 [eval] 288/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-893 status=ok score=1.000 step=47s eta=26h 58m 13s
2026-10-04 00:40:12 [eval] 289/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-260 status=ok score=0.350 step=4m 00s eta=27h 00m 12s
2026-10-04 00:40:29 [eval] 290/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-254 status=ok score=1.000 step=16s eta=26h 53m 02s
2026-10-04 00:40:33 [eval] 291/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1747 status=ok score=1.000 step=4s eta=26h 45m 25s
2026-10-04 00:44:57 [eval] 292/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-1146 status=ok score=1.000 step=4m 23s eta=26h 48m 18s
2026-10-04 00:45:52 [eval] 293/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-533 status=ok score=1.000 step=55s eta=26h 42m 46s
2026-10-04 00:47:20 [eval] 294/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-1002 status=ok score=1.000 step=1m 27s eta=26h 38m 34s
2026-10-04 00:49:11 [eval] 295/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-920 status=ok score=1.000 step=1m 50s eta=26h 35m 19s
2026-10-04 00:52:09 [eval] 296/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1454 status=ok score=1.000 step=2m 58s eta=26h 34m 45s
2026-10-04 00:52:28 [eval] 297/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-776 status=ok score=1.000 step=18s eta=26h 27m 51s
2026-10-04 00:53:13 [eval] 298/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-427 status=ok score=1.000 step=45s eta=26h 22m 03s
2026-10-04 00:55:03 [eval] 299/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-283 status=ok score=1.000 step=1m 50s eta=26h 18m 50s
2026-10-04 00:55:30 [eval] 300/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-666 status=ok score=1.000 step=26s eta=26h 12m 22s
2026-10-04 00:55:45 [eval] 301/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1332 status=ok score=1.000 step=15s eta=26h 05m 29s
2026-10-04 00:56:29 [eval] 302/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1410 status=ok score=1.000 step=43s eta=25h 59m 45s
2026-10-04 01:03:53 [eval] 303/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1166 status=ok score=1.000 step=7m 24s eta=26h 09m 24s
2026-10-04 01:04:24 [eval] 304/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-216 status=ok score=1.000 step=30s eta=26h 03m 10s
2026-10-04 01:12:12 [eval] 305/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1139 status=ok score=0.150 step=7m 48s eta=26h 13m 34s
2026-10-04 01:12:38 [eval] 306/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1934 status=ok score=1.000 step=26s eta=26h 07m 11s
2026-10-04 01:13:13 [eval] 307/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1356 status=ok score=1.000 step=34s eta=26h 01m 08s
2026-10-04 01:19:59 [eval] 308/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1544 status=ok score=1.000 step=6m 45s eta=26h 09m 00s
2026-10-04 01:20:11 [eval] 309/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-807 status=ok score=1.000 step=12s eta=26h 02m 08s
2026-10-04 01:20:37 [eval] 310/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-634 status=ok score=1.000 step=25s eta=25h 55m 47s
2026-10-04 01:21:42 [eval] 311/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1282 status=ok score=1.000 step=1m 05s eta=25h 50m 57s
2026-10-04 01:25:14 [eval] 312/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2700 status=ok score=1.000 step=3m 32s eta=25h 51m 32s
2026-10-04 01:25:27 [eval] 313/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-109 status=ok score=1.000 step=12s eta=25h 44m 48s
2026-10-04 01:25:53 [eval] 314/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1547 status=ok score=1.000 step=26s eta=25h 38m 36s
2026-10-04 01:26:52 [eval] 315/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1930 status=ok score=1.000 step=58s eta=25h 33m 36s
2026-10-04 01:26:59 [eval] 316/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1784 status=ok score=1.000 step=6s eta=25h 26m 45s
2026-10-04 01:27:14 [eval] 317/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-425 status=ok score=1.000 step=15s eta=25h 20m 16s
2026-10-04 01:29:47 [eval] 318/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-172 status=ok score=1.000 step=2m 32s eta=25h 18m 43s
2026-10-04 01:29:57 [eval] 319/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-572 status=ok score=1.000 step=10s eta=25h 12m 06s
2026-10-04 01:30:05 [eval] 320/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-149 status=ok score=1.000 step=8s eta=25h 05m 27s
2026-10-04 01:30:31 [eval] 321/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2023 status=ok score=1.000 step=25s eta=24h 59m 27s
2026-10-04 01:30:55 [eval] 322/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1995 status=ok score=1.000 step=24s eta=24h 53m 27s
2026-10-04 01:31:03 [eval] 323/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-2019 status=ok score=1.000 step=7s eta=24h 46m 55s
2026-10-04 01:32:38 [eval] 324/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1994 status=ok score=1.000 step=1m 35s eta=24h 43m 26s
2026-10-04 01:33:55 [eval] 325/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2780 status=ok score=1.000 step=1m 17s eta=24h 39m 21s
2026-10-04 01:38:41 [eval] 326/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1849 status=ok score=1.000 step=4m 46s eta=24h 42m 30s
2026-10-04 01:43:04 [eval] 327/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-547 status=ok score=1.000 step=4m 22s eta=24h 44m 46s
2026-10-04 01:44:30 [eval] 328/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-499 status=ok score=1.000 step=1m 26s eta=24h 41m 00s
2026-10-04 01:48:25 [eval] 329/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1508 status=ok score=1.000 step=3m 55s eta=24h 42m 18s
2026-10-04 01:48:33 [eval] 330/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-190 status=ok score=1.000 step=7s eta=24h 35m 51s
2026-10-04 01:51:34 [eval] 331/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2176 status=ok score=1.000 step=3m 01s eta=24h 35m 17s
2026-10-04 01:51:49 [eval] 332/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-761 status=ok score=1.000 step=15s eta=24h 29m 09s
2026-10-04 01:53:33 [eval] 333/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-10 status=ok score=1.000 step=1m 44s eta=24h 26m 02s
2026-10-04 01:53:55 [eval] 334/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-722 status=ok score=1.000 step=22s eta=24h 20m 11s
2026-10-04 01:54:12 [eval] 335/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1622 status=ok score=1.000 step=16s eta=24h 14m 11s
2026-10-04 01:54:35 [eval] 336/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1787 status=ok score=1.000 step=22s eta=24h 08m 26s
2026-10-04 01:56:04 [eval] 337/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-661 status=ok score=1.000 step=1m 29s eta=24h 04m 54s
2026-10-04 01:56:21 [eval] 338/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2551 status=ok score=1.000 step=16s eta=23h 59m 00s
2026-10-04 02:04:13 [eval] 339/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-229 status=ok score=0.350 step=7m 52s eta=24h 07m 56s
2026-10-04 02:04:30 [eval] 340/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1572 status=ok score=1.000 step=16s eta=24h 02m 01s
2026-10-04 02:05:03 [eval] 341/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-591 status=ok score=1.000 step=33s eta=23h 56m 42s
2026-10-04 02:06:45 [eval] 342/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-838 status=ok score=1.000 step=1m 41s eta=23h 53m 34s
2026-10-04 02:07:11 [eval] 343/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-134 status=ok score=1.000 step=25s eta=23h 48m 03s
2026-10-04 02:07:45 [eval] 344/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2257 status=ok score=1.000 step=34s eta=23h 42m 49s
2026-10-04 02:07:57 [eval] 345/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-239 status=ok score=1.000 step=12s eta=23h 36m 55s
2026-10-04 02:09:28 [eval] 346/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-805 status=ok score=1.000 step=1m 30s eta=23h 33m 31s
2026-10-04 02:10:07 [eval] 347/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1014 status=ok score=1.000 step=39s eta=23h 28m 32s
2026-10-04 02:11:36 [eval] 348/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-47 status=ok score=1.000 step=1m 29s eta=23h 25m 07s
2026-10-04 02:11:48 [eval] 349/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-769 status=ok score=1.000 step=12s eta=23h 19m 19s
2026-10-04 02:13:31 [eval] 350/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2427 status=ok score=1.000 step=1m 42s eta=23h 16m 22s
2026-10-04 02:14:20 [eval] 351/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-285 status=ok score=1.000 step=48s eta=23h 11m 44s
2026-10-04 02:15:01 [eval] 352/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2064 status=ok score=1.000 step=41s eta=23h 06m 55s
2026-10-04 02:15:44 [eval] 353/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-580 status=ok score=0.350 step=42s eta=23h 02m 10s
2026-10-04 02:16:07 [eval] 354/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-46 status=ok score=1.000 step=22s eta=22h 56m 50s
2026-10-04 02:16:28 [eval] 355/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-170 status=ok score=1.000 step=21s eta=22h 51m 28s
2026-10-04 02:16:47 [eval] 356/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2743 status=ok score=1.000 step=18s eta=22h 46m 03s
2026-10-04 02:24:40 [eval] 357/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1510 status=ok score=0.150 step=7m 53s eta=22h 54m 20s
2026-10-04 02:25:44 [eval] 358/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-881 status=ok score=1.000 step=1m 03s eta=22h 50m 15s
2026-10-04 02:29:35 [eval] 359/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-282 status=ok score=1.000 step=3m 50s eta=22h 51m 11s
2026-10-04 02:30:06 [eval] 360/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-1097 status=ok score=1.000 step=31s eta=22h 46m 09s
2026-10-04 02:31:03 [eval] 361/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1126 status=ok score=1.000 step=57s eta=22h 41m 56s
2026-10-04 02:31:21 [eval] 362/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-346 status=ok score=1.000 step=17s eta=22h 36m 34s
2026-10-04 02:31:36 [eval] 363/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-752 status=ok score=1.000 step=15s eta=22h 31m 10s
2026-10-04 02:39:29 [eval] 364/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1063 status=ok score=0.150 step=7m 52s eta=22h 39m 06s
2026-10-04 02:40:07 [eval] 365/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-356 status=ok score=1.000 step=37s eta=22h 34m 20s
2026-10-04 02:40:24 [eval] 366/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-2037 status=ok score=1.000 step=17s eta=22h 29m 01s
2026-10-04 02:40:47 [eval] 367/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2253 status=ok score=1.000 step=22s eta=22h 23m 51s
2026-10-04 02:41:41 [eval] 368/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1837 status=ok score=1.000 step=54s eta=22h 19m 38s
2026-10-04 02:41:53 [eval] 369/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1973 status=ok score=1.000 step=11s eta=22h 14m 14s
2026-10-04 02:42:47 [eval] 370/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-291 status=ok score=1.000 step=53s eta=22h 10m 03s
2026-10-04 02:43:10 [eval] 371/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-452 status=ok score=0.350 step=23s eta=22h 05m 02s
2026-10-04 02:43:47 [eval] 372/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-483 status=ok score=1.000 step=36s eta=22h 00m 24s
2026-10-04 02:44:44 [eval] 373/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-538 status=ok score=1.000 step=57s eta=21h 56m 22s
2026-10-04 02:45:32 [eval] 374/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1992 status=ok score=1.000 step=48s eta=21h 52m 05s
2026-10-04 02:45:47 [eval] 375/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1199 status=ok score=1.000 step=14s eta=21h 46m 55s
2026-10-04 02:46:48 [eval] 376/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-634 status=ok score=1.000 step=1m 00s eta=21h 43m 02s
2026-10-04 02:50:54 [eval] 377/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-894 status=ok score=1.000 step=4m 05s eta=21h 44m 16s
2026-10-04 02:52:19 [eval] 378/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1072 status=ok score=1.000 step=1m 25s eta=21h 41m 05s
2026-10-04 02:52:56 [eval] 379/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-1257 status=ok score=1.000 step=36s eta=21h 36m 34s
2026-10-04 02:54:28 [eval] 380/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-263 status=ok score=1.000 step=1m 31s eta=21h 33m 34s
2026-10-04 02:54:40 [eval] 381/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1255 status=ok score=1.000 step=12s eta=21h 28m 25s
2026-10-04 02:55:49 [eval] 382/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-1090 status=ok score=1.000 step=1m 08s eta=21h 24m 50s
2026-10-04 02:56:08 [eval] 383/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2251 status=ok score=1.000 step=18s eta=21h 19m 54s
2026-10-04 02:56:25 [eval] 384/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-779 status=ok score=1.000 step=17s eta=21h 14m 58s
2026-10-04 03:03:48 [eval] 385/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1003 status=ok score=1.000 step=7m 22s eta=21h 21m 22s
2026-10-04 03:04:11 [eval] 386/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-686 status=ok score=1.000 step=23s eta=21h 16m 35s
2026-10-04 03:04:39 [eval] 387/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1114 status=ok score=0.350 step=28s eta=21h 11m 57s
2026-10-04 03:12:30 [eval] 388/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1411 status=ok score=0.350 step=7m 50s eta=21h 18m 59s
2026-10-04 03:15:41 [eval] 389/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-1281 status=ok score=0.350 step=3m 10s eta=21h 18m 36s
2026-10-04 03:16:37 [eval] 390/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-615 status=ok score=1.000 step=56s eta=21h 14m 42s
2026-10-04 03:21:24 [eval] 391/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-430 status=ok score=1.000 step=4m 47s eta=21h 16m 49s
2026-10-04 03:21:42 [eval] 392/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1425 status=ok score=1.000 step=18s eta=21h 11m 57s
2026-10-04 03:29:31 [eval] 393/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-989 status=ok score=0.150 step=7m 48s eta=21h 18m 40s
2026-10-04 03:31:46 [eval] 394/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1797 status=ok score=1.000 step=2m 14s eta=21h 16m 47s
2026-10-04 03:36:26 [eval] 395/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1930 status=ok score=1.000 step=4m 40s eta=21h 18m 36s
2026-10-04 03:36:44 [eval] 396/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-255 status=ok score=1.000 step=18s eta=21h 13m 44s
2026-10-04 03:37:11 [eval] 397/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-993 status=ok score=1.000 step=27s eta=21h 09m 07s
2026-10-04 03:37:34 [eval] 398/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-567 status=ok score=1.000 step=22s eta=21h 04m 24s
2026-10-04 03:37:50 [eval] 399/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1227 status=ok score=1.000 step=15s eta=20h 59m 32s
2026-10-04 03:38:34 [eval] 400/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-911 status=ok score=1.000 step=44s eta=20h 55m 24s
2026-10-04 03:39:18 [eval] 401/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-428 status=ok score=1.000 step=43s eta=20h 51m 16s
2026-10-04 03:40:24 [eval] 402/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-509 status=ok score=1.000 step=1m 06s eta=20h 47m 42s
2026-10-04 03:48:12 [eval] 403/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-238 status=ok score=0.150 step=7m 47s eta=20h 54m 05s
2026-10-04 03:49:48 [eval] 404/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-158 status=ok score=1.000 step=1m 36s eta=20h 51m 16s
2026-10-04 03:52:31 [eval] 405/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-2022 status=ok score=1.000 step=2m 42s eta=20h 50m 03s
2026-10-04 03:52:59 [eval] 406/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-737 status=ok score=0.350 step=28s eta=20h 45m 34s
2026-10-04 03:53:21 [eval] 407/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-914 status=ok score=1.000 step=22s eta=20h 40m 57s
2026-10-04 03:53:55 [eval] 408/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1275 status=ok score=1.000 step=34s eta=20h 36m 39s
2026-10-04 03:57:13 [eval] 409/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-702 status=ok score=1.000 step=3m 17s eta=20h 36m 18s
2026-10-04 04:02:14 [eval] 410/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-2046 status=ok score=1.000 step=5m 01s eta=20h 38m 25s
2026-10-04 04:02:59 [eval] 411/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-978 status=ok score=1.000 step=44s eta=20h 34m 23s
2026-10-04 04:03:25 [eval] 412/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-73 status=ok score=1.000 step=26s eta=20h 29m 55s
2026-10-04 04:05:14 [eval] 413/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1354 status=ok score=1.000 step=1m 49s eta=20h 27m 26s
2026-10-04 04:06:49 [eval] 414/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-323 status=ok score=1.000 step=1m 35s eta=20h 24m 38s
2026-10-04 04:07:17 [eval] 415/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-996 status=ok score=1.000 step=27s eta=20h 20m 15s
2026-10-04 04:08:09 [eval] 416/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1217 status=ok score=1.000 step=52s eta=20h 16m 27s
2026-10-04 04:16:02 [eval] 417/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1279 status=ok score=0.150 step=7m 52s eta=20h 22m 28s
2026-10-04 04:23:50 [eval] 418/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-731 status=ok score=0.150 step=7m 48s eta=20h 28m 20s
2026-10-04 04:24:06 [eval] 419/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-988 status=ok score=1.000 step=15s eta=20h 23m 39s
2026-10-04 04:24:29 [eval] 420/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-114 status=ok score=1.000 step=22s eta=20h 19m 10s
2026-10-04 04:24:53 [eval] 421/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2157 status=ok score=1.000 step=24s eta=20h 14m 43s
2026-10-04 04:25:34 [eval] 422/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-368 status=ok score=1.000 step=41s eta=20h 10m 41s
2026-10-04 04:26:29 [eval] 423/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2193 status=ok score=0.350 step=54s eta=20h 06m 59s
2026-10-04 04:26:59 [eval] 424/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-627 status=ok score=1.000 step=30s eta=20h 02m 44s
2026-10-04 04:27:36 [eval] 425/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-96 status=ok score=1.000 step=36s eta=19h 58m 39s
2026-10-04 04:27:46 [eval] 426/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1924 status=ok score=1.000 step=10s eta=19h 54m 00s
2026-10-04 04:33:33 [eval] 427/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-1201 status=ok score=1.000 step=5m 47s eta=19h 56m 53s
2026-10-04 04:33:41 [eval] 428/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1214 status=ok score=1.000 step=7s eta=19h 52m 11s
2026-10-04 04:34:25 [eval] 429/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-276 status=ok score=1.000 step=43s eta=19h 48m 17s
2026-10-04 04:35:11 [eval] 430/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-954 status=ok score=1.000 step=46s eta=19h 44m 28s
2026-10-04 04:35:37 [eval] 431/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1339 status=ok score=1.000 step=26s eta=19h 40m 13s
2026-10-04 04:41:34 [eval] 432/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-964 status=ok score=1.000 step=5m 57s eta=19h 43m 14s
2026-10-04 04:42:49 [eval] 433/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1184 status=ok score=1.000 step=1m 14s eta=19h 40m 03s
2026-10-04 04:43:09 [eval] 434/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-930 status=ok score=1.000 step=20s eta=19h 35m 42s
2026-10-04 04:44:41 [eval] 435/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1422 status=ok score=1.000 step=1m 31s eta=19h 32m 55s
2026-10-04 04:46:04 [eval] 436/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-279 status=ok score=1.000 step=1m 23s eta=19h 29m 57s
2026-10-04 04:50:41 [eval] 437/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-686 status=ok score=1.000 step=4m 37s eta=19h 31m 09s
2026-10-04 04:51:05 [eval] 438/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-153 status=ok score=1.000 step=23s eta=19h 26m 55s
2026-10-04 04:51:43 [eval] 439/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2264 status=ok score=1.000 step=37s eta=19h 22m 59s
2026-10-04 04:53:09 [eval] 440/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1837 status=ok score=1.000 step=1m 25s eta=19h 20m 06s
2026-10-04 04:53:22 [eval] 441/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2680 status=ok score=1.000 step=13s eta=19h 15m 40s
2026-10-04 04:53:46 [eval] 442/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1297 status=ok score=1.000 step=24s eta=19h 11m 31s
2026-10-04 04:55:31 [eval] 443/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-203 status=ok score=1.000 step=1m 44s eta=19h 09m 03s
2026-10-04 04:56:22 [eval] 444/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-598 status=ok score=1.000 step=50s eta=19h 05m 28s
2026-10-04 04:56:36 [eval] 445/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-410 status=ok score=1.000 step=14s eta=19h 01m 07s
2026-10-04 04:57:24 [eval] 446/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1082 status=ok score=1.000 step=48s eta=18h 57m 31s
2026-10-04 04:57:54 [eval] 447/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1388 status=ok score=1.000 step=29s eta=18h 53m 32s
2026-10-04 04:59:51 [eval] 448/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-2196 status=ok score=1.000 step=1m 57s eta=18h 51m 21s
2026-10-04 05:01:03 [eval] 449/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-1252 status=ok score=1.000 step=1m 12s eta=18h 48m 16s
2026-10-04 05:08:28 [eval] 450/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1350 status=ok score=1.000 step=7m 25s eta=18h 52m 47s
2026-10-04 05:08:48 [eval] 451/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-841 status=ok score=1.000 step=19s eta=18h 48m 38s
2026-10-04 05:10:11 [eval] 452/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-853 status=ok score=1.000 step=1m 23s eta=18h 45m 46s
2026-10-04 05:17:44 [eval] 453/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-345 status=ok score=1.000 step=7m 32s eta=18h 50m 20s
2026-10-04 05:18:02 [eval] 454/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-192 status=ok score=1.000 step=17s eta=18h 46m 09s
2026-10-04 05:19:01 [eval] 455/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-834 status=ok score=1.000 step=59s eta=18h 42m 48s
2026-10-04 05:19:25 [eval] 456/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-351 status=ok score=1.000 step=23s eta=18h 38m 45s
2026-10-04 05:21:04 [eval] 457/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-1082 status=ok score=1.000 step=1m 39s eta=18h 36m 13s
2026-10-04 05:21:28 [eval] 458/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1353 status=ok score=1.000 step=23s eta=18h 32m 12s
2026-10-04 05:21:53 [eval] 459/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1035 status=ok score=1.000 step=25s eta=18h 28m 14s
2026-10-04 05:24:43 [eval] 460/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-2146 status=ok score=1.000 step=2m 49s eta=18h 27m 05s
2026-10-04 05:25:13 [eval] 461/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1031 status=ok score=1.000 step=30s eta=18h 23m 14s
2026-10-04 05:25:25 [eval] 462/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-572 status=ok score=1.000 step=11s eta=18h 19m 02s
2026-10-04 05:30:10 [eval] 463/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1779 status=ok score=1.000 step=4m 45s eta=18h 20m 08s
2026-10-04 05:31:57 [eval] 464/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2391 status=ok score=1.000 step=1m 47s eta=18h 17m 47s
2026-10-04 05:33:31 [eval] 465/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-159 status=ok score=1.000 step=1m 33s eta=18h 15m 11s
2026-10-04 05:34:41 [eval] 466/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1044 status=ok score=1.000 step=1m 09s eta=18h 12m 07s
2026-10-04 05:34:56 [eval] 467/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-2057 status=ok score=1.000 step=14s eta=18h 08m 01s
2026-10-04 05:36:05 [eval] 468/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2058 status=ok score=1.000 step=1m 09s eta=18h 04m 58s
2026-10-04 05:37:32 [eval] 469/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-765 status=ok score=1.000 step=1m 26s eta=18h 02m 16s
2026-10-04 05:38:02 [eval] 470/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-477 status=ok score=1.000 step=30s eta=17h 58m 29s
2026-10-04 05:45:25 [eval] 471/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1407 status=ok score=1.000 step=7m 22s eta=18h 02m 27s
2026-10-04 05:52:50 [eval] 472/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-190 status=ok score=1.000 step=7m 25s eta=18h 06m 26s
2026-10-04 05:53:18 [eval] 473/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-109 status=ok score=1.000 step=27s eta=18h 02m 35s
2026-10-04 05:56:25 [eval] 474/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-582 status=ok score=1.000 step=3m 07s eta=18h 01m 43s
2026-10-04 05:57:38 [eval] 475/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-631 status=ok score=1.000 step=1m 12s eta=17h 58m 43s
2026-10-04 05:57:53 [eval] 476/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-248 status=ok score=1.000 step=15s eta=17h 54m 41s
2026-10-04 06:05:33 [eval] 477/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-geometry-711 status=ok score=1.000 step=7m 39s eta=17h 58m 47s
2026-10-04 06:06:03 [eval] 478/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-694 status=ok score=1.000 step=30s eta=17h 55m 02s
2026-10-04 06:13:54 [eval] 479/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1733 status=ok score=0.150 step=7m 51s eta=17h 59m 16s
2026-10-04 06:14:08 [eval] 480/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-counting_and_probability-23957 status=ok score=1.000 step=13s eta=17h 55m 12s
2026-10-04 06:14:36 [eval] 481/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-305 status=ok score=1.000 step=28s eta=17h 51m 24s
2026-10-04 06:15:53 [eval] 482/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-precalculus-990 status=ok score=1.000 step=1m 16s eta=17h 48m 30s
2026-10-04 06:16:11 [eval] 483/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-134 status=ok score=1.000 step=18s eta=17h 44m 33s
2026-10-04 06:16:36 [eval] 484/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1436 status=ok score=1.000 step=25s eta=17h 40m 44s
2026-10-04 06:18:19 [eval] 485/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-465 status=ok score=1.000 step=1m 42s eta=17h 38m 19s
2026-10-04 06:18:42 [eval] 486/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1558 status=ok score=1.000 step=23s eta=17h 34m 30s
2026-10-04 06:19:13 [eval] 487/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1512 status=ok score=1.000 step=31s eta=17h 30m 50s
2026-10-04 06:20:22 [eval] 488/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1102 status=ok score=1.000 step=1m 08s eta=17h 27m 51s
2026-10-04 06:21:01 [eval] 489/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1232 status=ok score=1.000 step=38s eta=17h 24m 20s
2026-10-04 06:21:42 [eval] 490/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-1338 status=ok score=1.000 step=40s eta=17h 20m 52s
2026-10-04 06:22:13 [eval] 491/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-951 status=ok score=1.000 step=31s eta=17h 17m 15s
2026-10-04 06:23:19 [eval] 492/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-1185 status=ok score=1.000 step=1m 06s eta=17h 14m 15s
2026-10-04 06:25:00 [eval] 493/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-516 status=ok score=0.350 step=1m 40s eta=17h 11m 51s
2026-10-04 06:25:58 [eval] 494/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1898 status=ok score=1.000 step=58s eta=17h 08m 43s
2026-10-04 06:26:16 [eval] 495/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-algebra-2232 status=ok score=1.000 step=17s eta=17h 04m 55s
2026-10-04 06:26:51 [eval] 496/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-156 status=ok score=1.000 step=34s eta=17h 01m 25s
2026-10-04 06:28:29 [eval] 497/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-prealgebra-1865 status=ok score=0.350 step=1m 38s eta=16h 59m 00s
2026-10-04 06:29:23 [eval] 498/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-number_theory-737 status=ok score=1.000 step=53s eta=16h 55m 50s
2026-10-04 06:29:40 [eval] 499/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-1168 status=ok score=1.000 step=17s eta=16h 52m 04s
2026-10-04 06:32:54 [eval] 500/1000 target=qwen38_27b_local cond=gepa task=math500-test-test-intermediate_algebra-117 status=ok score=1.000 step=3m 13s eta=16h 51m 15s
2026-10-04 06:32:54 [eval] Target=qwen38_27b_local | condizione=skillopt | task=250
2026-10-04 06:34:31 [eval] 501/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2159 status=ok score=1.000 step=1m 36s eta=16h 48m 50s
2026-10-04 06:42:30 [eval] 502/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-1202 status=ok score=0.150 step=7m 59s eta=16h 52m 44s
2026-10-04 06:44:41 [eval] 503/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-101 status=ok score=1.000 step=2m 11s eta=16h 50m 51s
2026-10-04 06:45:54 [eval] 504/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1128 status=ok score=1.000 step=1m 12s eta=16h 48m 00s
2026-10-04 06:46:51 [eval] 505/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-459 status=ok score=1.000 step=57s eta=16h 44m 55s
2026-10-04 06:49:35 [eval] 506/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-44 status=ok score=1.000 step=2m 43s eta=16h 43m 34s
2026-10-04 06:51:30 [eval] 507/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-488 status=ok score=1.000 step=1m 54s eta=16h 41m 25s
2026-10-04 06:51:54 [eval] 508/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2080 status=ok score=1.000 step=24s eta=16h 37m 49s
2026-10-04 06:52:20 [eval] 509/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-505 status=ok score=1.000 step=25s eta=16h 34m 15s
2026-10-04 06:52:35 [eval] 510/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-524 status=ok score=1.000 step=14s eta=16h 30m 31s
2026-10-04 06:53:05 [eval] 511/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-802 status=ok score=1.000 step=30s eta=16h 27m 02s
2026-10-04 06:55:08 [eval] 512/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-188 status=ok score=1.000 step=2m 02s eta=16h 25m 02s
2026-10-04 06:56:02 [eval] 513/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-119 status=ok score=1.000 step=53s eta=16h 21m 57s
2026-10-04 06:56:16 [eval] 514/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-466 status=ok score=1.000 step=14s eta=16h 18m 16s
2026-10-04 06:56:36 [eval] 515/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-864 status=ok score=1.000 step=20s eta=16h 14m 40s
2026-10-04 07:04:36 [eval] 516/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-817 status=ok score=0.150 step=7m 59s eta=16h 18m 17s
2026-10-04 07:05:38 [eval] 517/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-824 status=ok score=1.000 step=1m 01s eta=16h 15m 20s
2026-10-04 07:06:13 [eval] 518/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-529 status=ok score=1.000 step=35s eta=16h 11m 59s
2026-10-04 07:08:53 [eval] 519/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1111 status=ok score=1.000 step=2m 39s eta=16h 10m 34s
2026-10-04 07:10:31 [eval] 520/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-1032 status=ok score=1.000 step=1m 38s eta=16h 08m 12s
2026-10-04 07:12:57 [eval] 521/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-686 status=ok score=1.000 step=2m 25s eta=16h 06m 33s
2026-10-04 07:13:21 [eval] 522/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1238 status=ok score=1.000 step=23s eta=16h 03m 03s
2026-10-04 07:13:51 [eval] 523/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-1060 status=ok score=1.000 step=30s eta=15h 59m 40s
2026-10-04 07:14:19 [eval] 524/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-251 status=ok score=1.000 step=28s eta=15h 56m 15s
2026-10-04 07:16:19 [eval] 525/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1247 status=ok score=1.000 step=1m 59s eta=15h 54m 14s
2026-10-04 07:17:31 [eval] 526/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1578 status=ok score=1.000 step=1m 12s eta=15h 51m 30s
2026-10-04 07:25:26 [eval] 527/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-826 status=ok score=0.150 step=7m 54s eta=15h 54m 47s
2026-10-04 07:27:25 [eval] 528/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-190 status=ok score=1.000 step=1m 59s eta=15h 52m 45s
2026-10-04 07:27:42 [eval] 529/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1714 status=ok score=1.000 step=16s eta=15h 49m 10s
2026-10-04 07:28:51 [eval] 530/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1078 status=ok score=1.000 step=1m 08s eta=15h 46m 23s
2026-10-04 07:29:37 [eval] 531/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-621 status=ok score=1.000 step=46s eta=15h 43m 17s
2026-10-04 07:30:03 [eval] 532/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-431 status=ok score=1.000 step=25s eta=15h 39m 53s
2026-10-04 07:30:54 [eval] 533/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1842 status=ok score=1.000 step=51s eta=15h 36m 52s
2026-10-04 07:34:23 [eval] 534/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-846 status=ok score=1.000 step=3m 28s eta=15h 36m 08s
2026-10-04 07:35:02 [eval] 535/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1572 status=ok score=1.000 step=38s eta=15h 32m 57s
2026-10-04 07:35:42 [eval] 536/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1730 status=ok score=1.000 step=40s eta=15h 29m 47s
2026-10-04 07:38:31 [eval] 537/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-820 status=ok score=1.000 step=2m 48s eta=15h 28m 29s
2026-10-04 07:39:23 [eval] 538/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-893 status=ok score=1.000 step=52s eta=15h 25m 30s
2026-10-04 07:43:24 [eval] 539/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-260 status=ok score=1.000 step=4m 01s eta=15h 25m 13s
2026-10-04 07:43:47 [eval] 540/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-254 status=ok score=1.000 step=22s eta=15h 21m 49s
2026-10-04 07:44:11 [eval] 541/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1747 status=ok score=1.000 step=24s eta=15h 18m 28s
2026-10-04 07:52:08 [eval] 542/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-1146 status=ok score=0.150 step=7m 56s eta=15h 21m 29s
2026-10-04 07:53:14 [eval] 543/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-533 status=ok score=1.000 step=1m 06s eta=15h 18m 42s
2026-10-04 07:55:03 [eval] 544/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-1002 status=ok score=1.000 step=1m 48s eta=15h 16m 32s
2026-10-04 07:57:34 [eval] 545/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-920 status=ok score=1.000 step=2m 31s eta=15h 14m 57s
2026-10-04 08:01:50 [eval] 546/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1454 status=ok score=0.350 step=4m 15s eta=15h 14m 49s
2026-10-04 08:02:23 [eval] 547/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-776 status=ok score=1.000 step=32s eta=15h 11m 35s
2026-10-04 08:03:20 [eval] 548/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-427 status=ok score=1.000 step=57s eta=15h 08m 42s
2026-10-04 08:06:12 [eval] 549/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-283 status=ok score=1.000 step=2m 51s eta=15h 07m 23s
2026-10-04 08:06:49 [eval] 550/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-666 status=ok score=1.000 step=36s eta=15h 04m 14s
2026-10-04 08:07:17 [eval] 551/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1332 status=ok score=1.000 step=28s eta=15h 00m 58s
2026-10-04 08:08:15 [eval] 552/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1410 status=ok score=1.000 step=57s eta=14h 58m 07s
2026-10-04 08:16:14 [eval] 553/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1166 status=ok score=0.150 step=7m 59s eta=15h 00m 57s
2026-10-04 08:16:53 [eval] 554/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-216 status=ok score=1.000 step=38s eta=14h 57m 50s
2026-10-04 08:24:53 [eval] 555/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1139 status=error score=0.000 step=8m 00s eta=15h 00m 37s
2026-10-04 08:25:31 [eval] 556/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1934 status=ok score=1.000 step=37s eta=14h 57m 29s
2026-10-04 08:26:28 [eval] 557/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1356 status=ok score=1.000 step=57s eta=14h 54m 36s
2026-10-04 08:34:12 [eval] 558/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1544 status=ok score=0.150 step=7m 44s eta=14h 57m 07s
2026-10-04 08:34:41 [eval] 559/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-807 status=ok score=1.000 step=28s eta=14h 53m 52s
2026-10-04 08:35:41 [eval] 560/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-634 status=ok score=1.000 step=1m 00s eta=14h 51m 02s
2026-10-04 08:37:30 [eval] 561/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1282 status=ok score=1.000 step=1m 48s eta=14h 48m 50s
2026-10-04 08:38:52 [eval] 562/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2700 status=ok score=1.000 step=1m 22s eta=14h 46m 18s
2026-10-04 08:39:17 [eval] 563/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-109 status=ok score=1.000 step=25s eta=14h 43m 02s
2026-10-04 08:39:56 [eval] 564/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1547 status=ok score=1.000 step=39s eta=14h 39m 57s
2026-10-04 08:41:27 [eval] 565/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1930 status=ok score=1.000 step=1m 31s eta=14h 37m 33s
2026-10-04 08:41:43 [eval] 566/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1784 status=ok score=1.000 step=15s eta=14h 34m 11s
2026-10-04 08:42:08 [eval] 567/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-425 status=ok score=1.000 step=24s eta=14h 30m 57s
2026-10-04 08:45:27 [eval] 568/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-172 status=ok score=1.000 step=3m 19s eta=14h 29m 56s
2026-10-04 08:45:43 [eval] 569/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-572 status=ok score=1.000 step=16s eta=14h 26m 36s
2026-10-04 08:46:06 [eval] 570/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-149 status=ok score=1.000 step=22s eta=14h 23m 22s
2026-10-04 08:46:41 [eval] 571/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2023 status=ok score=1.000 step=34s eta=14h 20m 17s
2026-10-04 08:47:11 [eval] 572/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1995 status=ok score=1.000 step=30s eta=14h 17m 09s
2026-10-04 08:47:21 [eval] 573/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-2019 status=ok score=1.000 step=9s eta=14h 13m 47s
2026-10-04 08:49:00 [eval] 574/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1994 status=ok score=1.000 step=1m 39s eta=14h 11m 31s
2026-10-04 08:50:32 [eval] 575/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2780 status=ok score=1.000 step=1m 31s eta=14h 09m 10s
2026-10-04 08:58:16 [eval] 576/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1849 status=ok score=0.350 step=7m 44s eta=14h 11m 24s
2026-10-04 09:03:14 [eval] 577/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-547 status=ok score=1.000 step=4m 57s eta=14h 11m 33s
2026-10-04 09:05:06 [eval] 578/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-499 status=ok score=1.000 step=1m 52s eta=14h 09m 26s
2026-10-04 09:08:41 [eval] 579/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1508 status=ok score=1.000 step=3m 34s eta=14h 08m 34s
2026-10-04 09:09:03 [eval] 580/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-190 status=ok score=1.000 step=22s eta=14h 05m 22s
2026-10-04 09:13:02 [eval] 581/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2176 status=ok score=1.000 step=3m 58s eta=14h 04m 46s
2026-10-04 09:13:24 [eval] 582/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-761 status=ok score=1.000 step=21s eta=14h 01m 34s
2026-10-04 09:15:16 [eval] 583/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-10 status=ok score=1.000 step=1m 52s eta=13h 59m 27s
2026-10-04 09:15:36 [eval] 584/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-722 status=ok score=1.000 step=19s eta=13h 56m 14s
2026-10-04 09:16:03 [eval] 585/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1622 status=ok score=1.000 step=27s eta=13h 53m 08s
2026-10-04 09:16:27 [eval] 586/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1787 status=ok score=1.000 step=23s eta=13h 49m 59s
2026-10-04 09:23:53 [eval] 587/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-661 status=ok score=1.000 step=7m 25s eta=13h 51m 48s
2026-10-04 09:24:31 [eval] 588/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2551 status=ok score=1.000 step=38s eta=13h 48m 49s
2026-10-04 09:32:31 [eval] 589/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-229 status=error score=0.000 step=8m 00s eta=13h 50m 59s
2026-10-04 09:32:57 [eval] 590/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1572 status=ok score=1.000 step=25s eta=13h 47m 51s
2026-10-04 09:33:31 [eval] 591/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-591 status=ok score=1.000 step=34s eta=13h 44m 50s
2026-10-04 09:35:20 [eval] 592/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-838 status=ok score=1.000 step=1m 48s eta=13h 42m 40s
2026-10-04 09:35:54 [eval] 593/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-134 status=ok score=1.000 step=34s eta=13h 39m 40s
2026-10-04 09:36:45 [eval] 594/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2257 status=ok score=1.000 step=50s eta=13h 36m 51s
2026-10-04 09:36:58 [eval] 595/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-239 status=ok score=1.000 step=13s eta=13h 33m 37s
2026-10-04 09:39:41 [eval] 596/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-805 status=ok score=1.000 step=2m 43s eta=13h 32m 06s
2026-10-04 09:40:28 [eval] 597/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1014 status=ok score=1.000 step=46s eta=13h 29m 15s
2026-10-04 09:42:09 [eval] 598/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-47 status=ok score=1.000 step=1m 41s eta=13h 27m 02s
2026-10-04 09:42:26 [eval] 599/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-769 status=ok score=1.000 step=16s eta=13h 23m 52s
2026-10-04 09:45:04 [eval] 600/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2427 status=ok score=1.000 step=2m 38s eta=13h 22m 17s
2026-10-04 09:45:57 [eval] 601/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-285 status=ok score=1.000 step=52s eta=13h 19m 32s
2026-10-04 09:46:49 [eval] 602/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2064 status=ok score=1.000 step=51s eta=13h 16m 46s
2026-10-04 09:47:52 [eval] 603/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-580 status=ok score=1.000 step=1m 03s eta=13h 14m 08s
2026-10-04 09:48:13 [eval] 604/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-46 status=ok score=1.000 step=20s eta=13h 11m 03s
2026-10-04 09:48:45 [eval] 605/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-170 status=ok score=1.000 step=32s eta=13h 08m 06s
2026-10-04 09:49:17 [eval] 606/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2743 status=ok score=1.000 step=32s eta=13h 05m 10s
2026-10-04 09:57:17 [eval] 607/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1510 status=error score=0.000 step=8m 00s eta=13h 07m 04s
2026-10-04 10:03:15 [eval] 608/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-881 status=ok score=1.000 step=5m 57s eta=13h 07m 37s
2026-10-04 10:07:54 [eval] 609/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-282 status=ok score=1.000 step=4m 39s eta=13h 07m 18s
2026-10-04 10:08:29 [eval] 610/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-1097 status=ok score=1.000 step=34s eta=13h 04m 22s
2026-10-04 10:09:38 [eval] 611/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1126 status=ok score=1.000 step=1m 09s eta=13h 01m 49s
2026-10-04 10:09:54 [eval] 612/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-346 status=ok score=1.000 step=16s eta=12h 58m 42s
2026-10-04 10:10:25 [eval] 613/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-752 status=ok score=1.000 step=30s eta=12h 55m 45s
2026-10-04 10:15:49 [eval] 614/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1063 status=ok score=1.000 step=5m 24s eta=12h 55m 53s
2026-10-04 10:16:42 [eval] 615/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-356 status=ok score=1.000 step=53s eta=12h 53m 10s
2026-10-04 10:17:10 [eval] 616/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-2037 status=ok score=1.000 step=28s eta=12h 50m 12s
2026-10-04 10:17:41 [eval] 617/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2253 status=ok score=1.000 step=30s eta=12h 47m 16s
2026-10-04 10:18:26 [eval] 618/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1837 status=ok score=1.000 step=45s eta=12h 44m 29s
2026-10-04 10:19:06 [eval] 619/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1973 status=ok score=1.000 step=39s eta=12h 41m 39s
2026-10-04 10:20:29 [eval] 620/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-291 status=ok score=1.000 step=1m 24s eta=12h 39m 17s
2026-10-04 10:21:00 [eval] 621/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-452 status=ok score=0.350 step=30s eta=12h 36m 23s
2026-10-04 10:22:01 [eval] 622/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-483 status=ok score=1.000 step=1m 00s eta=12h 33m 48s
2026-10-04 10:23:17 [eval] 623/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-538 status=ok score=1.000 step=1m 15s eta=12h 31m 21s
2026-10-04 10:24:13 [eval] 624/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1992 status=ok score=1.000 step=56s eta=12h 28m 44s
2026-10-04 10:24:39 [eval] 625/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1199 status=ok score=1.000 step=25s eta=12h 25m 48s
2026-10-04 10:25:49 [eval] 626/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-634 status=ok score=1.000 step=1m 09s eta=12h 23m 19s
2026-10-04 10:32:10 [eval] 627/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-894 status=ok score=1.000 step=6m 21s eta=12h 23m 56s
2026-10-04 10:33:16 [eval] 628/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1072 status=ok score=1.000 step=1m 05s eta=12h 21m 24s
2026-10-04 10:35:23 [eval] 629/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-1257 status=ok score=1.000 step=2m 06s eta=12h 19m 29s
2026-10-04 10:36:51 [eval] 630/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-263 status=ok score=1.000 step=1m 28s eta=12h 17m 11s
2026-10-04 10:37:26 [eval] 631/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1255 status=ok score=1.000 step=35s eta=12h 14m 22s
2026-10-04 10:38:58 [eval] 632/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-1090 status=ok score=1.000 step=1m 31s eta=12h 12m 06s
2026-10-04 10:39:20 [eval] 633/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2251 status=ok score=1.000 step=22s eta=12h 09m 11s
2026-10-04 10:39:43 [eval] 634/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-779 status=ok score=1.000 step=22s eta=12h 06m 16s
2026-10-04 10:47:43 [eval] 635/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1003 status=error score=0.000 step=8m 00s eta=12h 07m 44s
2026-10-04 10:48:13 [eval] 636/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-686 status=ok score=1.000 step=30s eta=12h 04m 53s
2026-10-04 10:48:37 [eval] 637/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1114 status=ok score=0.350 step=23s eta=12h 01m 59s
2026-10-04 10:54:01 [eval] 638/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1411 status=ok score=1.000 step=5m 23s eta=12h 01m 56s
2026-10-04 10:58:25 [eval] 639/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-1281 status=ok score=0.350 step=4m 24s eta=12h 01m 18s
2026-10-04 10:59:33 [eval] 640/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-615 status=ok score=1.000 step=1m 08s eta=11h 58m 49s
2026-10-04 11:02:02 [eval] 641/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-430 status=ok score=1.000 step=2m 28s eta=11h 57m 06s
2026-10-04 11:02:18 [eval] 642/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1425 status=ok score=1.000 step=15s eta=11h 54m 08s
2026-10-04 11:10:18 [eval] 643/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-989 status=ok score=0.150 step=7m 59s eta=11h 55m 28s
2026-10-04 11:13:15 [eval] 644/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1797 status=ok score=0.350 step=2m 57s eta=11h 54m 00s
2026-10-04 11:20:35 [eval] 645/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1930 status=ok score=1.000 step=7m 19s eta=11h 54m 55s
2026-10-04 11:21:05 [eval] 646/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-255 status=ok score=1.000 step=30s eta=11h 52m 04s
2026-10-04 11:22:00 [eval] 647/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-993 status=ok score=1.000 step=54s eta=11h 49m 28s
2026-10-04 11:22:47 [eval] 648/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-567 status=ok score=1.000 step=46s eta=11h 46m 47s
2026-10-04 11:23:10 [eval] 649/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1227 status=ok score=1.000 step=23s eta=11h 43m 54s
2026-10-04 11:24:06 [eval] 650/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-911 status=ok score=1.000 step=55s eta=11h 41m 19s
2026-10-04 11:25:18 [eval] 651/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-428 status=ok score=1.000 step=1m 12s eta=11h 38m 53s
2026-10-04 11:26:43 [eval] 652/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-509 status=ok score=1.000 step=1m 24s eta=11h 36m 34s
2026-10-04 11:29:38 [eval] 653/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-238 status=ok score=1.000 step=2m 55s eta=11h 35m 03s
2026-10-04 11:32:02 [eval] 654/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-158 status=ok score=1.000 step=2m 23s eta=11h 33m 15s
2026-10-04 11:36:18 [eval] 655/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-2022 status=ok score=1.000 step=4m 15s eta=11h 32m 27s
2026-10-04 11:36:53 [eval] 656/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-737 status=ok score=0.350 step=35s eta=11h 29m 41s
2026-10-04 11:37:18 [eval] 657/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-914 status=ok score=1.000 step=25s eta=11h 26m 52s
2026-10-04 11:38:06 [eval] 658/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1275 status=ok score=1.000 step=48s eta=11h 24m 14s
2026-10-04 11:46:06 [eval] 659/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-702 status=error score=0.000 step=8m 00s eta=11h 25m 20s
2026-10-04 11:48:36 [eval] 660/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-2046 status=ok score=1.000 step=2m 29s eta=11h 23m 35s
2026-10-04 11:49:37 [eval] 661/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-978 status=ok score=1.000 step=1m 01s eta=11h 21m 03s
2026-10-04 11:50:18 [eval] 662/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-73 status=ok score=1.000 step=40s eta=11h 18m 22s
2026-10-04 11:52:42 [eval] 663/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1354 status=ok score=1.000 step=2m 24s eta=11h 16m 34s
2026-10-04 11:55:02 [eval] 664/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-323 status=ok score=1.000 step=2m 19s eta=11h 14m 43s
2026-10-04 11:55:38 [eval] 665/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-996 status=ok score=1.000 step=36s eta=11h 12m 00s
2026-10-04 11:56:29 [eval] 666/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1217 status=ok score=1.000 step=50s eta=11h 09m 25s
2026-10-04 12:04:23 [eval] 667/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1279 status=ok score=0.150 step=7m 54s eta=11h 10m 21s
2026-10-04 12:12:23 [eval] 668/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-731 status=error score=0.000 step=8m 00s eta=11h 11m 19s
2026-10-04 12:12:43 [eval] 669/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-988 status=ok score=1.000 step=20s eta=11h 08m 28s
2026-10-04 12:13:08 [eval] 670/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-114 status=ok score=1.000 step=24s eta=11h 05m 39s
2026-10-04 12:13:29 [eval] 671/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2157 status=ok score=1.000 step=21s eta=11h 02m 49s
2026-10-04 12:14:16 [eval] 672/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-368 status=ok score=1.000 step=46s eta=11h 00m 12s
2026-10-04 12:15:28 [eval] 673/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2193 status=ok score=0.350 step=1m 11s eta=10h 57m 48s
2026-10-04 12:15:56 [eval] 674/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-627 status=ok score=1.000 step=28s eta=10h 55m 02s
2026-10-04 12:16:51 [eval] 675/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-96 status=ok score=1.000 step=54s eta=10h 52m 30s
2026-10-04 12:17:02 [eval] 676/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1924 status=ok score=1.000 step=11s eta=10h 49m 37s
2026-10-04 12:20:30 [eval] 677/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-1201 status=ok score=1.000 step=3m 28s eta=10h 48m 19s
2026-10-04 12:20:58 [eval] 678/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1214 status=ok score=1.000 step=28s eta=10h 45m 34s
2026-10-04 12:22:00 [eval] 679/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-276 status=ok score=1.000 step=1m 01s eta=10h 43m 07s
2026-10-04 12:22:36 [eval] 680/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-954 status=ok score=1.000 step=36s eta=10h 40m 27s
2026-10-04 12:23:17 [eval] 681/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1339 status=ok score=1.000 step=40s eta=10h 37m 50s
2026-10-04 12:31:17 [eval] 682/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-964 status=error score=0.000 step=8m 00s eta=10h 38m 37s
2026-10-04 12:32:31 [eval] 683/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1184 status=ok score=1.000 step=1m 14s eta=10h 36m 15s
2026-10-04 12:32:49 [eval] 684/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-930 status=ok score=1.000 step=17s eta=10h 33m 28s
2026-10-04 12:40:49 [eval] 685/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1422 status=error score=0.000 step=8m 00s eta=10h 34m 13s
2026-10-04 12:42:43 [eval] 686/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-279 status=ok score=1.000 step=1m 53s eta=10h 32m 09s
2026-10-04 12:50:33 [eval] 687/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-686 status=ok score=0.150 step=7m 50s eta=10h 32m 47s
2026-10-04 12:51:05 [eval] 688/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-153 status=ok score=1.000 step=32s eta=10h 30m 06s
2026-10-04 12:52:09 [eval] 689/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2264 status=ok score=1.000 step=1m 04s eta=10h 27m 39s
2026-10-04 12:54:06 [eval] 690/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1837 status=ok score=1.000 step=1m 56s eta=10h 25m 35s
2026-10-04 12:54:23 [eval] 691/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2680 status=ok score=1.000 step=17s eta=10h 22m 48s
2026-10-04 12:54:51 [eval] 692/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1297 status=ok score=1.000 step=27s eta=10h 20m 06s
2026-10-04 12:57:26 [eval] 693/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-203 status=ok score=1.000 step=2m 34s eta=10h 18m 20s
2026-10-04 12:58:15 [eval] 694/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-598 status=ok score=1.000 step=48s eta=10h 15m 47s
2026-10-04 12:58:39 [eval] 695/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-410 status=ok score=1.000 step=24s eta=10h 13m 04s
2026-10-04 13:00:03 [eval] 696/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1082 status=ok score=1.000 step=1m 23s eta=10h 10m 48s
2026-10-04 13:00:33 [eval] 697/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1388 status=ok score=1.000 step=29s eta=10h 08m 07s
2026-10-04 13:05:22 [eval] 698/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-2196 status=ok score=1.000 step=4m 49s eta=10h 07m 20s
2026-10-04 13:06:54 [eval] 699/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-1252 status=ok score=1.000 step=1m 31s eta=10h 05m 07s
2026-10-04 13:14:54 [eval] 700/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1350 status=error score=0.000 step=8m 00s eta=10h 05m 41s
2026-10-04 13:15:37 [eval] 701/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-841 status=ok score=1.000 step=42s eta=10h 03m 06s
2026-10-04 13:18:53 [eval] 702/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-853 status=ok score=1.000 step=3m 15s eta=10h 01m 37s
2026-10-04 13:26:51 [eval] 703/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-345 status=ok score=0.150 step=7m 58s eta=10h 02m 07s
2026-10-04 13:27:16 [eval] 704/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-192 status=ok score=1.000 step=25s eta=9h 59m 24s
2026-10-04 13:28:56 [eval] 705/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-834 status=ok score=1.000 step=1m 39s eta=9h 57m 14s
2026-10-04 13:29:24 [eval] 706/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-351 status=ok score=1.000 step=28s eta=9h 54m 33s
2026-10-04 13:32:17 [eval] 707/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-1082 status=ok score=1.000 step=2m 52s eta=9h 52m 53s
2026-10-04 13:33:08 [eval] 708/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1353 status=ok score=1.000 step=50s eta=9h 50m 23s
2026-10-04 13:33:59 [eval] 709/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1035 status=ok score=1.000 step=51s eta=9h 47m 53s
2026-10-04 13:41:47 [eval] 710/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-2146 status=ok score=0.150 step=7m 48s eta=9h 48m 13s
2026-10-04 13:42:37 [eval] 711/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1031 status=ok score=1.000 step=49s eta=9h 45m 42s
2026-10-04 13:42:52 [eval] 712/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-572 status=ok score=1.000 step=14s eta=9h 42m 58s
2026-10-04 13:47:16 [eval] 713/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1779 status=ok score=1.000 step=4m 24s eta=9h 41m 54s
2026-10-04 13:49:40 [eval] 714/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2391 status=ok score=1.000 step=2m 23s eta=9h 40m 01s
2026-10-04 13:51:28 [eval] 715/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-159 status=ok score=1.000 step=1m 48s eta=9h 37m 54s
2026-10-04 13:53:02 [eval] 716/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1044 status=ok score=1.000 step=1m 33s eta=9h 35m 41s
2026-10-04 13:53:27 [eval] 717/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-2057 status=ok score=1.000 step=25s eta=9h 33m 01s
2026-10-04 13:58:07 [eval] 718/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2058 status=ok score=1.000 step=4m 39s eta=9h 32m 02s
2026-10-04 14:06:01 [eval] 719/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-765 status=ok score=0.150 step=7m 54s eta=9h 32m 18s
2026-10-04 14:07:07 [eval] 720/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-477 status=ok score=1.000 step=1m 06s eta=9h 29m 54s
2026-10-04 14:15:01 [eval] 721/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1407 status=ok score=0.150 step=7m 54s eta=9h 30m 08s
2026-10-04 14:18:09 [eval] 722/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-190 status=ok score=1.000 step=3m 07s eta=9h 28m 31s
2026-10-04 14:18:42 [eval] 723/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-109 status=ok score=1.000 step=32s eta=9h 25m 54s
2026-10-04 14:23:01 [eval] 724/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-582 status=ok score=1.000 step=4m 18s eta=9h 24m 43s
2026-10-04 14:24:28 [eval] 725/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-631 status=ok score=1.000 step=1m 27s eta=9h 22m 27s
2026-10-04 14:24:52 [eval] 726/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-248 status=ok score=1.000 step=24s eta=9h 19m 47s
2026-10-04 14:32:47 [eval] 727/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-geometry-711 status=ok score=0.150 step=7m 54s eta=9h 19m 56s
2026-10-04 14:33:25 [eval] 728/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-694 status=ok score=1.000 step=38s eta=9h 17m 22s
2026-10-04 14:40:18 [eval] 729/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1733 status=ok score=1.000 step=6m 52s eta=9h 17m 06s
2026-10-04 14:40:41 [eval] 730/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-counting_and_probability-23957 status=ok score=1.000 step=22s eta=9h 14m 26s
2026-10-04 14:41:17 [eval] 731/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-305 status=ok score=1.000 step=36s eta=9h 11m 51s
2026-10-04 14:42:55 [eval] 732/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-precalculus-990 status=ok score=1.000 step=1m 37s eta=9h 09m 38s
2026-10-04 14:43:16 [eval] 733/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-134 status=ok score=1.000 step=21s eta=9h 06m 58s
2026-10-04 14:43:50 [eval] 734/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1436 status=ok score=1.000 step=33s eta=9h 04m 23s
2026-10-04 14:50:17 [eval] 735/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-465 status=ok score=1.000 step=6m 27s eta=9h 03m 55s
2026-10-04 14:50:53 [eval] 736/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1558 status=ok score=1.000 step=36s eta=9h 01m 21s
2026-10-04 14:51:37 [eval] 737/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1512 status=ok score=1.000 step=44s eta=8h 58m 50s
2026-10-04 14:53:11 [eval] 738/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1102 status=ok score=0.350 step=1m 33s eta=8h 56m 37s
2026-10-04 14:53:51 [eval] 739/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1232 status=ok score=1.000 step=40s eta=8h 54m 05s
2026-10-04 14:54:36 [eval] 740/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-1338 status=ok score=1.000 step=44s eta=8h 51m 34s
2026-10-04 14:55:07 [eval] 741/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-951 status=ok score=1.000 step=31s eta=8h 49m 00s
2026-10-04 14:56:43 [eval] 742/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-1185 status=ok score=1.000 step=1m 36s eta=8h 46m 48s
2026-10-04 14:57:51 [eval] 743/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-516 status=ok score=0.350 step=1m 07s eta=8h 44m 26s
2026-10-04 14:58:55 [eval] 744/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1898 status=ok score=1.000 step=1m 04s eta=8h 42m 04s
2026-10-04 14:59:26 [eval] 745/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-algebra-2232 status=ok score=1.000 step=30s eta=8h 39m 30s
2026-10-04 15:00:10 [eval] 746/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-156 status=ok score=1.000 step=44s eta=8h 37m 02s
2026-10-04 15:01:37 [eval] 747/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-prealgebra-1865 status=ok score=0.350 step=1m 27s eta=8h 34m 47s
2026-10-04 15:03:04 [eval] 748/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-number_theory-737 status=ok score=1.000 step=1m 26s eta=8h 32m 33s
2026-10-04 15:03:33 [eval] 749/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-1168 status=ok score=1.000 step=29s eta=8h 30m 00s
2026-10-04 15:08:25 [eval] 750/1000 target=qwen38_27b_local cond=skillopt task=math500-test-test-intermediate_algebra-117 status=ok score=1.000 step=4m 51s eta=8h 28m 55s
2026-10-04 15:08:25 [eval] Target=qwen38_27b_local | condizione=manual | task=250
2026-10-04 15:09:30 [eval] 751/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2159 status=ok score=1.000 step=1m 04s eta=8h 26m 34s
2026-10-04 15:17:19 [eval] 752/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1202 status=ok score=0.150 step=7m 48s eta=8h 26m 26s
2026-10-04 15:20:00 [eval] 753/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-101 status=ok score=1.000 step=2m 41s eta=8h 24m 36s
2026-10-04 15:20:58 [eval] 754/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1128 status=ok score=1.000 step=57s eta=8h 22m 13s
2026-10-04 15:21:45 [eval] 755/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-459 status=ok score=1.000 step=47s eta=8h 19m 46s
2026-10-04 15:24:17 [eval] 756/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-44 status=ok score=0.350 step=2m 31s eta=8h 17m 53s
2026-10-04 15:25:56 [eval] 757/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-488 status=ok score=1.000 step=1m 38s eta=8h 15m 43s
2026-10-04 15:26:18 [eval] 758/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2080 status=ok score=1.000 step=22s eta=8h 13m 08s
2026-10-04 15:26:39 [eval] 759/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-505 status=ok score=1.000 step=21s eta=8h 10m 34s
2026-10-04 15:26:58 [eval] 760/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-524 status=ok score=1.000 step=19s eta=8h 07m 59s
2026-10-04 15:27:25 [eval] 761/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-802 status=ok score=1.000 step=27s eta=8h 05m 28s
2026-10-04 15:29:27 [eval] 762/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-188 status=ok score=1.000 step=2m 02s eta=8h 03m 26s
2026-10-04 15:30:18 [eval] 763/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-119 status=ok score=1.000 step=50s eta=8h 01m 02s
2026-10-04 15:30:36 [eval] 764/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-466 status=ok score=1.000 step=18s eta=7h 58m 28s
2026-10-04 15:31:05 [eval] 765/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-864 status=ok score=1.000 step=28s eta=7h 55m 58s
2026-10-04 15:38:59 [eval] 766/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-817 status=ok score=0.150 step=7m 54s eta=7h 55m 44s
2026-10-04 15:39:52 [eval] 767/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-824 status=ok score=1.000 step=52s eta=7h 53m 21s
2026-10-04 15:40:11 [eval] 768/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-529 status=ok score=1.000 step=19s eta=7h 50m 48s
2026-10-04 15:42:13 [eval] 769/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1111 status=ok score=1.000 step=2m 02s eta=7h 48m 46s
2026-10-04 15:43:39 [eval] 770/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-1032 status=ok score=1.000 step=1m 25s eta=7h 46m 34s
2026-10-04 15:46:14 [eval] 771/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-686 status=ok score=1.000 step=2m 35s eta=7h 44m 42s
2026-10-04 15:46:33 [eval] 772/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1238 status=ok score=1.000 step=18s eta=7h 42m 10s
2026-10-04 15:46:55 [eval] 773/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-1060 status=ok score=1.000 step=22s eta=7h 39m 39s
2026-10-04 15:47:15 [eval] 774/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-251 status=ok score=1.000 step=19s eta=7h 37m 08s
2026-10-04 15:49:52 [eval] 775/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1247 status=ok score=1.000 step=2m 37s eta=7h 35m 17s
2026-10-04 15:50:58 [eval] 776/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1578 status=ok score=1.000 step=1m 05s eta=7h 32m 59s
2026-10-04 15:58:57 [eval] 777/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-826 status=ok score=0.150 step=7m 59s eta=7h 32m 41s
2026-10-04 16:01:58 [eval] 778/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-190 status=ok score=1.000 step=3m 01s eta=7h 30m 56s
2026-10-04 16:02:18 [eval] 779/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1714 status=ok score=1.000 step=19s eta=7h 28m 25s
2026-10-04 16:03:15 [eval] 780/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1078 status=ok score=1.000 step=56s eta=7h 26m 05s
2026-10-04 16:03:51 [eval] 781/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-621 status=ok score=1.000 step=36s eta=7h 23m 40s
2026-10-04 16:04:14 [eval] 782/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-431 status=ok score=1.000 step=22s eta=7h 21m 10s
2026-10-04 16:04:46 [eval] 783/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1842 status=ok score=1.000 step=32s eta=7h 18m 44s
2026-10-04 16:07:35 [eval] 784/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-846 status=ok score=1.000 step=2m 48s eta=7h 16m 56s
2026-10-04 16:08:08 [eval] 785/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1572 status=ok score=1.000 step=33s eta=7h 14m 31s
2026-10-04 16:08:41 [eval] 786/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1730 status=ok score=1.000 step=32s eta=7h 12m 05s
2026-10-04 16:10:54 [eval] 787/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-820 status=ok score=1.000 step=2m 12s eta=7h 10m 07s
2026-10-04 16:11:40 [eval] 788/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-893 status=ok score=1.000 step=45s eta=7h 07m 46s
2026-10-04 16:15:02 [eval] 789/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-260 status=ok score=1.000 step=3m 21s eta=7h 06m 06s
2026-10-04 16:15:20 [eval] 790/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-254 status=ok score=1.000 step=18s eta=7h 03m 38s
2026-10-04 16:15:41 [eval] 791/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1747 status=ok score=1.000 step=20s eta=7h 01m 10s
2026-10-04 16:23:32 [eval] 792/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1146 status=ok score=0.150 step=7m 51s eta=7h 00m 41s
2026-10-04 16:24:36 [eval] 793/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-533 status=ok score=1.000 step=1m 03s eta=6h 58m 25s
2026-10-04 16:27:22 [eval] 794/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-1002 status=ok score=1.000 step=2m 45s eta=6h 56m 35s
2026-10-04 16:29:43 [eval] 795/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-920 status=ok score=1.000 step=2m 21s eta=6h 54m 39s
2026-10-04 16:33:50 [eval] 796/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1454 status=ok score=0.350 step=4m 07s eta=6h 53m 10s
2026-10-04 16:34:16 [eval] 797/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-776 status=ok score=1.000 step=26s eta=6h 50m 44s
2026-10-04 16:35:11 [eval] 798/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-427 status=ok score=1.000 step=54s eta=6h 48m 26s
2026-10-04 16:39:18 [eval] 799/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-283 status=ok score=1.000 step=4m 07s eta=6h 46m 56s
2026-10-04 16:39:43 [eval] 800/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-666 status=ok score=1.000 step=25s eta=6h 44m 31s
2026-10-04 16:40:09 [eval] 801/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1332 status=ok score=1.000 step=26s eta=6h 42m 06s
2026-10-04 16:40:52 [eval] 802/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1410 status=ok score=1.000 step=42s eta=6h 39m 45s
2026-10-04 16:45:50 [eval] 803/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1166 status=ok score=1.000 step=4m 58s eta=6h 38m 27s
2026-10-04 16:46:26 [eval] 804/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-216 status=ok score=1.000 step=35s eta=6h 36m 05s
2026-10-04 16:54:20 [eval] 805/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1139 status=ok score=0.150 step=7m 54s eta=6h 35m 29s
2026-10-04 16:55:00 [eval] 806/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1934 status=ok score=1.000 step=39s eta=6h 33m 08s
2026-10-04 16:55:58 [eval] 807/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1356 status=ok score=1.000 step=58s eta=6h 30m 51s
2026-10-04 17:03:57 [eval] 808/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1544 status=ok score=0.150 step=7m 58s eta=6h 30m 15s
2026-10-04 17:04:18 [eval] 809/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-807 status=ok score=1.000 step=21s eta=6h 27m 49s
2026-10-04 17:05:19 [eval] 810/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-634 status=ok score=1.000 step=1m 01s eta=6h 25m 33s
2026-10-04 17:06:41 [eval] 811/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1282 status=ok score=1.000 step=1m 21s eta=6h 23m 22s
2026-10-04 17:08:17 [eval] 812/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2700 status=ok score=1.000 step=1m 35s eta=6h 21m 14s
2026-10-04 17:08:36 [eval] 813/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-109 status=ok score=1.000 step=19s eta=6h 18m 49s
2026-10-04 17:09:18 [eval] 814/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1547 status=ok score=1.000 step=41s eta=6h 16m 29s
2026-10-04 17:14:22 [eval] 815/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1930 status=ok score=1.000 step=5m 03s eta=6h 15m 09s
2026-10-04 17:14:31 [eval] 816/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1784 status=ok score=1.000 step=9s eta=6h 12m 42s
2026-10-04 17:14:55 [eval] 817/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-425 status=ok score=1.000 step=24s eta=6h 10m 19s
2026-10-04 17:20:14 [eval] 818/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-172 status=ok score=1.000 step=5m 18s eta=6h 09m 01s
2026-10-04 17:20:29 [eval] 819/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-572 status=ok score=1.000 step=15s eta=6h 06m 36s
2026-10-04 17:20:46 [eval] 820/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-149 status=ok score=1.000 step=16s eta=6h 04m 11s
2026-10-04 17:21:12 [eval] 821/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2023 status=ok score=1.000 step=26s eta=6h 01m 49s
2026-10-04 17:21:44 [eval] 822/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1995 status=ok score=1.000 step=31s eta=5h 59m 29s
2026-10-04 17:21:51 [eval] 823/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-2019 status=ok score=1.000 step=7s eta=5h 57m 03s
2026-10-04 17:23:24 [eval] 824/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1994 status=ok score=1.000 step=1m 32s eta=5h 54m 56s
2026-10-04 17:25:13 [eval] 825/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2780 status=ok score=1.000 step=1m 49s eta=5h 52m 52s
2026-10-04 17:32:12 [eval] 826/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1849 status=ok score=1.000 step=6m 58s eta=5h 51m 54s
2026-10-04 17:37:07 [eval] 827/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-547 status=ok score=1.000 step=4m 54s eta=5h 50m 29s
2026-10-04 17:38:55 [eval] 828/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-499 status=ok score=0.350 step=1m 48s eta=5h 48m 25s
2026-10-04 17:41:34 [eval] 829/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1508 status=ok score=1.000 step=2m 38s eta=5h 46m 31s
2026-10-04 17:41:49 [eval] 830/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-190 status=ok score=1.000 step=14s eta=5h 44m 07s
2026-10-04 17:47:08 [eval] 831/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2176 status=ok score=1.000 step=5m 18s eta=5h 42m 46s
2026-10-04 17:47:24 [eval] 832/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-761 status=ok score=1.000 step=16s eta=5h 40m 23s
2026-10-04 17:49:02 [eval] 833/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-10 status=ok score=1.000 step=1m 37s eta=5h 38m 17s
2026-10-04 17:49:29 [eval] 834/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-722 status=ok score=1.000 step=27s eta=5h 35m 56s
2026-10-04 17:49:51 [eval] 835/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1622 status=ok score=1.000 step=22s eta=5h 33m 35s
2026-10-04 17:50:14 [eval] 836/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1787 status=ok score=1.000 step=23s eta=5h 31m 15s
2026-10-04 17:52:03 [eval] 837/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-661 status=ok score=1.000 step=1m 48s eta=5h 29m 11s
2026-10-04 17:52:25 [eval] 838/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2551 status=ok score=1.000 step=21s eta=5h 26m 51s
2026-10-04 18:00:20 [eval] 839/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-229 status=ok score=0.150 step=7m 55s eta=5h 25m 58s
2026-10-04 18:00:36 [eval] 840/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1572 status=ok score=1.000 step=15s eta=5h 23m 36s
2026-10-04 18:01:20 [eval] 841/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-591 status=ok score=1.000 step=44s eta=5h 21m 20s
2026-10-04 18:03:17 [eval] 842/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-838 status=ok score=1.000 step=1m 57s eta=5h 19m 18s
2026-10-04 18:03:52 [eval] 843/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-134 status=ok score=1.000 step=34s eta=5h 17m 01s
2026-10-04 18:04:36 [eval] 844/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2257 status=ok score=1.000 step=43s eta=5h 14m 45s
2026-10-04 18:04:53 [eval] 845/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-239 status=ok score=1.000 step=17s eta=5h 12m 25s
2026-10-04 18:07:38 [eval] 846/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-805 status=ok score=1.000 step=2m 44s eta=5h 10m 32s
2026-10-04 18:08:35 [eval] 847/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1014 status=ok score=1.000 step=56s eta=5h 08m 20s
2026-10-04 18:10:20 [eval] 848/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-47 status=ok score=1.000 step=1m 45s eta=5h 06m 16s
2026-10-04 18:10:36 [eval] 849/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-769 status=ok score=1.000 step=16s eta=5h 03m 56s
2026-10-04 18:12:34 [eval] 850/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2427 status=ok score=1.000 step=1m 57s eta=5h 01m 55s
2026-10-04 18:13:39 [eval] 851/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-285 status=ok score=1.000 step=1m 05s eta=4h 59m 45s
2026-10-04 18:14:25 [eval] 852/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2064 status=ok score=1.000 step=45s eta=4h 57m 31s
2026-10-04 18:15:29 [eval] 853/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-580 status=ok score=0.350 step=1m 03s eta=4h 55m 21s
2026-10-04 18:15:49 [eval] 854/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-46 status=ok score=1.000 step=20s eta=4h 53m 03s
2026-10-04 18:16:18 [eval] 855/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-170 status=ok score=1.000 step=28s eta=4h 50m 47s
2026-10-04 18:16:45 [eval] 856/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2743 status=ok score=1.000 step=27s eta=4h 48m 31s
2026-10-04 18:24:42 [eval] 857/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1510 status=ok score=0.150 step=7m 57s eta=4h 47m 30s
2026-10-04 18:26:30 [eval] 858/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-881 status=ok score=1.000 step=1m 47s eta=4h 45m 27s
2026-10-04 18:30:11 [eval] 859/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-282 status=ok score=1.000 step=3m 40s eta=4h 43m 43s
2026-10-04 18:30:48 [eval] 860/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-1097 status=ok score=1.000 step=36s eta=4h 41m 29s
2026-10-04 18:31:57 [eval] 861/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1126 status=ok score=1.000 step=1m 09s eta=4h 39m 20s
2026-10-04 18:32:16 [eval] 862/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-346 status=ok score=1.000 step=18s eta=4h 37m 03s
2026-10-04 18:32:47 [eval] 863/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-752 status=ok score=1.000 step=31s eta=4h 34m 49s
2026-10-04 18:40:41 [eval] 864/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1063 status=ok score=0.150 step=7m 53s eta=4h 33m 44s
2026-10-04 18:41:15 [eval] 865/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-356 status=ok score=1.000 step=34s eta=4h 31m 29s
2026-10-04 18:41:36 [eval] 866/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-2037 status=ok score=1.000 step=21s eta=4h 29m 13s
2026-10-04 18:42:09 [eval] 867/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2253 status=ok score=1.000 step=32s eta=4h 26m 59s
2026-10-04 18:43:09 [eval] 868/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1837 status=ok score=1.000 step=1m 00s eta=4h 24m 50s
2026-10-04 18:43:34 [eval] 869/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1973 status=ok score=1.000 step=24s eta=4h 22m 35s
2026-10-04 18:44:40 [eval] 870/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-291 status=ok score=1.000 step=1m 05s eta=4h 20m 27s
2026-10-04 18:45:06 [eval] 871/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-452 status=ok score=0.350 step=26s eta=4h 18m 13s
2026-10-04 18:45:51 [eval] 872/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-483 status=ok score=1.000 step=44s eta=4h 16m 01s
2026-10-04 18:47:09 [eval] 873/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-538 status=ok score=1.000 step=1m 17s eta=4h 13m 55s
2026-10-04 18:48:12 [eval] 874/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1992 status=ok score=1.000 step=1m 03s eta=4h 11m 47s
2026-10-04 18:48:34 [eval] 875/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1199 status=ok score=1.000 step=21s eta=4h 09m 33s
2026-10-04 18:49:36 [eval] 876/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-634 status=ok score=1.000 step=1m 02s eta=4h 07m 25s
2026-10-04 18:55:04 [eval] 877/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-894 status=ok score=1.000 step=5m 27s eta=4h 05m 55s
2026-10-04 18:56:06 [eval] 878/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1072 status=ok score=1.000 step=1m 01s eta=4h 03m 47s
2026-10-04 18:56:47 [eval] 879/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-1257 status=ok score=1.000 step=41s eta=4h 01m 36s
2026-10-04 18:58:27 [eval] 880/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-263 status=ok score=1.000 step=1m 40s eta=3h 59m 33s
2026-10-04 18:59:11 [eval] 881/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1255 status=ok score=1.000 step=43s eta=3h 57m 23s
2026-10-04 19:00:34 [eval] 882/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-1090 status=ok score=1.000 step=1m 23s eta=3h 55m 19s
2026-10-04 19:00:52 [eval] 883/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2251 status=ok score=1.000 step=18s eta=3h 53m 06s
2026-10-04 19:01:12 [eval] 884/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-779 status=ok score=1.000 step=19s eta=3h 50m 53s
2026-10-04 19:07:56 [eval] 885/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1003 status=ok score=1.000 step=6m 43s eta=3h 49m 31s
2026-10-04 19:08:26 [eval] 886/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-686 status=ok score=1.000 step=29s eta=3h 47m 19s
2026-10-04 19:08:58 [eval] 887/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1114 status=ok score=0.350 step=31s eta=3h 45m 08s
2026-10-04 19:16:19 [eval] 888/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1411 status=ok score=1.000 step=7m 20s eta=3h 43m 49s
2026-10-04 19:21:33 [eval] 889/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1281 status=ok score=0.350 step=5m 14s eta=3h 42m 14s
2026-10-04 19:23:41 [eval] 890/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-615 status=ok score=0.350 step=2m 08s eta=3h 40m 15s
2026-10-04 19:26:25 [eval] 891/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-430 status=ok score=1.000 step=2m 43s eta=3h 38m 20s
2026-10-04 19:26:41 [eval] 892/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1425 status=ok score=1.000 step=16s eta=3h 36m 07s
2026-10-04 19:34:36 [eval] 893/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-989 status=ok score=0.150 step=7m 54s eta=3h 34m 49s
2026-10-04 19:36:55 [eval] 894/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1797 status=ok score=0.350 step=2m 19s eta=3h 32m 51s
2026-10-04 19:44:51 [eval] 895/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1930 status=ok score=0.350 step=7m 55s eta=3h 31m 32s
2026-10-04 19:45:25 [eval] 896/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-255 status=ok score=1.000 step=34s eta=3h 29m 21s
2026-10-04 19:45:57 [eval] 897/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-993 status=ok score=1.000 step=32s eta=3h 27m 11s
2026-10-04 19:46:49 [eval] 898/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-567 status=ok score=1.000 step=51s eta=3h 25m 02s
2026-10-04 19:47:05 [eval] 899/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1227 status=ok score=1.000 step=16s eta=3h 22m 50s
2026-10-04 19:47:47 [eval] 900/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-911 status=ok score=1.000 step=42s eta=3h 20m 40s
2026-10-04 19:48:49 [eval] 901/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-428 status=ok score=1.000 step=1m 01s eta=3h 18m 34s
2026-10-04 19:50:13 [eval] 902/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-509 status=ok score=1.000 step=1m 23s eta=3h 16m 29s
2026-10-04 19:54:48 [eval] 903/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-238 status=ok score=1.000 step=4m 35s eta=3h 14m 46s
2026-10-04 19:56:43 [eval] 904/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-158 status=ok score=1.000 step=1m 55s eta=3h 12m 45s
2026-10-04 20:01:40 [eval] 905/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-2022 status=ok score=1.000 step=4m 56s eta=3h 11m 03s
2026-10-04 20:02:08 [eval] 906/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-737 status=ok score=0.350 step=28s eta=3h 08m 52s
2026-10-04 20:02:35 [eval] 907/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-914 status=ok score=1.000 step=26s eta=3h 06m 42s
2026-10-04 20:03:17 [eval] 908/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1275 status=ok score=1.000 step=42s eta=3h 04m 34s
2026-10-04 20:10:02 [eval] 909/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-702 status=ok score=1.000 step=6m 45s eta=3h 03m 02s
2026-10-04 20:12:16 [eval] 910/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-2046 status=ok score=1.000 step=2m 13s eta=3h 01m 03s
2026-10-04 20:13:13 [eval] 911/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-978 status=ok score=1.000 step=56s eta=2h 58m 56s
2026-10-04 20:13:46 [eval] 912/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-73 status=ok score=1.000 step=33s eta=2h 56m 47s
2026-10-04 20:16:37 [eval] 913/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1354 status=ok score=1.000 step=2m 50s eta=2h 54m 51s
2026-10-04 20:18:43 [eval] 914/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-323 status=ok score=1.000 step=2m 05s eta=2h 52m 51s
2026-10-04 20:19:11 [eval] 915/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-996 status=ok score=1.000 step=28s eta=2h 50m 42s
2026-10-04 20:20:02 [eval] 916/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1217 status=ok score=1.000 step=51s eta=2h 48m 35s
2026-10-04 20:27:57 [eval] 917/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1279 status=ok score=0.150 step=7m 54s eta=2h 47m 06s
2026-10-04 20:35:45 [eval] 918/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-731 status=ok score=0.150 step=7m 48s eta=2h 45m 37s
2026-10-04 20:36:02 [eval] 919/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-988 status=ok score=1.000 step=17s eta=2h 43m 26s
2026-10-04 20:36:27 [eval] 920/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-114 status=ok score=1.000 step=24s eta=2h 41m 17s
2026-10-04 20:36:53 [eval] 921/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2157 status=ok score=1.000 step=26s eta=2h 39m 08s
2026-10-04 20:37:50 [eval] 922/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-368 status=ok score=1.000 step=56s eta=2h 37m 01s
2026-10-04 20:38:49 [eval] 923/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2193 status=ok score=0.350 step=59s eta=2h 34m 55s
2026-10-04 20:39:19 [eval] 924/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-627 status=ok score=1.000 step=29s eta=2h 32m 47s
2026-10-04 20:40:01 [eval] 925/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-96 status=ok score=1.000 step=42s eta=2h 30m 40s
2026-10-04 20:40:16 [eval] 926/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1924 status=ok score=1.000 step=15s eta=2h 28m 31s
2026-10-04 20:43:50 [eval] 927/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1201 status=ok score=1.000 step=3m 34s eta=2h 26m 38s
2026-10-04 20:44:10 [eval] 928/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1214 status=ok score=1.000 step=20s eta=2h 24m 30s
2026-10-04 20:45:01 [eval] 929/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-276 status=ok score=1.000 step=50s eta=2h 22m 24s
2026-10-04 20:45:35 [eval] 930/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-954 status=ok score=1.000 step=34s eta=2h 20m 17s
2026-10-04 20:46:15 [eval] 931/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1339 status=ok score=1.000 step=40s eta=2h 18m 11s
2026-10-04 20:50:39 [eval] 932/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-964 status=ok score=1.000 step=4m 24s eta=2h 16m 21s
2026-10-04 20:51:51 [eval] 933/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1184 status=ok score=1.000 step=1m 11s eta=2h 14m 18s
2026-10-04 20:52:10 [eval] 934/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-930 status=ok score=1.000 step=19s eta=2h 12m 10s
2026-10-04 21:00:10 [eval] 935/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1422 status=error score=0.000 step=8m 00s eta=2h 10m 35s
2026-10-04 21:01:53 [eval] 936/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-279 status=ok score=1.000 step=1m 42s eta=2h 08m 33s
2026-10-04 21:09:48 [eval] 937/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-686 status=ok score=0.150 step=7m 54s eta=2h 06m 57s
2026-10-04 21:10:15 [eval] 938/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-153 status=ok score=1.000 step=27s eta=2h 04m 49s
2026-10-04 21:11:21 [eval] 939/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2264 status=ok score=1.000 step=1m 05s eta=2h 02m 45s
2026-10-04 21:12:54 [eval] 940/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1837 status=ok score=1.000 step=1m 32s eta=2h 00m 43s
2026-10-04 21:13:09 [eval] 941/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2680 status=ok score=1.000 step=15s eta=1h 58m 35s
2026-10-04 21:13:38 [eval] 942/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1297 status=ok score=1.000 step=28s eta=1h 56m 29s
2026-10-04 21:15:41 [eval] 943/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-203 status=ok score=1.000 step=2m 03s eta=1h 54m 29s
2026-10-04 21:16:57 [eval] 944/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-598 status=ok score=1.000 step=1m 16s eta=1h 52m 26s
2026-10-04 21:17:31 [eval] 945/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-410 status=ok score=1.000 step=33s eta=1h 50m 20s
2026-10-04 21:18:32 [eval] 946/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1082 status=ok score=1.000 step=1m 00s eta=1h 48m 16s
2026-10-04 21:18:55 [eval] 947/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1388 status=ok score=1.000 step=23s eta=1h 46m 11s
2026-10-04 21:21:44 [eval] 948/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-2196 status=ok score=1.000 step=2m 48s eta=1h 44m 13s
2026-10-04 21:23:12 [eval] 949/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1252 status=ok score=1.000 step=1m 28s eta=1h 42m 11s
2026-10-04 21:31:04 [eval] 950/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1350 status=ok score=0.150 step=7m 51s eta=1h 40m 29s
2026-10-04 21:31:35 [eval] 951/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-841 status=ok score=1.000 step=31s eta=1h 38m 24s
2026-10-04 21:33:15 [eval] 952/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-853 status=ok score=1.000 step=1m 39s eta=1h 36m 23s
2026-10-04 21:41:10 [eval] 953/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-345 status=ok score=0.150 step=7m 54s eta=1h 34m 40s
2026-10-04 21:41:30 [eval] 954/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-192 status=ok score=1.000 step=19s eta=1h 32m 34s
2026-10-04 21:42:55 [eval] 955/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-834 status=ok score=1.000 step=1m 25s eta=1h 30m 31s
2026-10-04 21:43:23 [eval] 956/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-351 status=ok score=1.000 step=27s eta=1h 28m 26s
2026-10-04 21:46:02 [eval] 957/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-1082 status=ok score=1.000 step=2m 39s eta=1h 26m 28s
2026-10-04 21:46:46 [eval] 958/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1353 status=ok score=1.000 step=44s eta=1h 24m 23s
2026-10-04 21:47:31 [eval] 959/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1035 status=ok score=1.000 step=44s eta=1h 22m 20s
2026-10-04 21:49:59 [eval] 960/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-2146 status=ok score=1.000 step=2m 28s eta=1h 20m 20s
2026-10-04 21:50:45 [eval] 961/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1031 status=ok score=1.000 step=45s eta=1h 18m 17s
2026-10-04 21:51:00 [eval] 962/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-572 status=ok score=1.000 step=15s eta=1h 16m 12s
2026-10-04 21:57:13 [eval] 963/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1779 status=ok score=1.000 step=6m 13s eta=1h 14m 22s
2026-10-04 22:00:33 [eval] 964/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2391 status=ok score=1.000 step=3m 20s eta=1h 12m 24s
2026-10-04 22:02:01 [eval] 965/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-159 status=ok score=1.000 step=1m 27s eta=1h 10m 22s
2026-10-04 22:03:16 [eval] 966/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1044 status=ok score=1.000 step=1m 14s eta=1h 08m 20s
2026-10-04 22:03:33 [eval] 967/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-2057 status=ok score=1.000 step=17s eta=1h 06m 16s
2026-10-04 22:05:23 [eval] 968/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2058 status=ok score=1.000 step=1m 49s eta=1h 04m 15s
2026-10-04 22:07:00 [eval] 969/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-765 status=ok score=1.000 step=1m 36s eta=1h 02m 14s
2026-10-04 22:08:06 [eval] 970/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-477 status=ok score=1.000 step=1m 06s eta=1h 00m 11s
2026-10-04 22:15:53 [eval] 971/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1407 status=ok score=0.150 step=7m 47s eta=58m 21s
2026-10-04 22:23:45 [eval] 972/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-190 status=ok score=0.150 step=7m 51s eta=56m 31s
2026-10-04 22:24:22 [eval] 973/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-109 status=ok score=1.000 step=37s eta=54m 27s
2026-10-04 22:31:52 [eval] 974/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-582 status=ok score=1.000 step=7m 29s eta=52m 35s
2026-10-04 22:32:59 [eval] 975/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-631 status=ok score=1.000 step=1m 06s eta=50m 32s
2026-10-04 22:33:18 [eval] 976/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-248 status=ok score=1.000 step=19s eta=48m 29s
2026-10-04 22:41:12 [eval] 977/1000 target=qwen38_27b_local cond=manual task=math500-test-test-geometry-711 status=ok score=0.150 step=7m 53s eta=46m 36s
2026-10-04 22:41:51 [eval] 978/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-694 status=ok score=1.000 step=39s eta=44m 32s
2026-10-04 22:49:46 [eval] 979/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1733 status=ok score=0.150 step=7m 55s eta=42m 38s
2026-10-04 22:50:01 [eval] 980/1000 target=qwen38_27b_local cond=manual task=math500-test-test-counting_and_probability-23957 status=ok score=1.000 step=14s eta=40m 34s
2026-10-04 22:50:32 [eval] 981/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-305 status=ok score=1.000 step=30s eta=38m 31s
2026-10-04 22:51:50 [eval] 982/1000 target=qwen38_27b_local cond=manual task=math500-test-test-precalculus-990 status=ok score=1.000 step=1m 17s eta=36m 28s
2026-10-04 22:52:13 [eval] 983/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-134 status=ok score=1.000 step=22s eta=34m 25s
2026-10-04 22:52:40 [eval] 984/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1436 status=ok score=1.000 step=27s eta=32m 22s
2026-10-04 22:55:12 [eval] 985/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-465 status=ok score=1.000 step=2m 32s eta=30m 21s
2026-10-04 22:55:45 [eval] 986/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1558 status=ok score=1.000 step=32s eta=28m 18s
2026-10-04 22:56:29 [eval] 987/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1512 status=ok score=1.000 step=43s eta=26m 16s
2026-10-04 22:58:15 [eval] 988/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1102 status=ok score=1.000 step=1m 46s eta=24m 15s
2026-10-04 22:58:56 [eval] 989/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1232 status=ok score=1.000 step=40s eta=22m 12s
2026-10-04 22:59:33 [eval] 990/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-1338 status=ok score=1.000 step=37s eta=20m 10s
2026-10-04 23:00:05 [eval] 991/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-951 status=ok score=1.000 step=32s eta=18m 08s
2026-10-04 23:01:27 [eval] 992/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-1185 status=ok score=1.000 step=1m 21s eta=16m 07s
2026-10-04 23:02:30 [eval] 993/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-516 status=ok score=0.350 step=1m 03s eta=14m 06s
2026-10-04 23:03:31 [eval] 994/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1898 status=ok score=1.000 step=1m 00s eta=12m 05s
2026-10-04 23:03:56 [eval] 995/1000 target=qwen38_27b_local cond=manual task=math500-test-test-algebra-2232 status=ok score=1.000 step=24s eta=10m 03s
2026-10-04 23:04:37 [eval] 996/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-156 status=ok score=1.000 step=41s eta=8m 02s
2026-10-04 23:06:15 [eval] 997/1000 target=qwen38_27b_local cond=manual task=math500-test-test-prealgebra-1865 status=ok score=1.000 step=1m 37s eta=6m 01s
2026-10-04 23:07:30 [eval] 998/1000 target=qwen38_27b_local cond=manual task=math500-test-test-number_theory-737 status=ok score=1.000 step=1m 15s eta=4m 01s
2026-10-04 23:07:55 [eval] 999/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-1168 status=ok score=1.000 step=24s eta=2m 00s
2026-10-04 23:11:27 [eval] 1000/1000 target=qwen38_27b_local cond=manual task=math500-test-test-intermediate_algebra-117 status=ok score=1.000 step=3m 31s eta=0s
2026-10-04 23:11:27 [eval] Completata in 33h 29m 48s | output=$REPOSITORY_ROOT/experiments/qwen38_v2/math500/results/runs.jsonl
Runs: $REPOSITORY_ROOT/experiments/qwen38_v2/math500/results/runs.jsonl
2026-10-04 23:11:27 [cli] Comando completato in 33h 29m 48s


==> anc/evidence/qwen_v2/math500/logs/optimizer.log <==
2026-09-25 17:02:23 [cli] Comando=optimize | config=config/benchmark_math500_qwen38_27b_v2.yaml | target=all
2026-09-25 17:02:23 [optimize] Avvio ottimizzazione | target=1 | dry_run=False
2026-09-25 17:02:23 [optimize] Target 1/1: qwen38_27b_local
2026-09-25 17:02:23 [gepa-official] Validazione target qwen38_27b_local (openai_compatible)
2026-09-25 17:02:25 [gepa-official] Avvio target=qwen38_27b_local | train=150 val=100 max_metric_calls=400 minibatch=5 reflection_lm=anthropic/claude-opus-4.8@https://openrouter.ai/api/v1 run_dir=$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/gepa_run
2026-09-25 17:02:25 [gepa-official] batch #1 avvio | valutazione candidato | task=100 prompt_chars=63 workers=2
2026-09-25 17:10:01 [gepa-official] batch #1 task 5/100 (math500-val-test-algebra-858: score=1.000 status=ok) eta_batch=2h 24m 23s
2026-09-25 17:22:27 [gepa-official] batch #1 task 10/100 (math500-val-test-algebra-1098: score=1.000 status=ok) eta_batch=3h 00m 16s
2026-09-25 17:33:21 [gepa-official] batch #1 task 15/100 (math500-val-test-algebra-2592: score=1.000 status=ok) eta_batch=2h 55m 15s
2026-09-25 17:44:30 [gepa-official] batch #1 task 20/100 (math500-val-test-prealgebra-1991: score=1.000 status=ok) eta_batch=2h 48m 21s
2026-09-25 17:49:50 [gepa-official] batch #1 task 25/100 (math500-val-test-algebra-187: score=1.000 status=ok) eta_batch=2h 22m 16s
2026-09-25 18:05:52 [gepa-official] batch #1 task 30/100 (math500-val-test-prealgebra-914: score=0.350 status=ok) eta_batch=2h 28m 02s
2026-09-25 18:08:42 [gepa-official] batch #1 task 35/100 (math500-val-test-precalculus-625: score=0.350 status=ok) eta_batch=2h 03m 06s
2026-09-25 18:12:53 [gepa-official] batch #1 task 40/100 (math500-val-test-algebra-1937: score=1.000 status=ok) eta_batch=1h 45m 42s
2026-09-25 18:18:52 [gepa-official] batch #1 task 45/100 (math500-val-test-algebra-972: score=1.000 status=ok) eta_batch=1h 33m 26s
2026-09-25 18:37:08 [gepa-official] batch #1 task 50/100 (math500-val-test-intermediate_algebra-2015: score=0.000 status=error) eta_batch=1h 34m 42s
2026-09-25 18:46:17 [gepa-official] batch #1 task 55/100 (math500-val-test-counting_and_probability-71: score=0.000 status=error) eta_batch=1h 24m 58s
2026-09-25 18:55:58 [gepa-official] batch #1 task 60/100 (math500-val-test-intermediate_algebra-232: score=1.000 status=ok) eta_batch=1h 15m 42s
2026-09-25 19:03:01 [gepa-official] batch #1 task 65/100 (math500-val-test-algebra-2779: score=1.000 status=ok) eta_batch=1h 04m 56s
2026-09-25 19:07:53 [gepa-official] batch #1 task 70/100 (math500-val-test-prealgebra-1840: score=1.000 status=ok) eta_batch=53m 46s
2026-09-25 19:17:10 [gepa-official] batch #1 task 75/100 (math500-val-test-intermediate_algebra-558: score=0.000 status=error) eta_batch=44m 55s
2026-09-25 19:28:13 [gepa-official] batch #1 task 80/100 (math500-val-test-number_theory-13: score=1.000 status=ok) eta_batch=36m 26s
2026-09-25 19:41:37 [gepa-official] batch #1 task 85/100 (math500-val-test-prealgebra-1804: score=1.000 status=ok) eta_batch=28m 05s
2026-09-25 19:58:13 [gepa-official] batch #1 task 90/100 (math500-val-test-prealgebra-874: score=0.000 status=error) eta_batch=19m 31s
2026-09-25 20:09:18 [gepa-official] batch #1 task 95/100 (math500-val-test-intermediate_algebra-1123: score=1.000 status=ok) eta_batch=9m 50s
2026-09-25 20:18:50 [gepa-official] batch #1 task 100/100 (math500-val-test-algebra-1519: score=1.000 status=ok) eta_batch=0s
2026-09-25 20:18:50 [gepa-official] batch #1 completato in 3h 16m 24s | mean=0.775 EM=0.750 errori=18/100 | budget rollout 100/400 (25%), eta_budget=9h 49m 13s
2026-09-25 20:18:50 [gepa-official] Iteration 0: Base program full valset score: 0.7745000000000002 over 100 / 100 examples
2026-09-25 20:18:50 [gepa-official] batch #2 avvio | train-minibatch (riflessione) | task=5 prompt_chars=63 workers=2
2026-09-25 20:28:29 [gepa-official] batch #2 task 5/5 (math500-train-test-precalculus-398: score=0.000 status=error) eta_batch=0s
2026-09-25 20:28:29 [gepa-official] batch #2 completato in 9m 39s | mean=0.800 EM=0.800 errori=1/5 | budget rollout 105/400 (26%), eta_budget=9h 38m 56s
2026-09-25 20:28:29 [gepa-official] Iteration 1: Selected program 0 score: 0.7745000000000002
2026-09-25 20:28:29 [gepa-official] reflection LM call #1 | model=anthropic/claude-opus-4.8 prompt_chars=4625
2026-09-25 20:28:49 [gepa-official] reflection LM call #1 completata in 20s | output_chars=3580
2026-09-25 20:28:49 [gepa-official] Iteration 1: Proposed new text for system_prompt: Solve the given math problem. The problem will be a self-contained mathematics question spanning topics such as algebra, arithmetic, geometry, percentages, number theory, linear algebra, and similar high-school/competition-level material.

## Output Format
- Reason step by step, showing clear intermediate work.
- Present the final answer inside \boxed{}.
- Keep answers in the simplest exact form appropriate to the problem:
  - Give exact values, not decimal approximations, unless a decimal is required (e.g., leave answers as \(12\pi\), \(\frac{1}{5}\), fractions, radicals, etc.).
  - For matrices/vectors, present the answer using proper matrix notation, e.g., \begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}.

## Solving Strategy
1. Define variables clearly and translate the word problem into equations.
2. Solve algebraically, factoring or using standard formulas where applicable.
3. Discard extraneous solutions that violate the problem's constraints (e.g., reject negative values when the problem specifies positive integers).
4. Verify the answer against the problem conditions when possible.

## Efficiency Requirement
- Keep the reasoning direct and focused; avoid excessively long or open-ended exploration. Aim for a concise, correct derivation so the solution completes promptly. Do not get stuck iterating—commit to a well-reasoned approach and produce the final boxed answer.

## Useful Domain Facts and Techniques
- **Consecutive even/odd integers:** represent them as \(x\) and \(x+2\), form the product/sum equation, then solve the quadratic (factor or quadratic formula).
- **Percentage discounts:** if an item is \(p\%\) off, the sale price equals \((100-p)\%\) of the original. So original price = (sale price) / (fractional remaining percentage). Example: 60% off means sale price = 40% of original.
- **Rotating wheel speed:** distance per revolution = circumference = \(2\pi r\). Speed = (revolutions × circumference) / time.
- **Regular polygons:**
  - Interior and exterior angles are supplementary: \(I + E = 180^\circ\).
  - Exterior angle \(= \frac{360^\circ}{n}\), where \(n\) is the number of sides.
  - Solve for \(n = \frac{360^\circ}{E}\).
- **Reflections in the plane (2D):** A reflection is a linear transformation represented by a matrix. If a reflection takes vector \(\mathbf{a}\) to vector \(\mathbf{b}\), the line of reflection is the perpendicular bisector direction — specifically, the reflection axis bisects the angle between \(\mathbf{a}\) and \(\mathbf{b}\) (and \(|\mathbf{a}| = |\mathbf{b}|\)).
  - Efficient method: Find the unit direction of the reflection line. Since reflection maps \(\mathbf{a} \to \mathbf{b}\), the axis direction is along \(\mathbf{a} + \mathbf{b}\) (the angle bisector). Normalize it to \(\mathbf{u} = (u_1, u_2)\).
  - The reflection matrix about a line through the origin with unit direction \(\mathbf{u}\) is:
    \[
    R = \begin{pmatrix} u_1^2 - u_2^2 & 2u_1 u_2 \\ 2u_1 u_2 & u_2^2 - u_1^2 \end{pmatrix}
    \]
  - Apply \(R\) to the target vector to get the image. Alternatively, use the projection formula: the reflection of \(\mathbf{v}\) across a line with unit direction \(\mathbf{u}\) is \(2(\mathbf{v}\cdot\mathbf{u})\mathbf{u} - \mathbf{v}\).
  - Example: reflection taking \((5,0)\to(4,3)\); axis direction \(\propto (5+4, 0+3) = (9,3) \propto (3,1)\), unit \(\mathbf{u} = \frac{1}{\sqrt{10}}(3,1)\). Reflecting \((-2,3)\) gives \(2(\mathbf{v}\cdot\mathbf{u})\mathbf{u} - \mathbf{v} = \begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}\).

Always end with the final answer inside \boxed{}.
2026-09-25 20:28:49 [gepa-official] batch #3 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3572 workers=2
2026-09-25 20:32:55 [gepa-official] batch #3 task 5/5 (math500-train-test-precalculus-398: score=0.350 status=ok) eta_batch=0s
2026-09-25 20:32:55 [gepa-official] batch #3 completato in 4m 05s | mean=0.870 EM=0.800 errori=0/5 | budget rollout 110/400 (28%), eta_budget=9h 14m 58s
2026-09-25 20:32:55 [gepa-official] batch #4 avvio | train-minibatch (riflessione) | task=100 prompt_chars=3572 workers=2
2026-09-25 20:48:41 [gepa-official] batch #4 task 5/100 (math500-val-test-algebra-858: score=1.000 status=ok) eta_batch=4h 59m 31s
2026-09-25 20:58:36 [gepa-official] batch #4 task 10/100 (math500-val-test-algebra-1098: score=1.000 status=ok) eta_batch=3h 51m 02s
2026-09-25 21:09:39 [gepa-official] batch #4 task 15/100 (math500-val-test-algebra-2592: score=1.000 status=ok) eta_batch=3h 28m 07s
2026-09-25 21:17:46 [gepa-official] batch #4 task 20/100 (math500-val-test-prealgebra-1991: score=1.000 status=ok) eta_batch=2h 59m 24s
2026-09-25 21:23:02 [gepa-official] batch #4 task 25/100 (math500-val-test-algebra-187: score=1.000 status=ok) eta_batch=2h 30m 20s
2026-09-25 21:37:30 [gepa-official] batch #4 task 30/100 (math500-val-test-prealgebra-914: score=0.350 status=ok) eta_batch=2h 30m 41s
2026-09-25 21:40:28 [gepa-official] batch #4 task 35/100 (math500-val-test-precalculus-625: score=0.350 status=ok) eta_batch=2h 05m 25s
2026-09-25 21:44:29 [gepa-official] batch #4 task 40/100 (math500-val-test-algebra-1937: score=1.000 status=ok) eta_batch=1h 47m 20s
2026-09-25 21:51:04 [gepa-official] batch #4 task 45/100 (math500-val-test-algebra-972: score=1.000 status=ok) eta_batch=1h 35m 30s
2026-09-25 22:09:29 [gepa-official] batch #4 task 50/100 (math500-val-test-intermediate_algebra-2015: score=0.000 status=error) eta_batch=1h 36m 33s
2026-09-25 22:18:35 [gepa-official] batch #4 task 55/100 (math500-val-test-counting_and_probability-71: score=0.000 status=error) eta_batch=1h 26m 26s
2026-09-25 22:24:44 [gepa-official] batch #4 task 60/100 (math500-val-test-intermediate_algebra-232: score=1.000 status=ok) eta_batch=1h 14m 32s
2026-09-25 22:30:56 [gepa-official] batch #4 task 65/100 (math500-val-test-algebra-2779: score=1.000 status=ok) eta_batch=1h 03m 32s
2026-09-25 22:35:22 [gepa-official] batch #4 task 70/100 (math500-val-test-prealgebra-1840: score=1.000 status=ok) eta_batch=52m 28s
2026-09-25 22:44:43 [gepa-official] batch #4 task 75/100 (math500-val-test-intermediate_algebra-558: score=0.000 status=error) eta_batch=43m 55s
2026-09-25 22:55:42 [gepa-official] batch #4 task 80/100 (math500-val-test-number_theory-13: score=1.000 status=ok) eta_batch=35m 41s
2026-09-25 23:08:44 [gepa-official] batch #4 task 85/100 (math500-val-test-prealgebra-1804: score=1.000 status=ok) eta_batch=27m 29s
2026-09-25 23:25:13 [gepa-official] batch #4 task 90/100 (math500-val-test-prealgebra-874: score=0.000 status=error) eta_batch=19m 08s
2026-09-25 23:35:45 [gepa-official] batch #4 task 95/100 (math500-val-test-intermediate_algebra-1123: score=1.000 status=ok) eta_batch=9m 37s
2026-09-25 23:47:35 [gepa-official] batch #4 task 100/100 (math500-val-test-algebra-1519: score=1.000 status=ok) eta_batch=0s
2026-09-25 23:47:35 [gepa-official] batch #4 completato in 3h 14m 39s | mean=0.765 EM=0.740 errori=19/100 | budget rollout 210/400 (52%), eta_budget=6h 06m 34s
2026-09-25 23:47:35 [gepa-official] Iteration 1: Accepted candidate (subsample score 4.0 -> 4.35); running full eval.
2026-09-25 23:47:35 [gepa-official] Iteration 1: Valset score for new program: 0.7645000000000002 (coverage 100 / 100)
2026-09-25 23:47:35 [gepa-official] Iteration 1: Val aggregate for new program: 0.7645000000000002
2026-09-25 23:47:35 [gepa-official] Iteration 1: Individual valset scores for new program: {0: 1.0, 1: 1.0, 2: 0.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 1.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 1.0, 11: 1.0, 12: 0.35, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 1.0, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 1.0, 29: 0.35, 30: 0.35, 31: 1.0, 32: 1.0, 33: 1.0, 34: 0.35, 35: 1.0, 36: 0.35, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.35, 43: 1.0, 44: 1.0, 45: 0.35, 46: 1.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 1.0, 51: 1.0, 52: 1.0, 53: 1.0, 54: 0.0, 55: 1.0, 56: 1.0, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 1.0, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 1.0, 68: 1.0, 69: 1.0, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 1.0, 80: 1.0, 81: 1.0, 82: 1.0, 83: 0.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 1.0, 88: 0.0, 89: 0.0, 90: 1.0, 91: 1.0, 92: 0.0, 93: 0.0, 94: 1.0, 95: 1.0, 96: 1.0, 97: 1.0, 98: 0.0, 99: 1.0}
2026-09-25 23:47:35 [gepa-official] Iteration 1: New valset pareto front scores: {0: 1.0, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 1.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 1.0, 11: 1.0, 12: 0.35, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 1.0, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 1.0, 29: 0.35, 30: 0.35, 31: 1.0, 32: 1.0, 33: 1.0, 34: 0.35, 35: 1.0, 36: 0.35, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.35, 43: 1.0, 44: 1.0, 45: 0.35, 46: 1.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 1.0, 51: 1.0, 52: 1.0, 53: 1.0, 54: 0.0, 55: 1.0, 56: 1.0, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 1.0, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 1.0, 68: 1.0, 69: 1.0, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 1.0, 80: 1.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 1.0, 88: 0.0, 89: 0.0, 90: 1.0, 91: 1.0, 92: 0.0, 93: 0.0, 94: 1.0, 95: 1.0, 96: 1.0, 97: 1.0, 98: 1.0, 99: 1.0}
2026-09-25 23:47:35 [gepa-official] Iteration 1: Valset pareto front aggregate score: 0.7945000000000002
2026-09-25 23:47:35 [gepa-official] Iteration 1: Updated valset pareto front programs: {0: {0, 1}, 1: {0, 1}, 2: {0}, 3: {0, 1}, 4: {0, 1}, 5: {0, 1}, 6: {0, 1}, 7: {0, 1}, 8: {0, 1}, 9: {0, 1}, 10: {0, 1}, 11: {0, 1}, 12: {0, 1}, 13: {0, 1}, 14: {0, 1}, 15: {0, 1}, 16: {0, 1}, 17: {0, 1}, 18: {0, 1}, 19: {0, 1}, 20: {0, 1}, 21: {0, 1}, 22: {0, 1}, 23: {0, 1}, 24: {0, 1}, 25: {0, 1}, 26: {0, 1}, 27: {0, 1}, 28: {0, 1}, 29: {0, 1}, 30: {0, 1}, 31: {0, 1}, 32: {0, 1}, 33: {0, 1}, 34: {0, 1}, 35: {0, 1}, 36: {0, 1}, 37: {0, 1}, 38: {0, 1}, 39: {0, 1}, 40: {0, 1}, 41: {0, 1}, 42: {0, 1}, 43: {0, 1}, 44: {0, 1}, 45: {0, 1}, 46: {0, 1}, 47: {0, 1}, 48: {0, 1}, 49: {0, 1}, 50: {0, 1}, 51: {0, 1}, 52: {0, 1}, 53: {1}, 54: {0, 1}, 55: {0, 1}, 56: {0, 1}, 57: {0, 1}, 58: {0, 1}, 59: {0, 1}, 60: {0, 1}, 61: {0, 1}, 62: {0, 1}, 63: {0, 1}, 64: {0, 1}, 65: {0, 1}, 66: {0, 1}, 67: {0, 1}, 68: {0, 1}, 69: {0, 1}, 70: {0, 1}, 71: {0, 1}, 72: {0, 1}, 73: {0, 1}, 74: {0, 1}, 75: {0, 1}, 76: {0, 1}, 77: {0, 1}, 78: {0, 1}, 79: {0, 1}, 80: {1}, 81: {0, 1}, 82: {0, 1}, 83: {0}, 84: {0, 1}, 85: {0, 1}, 86: {0, 1}, 87: {0, 1}, 88: {0, 1}, 89: {0, 1}, 90: {0, 1}, 91: {0, 1}, 92: {0, 1}, 93: {0, 1}, 94: {0, 1}, 95: {0, 1}, 96: {0, 1}, 97: {0, 1}, 98: {0}, 99: {0, 1}}
2026-09-25 23:47:35 [gepa-official] Iteration 1: Best valset aggregate score so far: 0.7745000000000002
2026-09-25 23:47:35 [gepa-official] Iteration 1: Best program as per aggregate score on valset: 0
2026-09-25 23:47:35 [gepa-official] Iteration 1: Best score on valset: 0.7745000000000002
2026-09-25 23:47:35 [gepa-official] Iteration 1: Linear pareto front program index: 0
2026-09-25 23:47:35 [gepa-official] Iteration 1: New program candidate index: 1
2026-09-25 23:47:35 [gepa-official] batch #5 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3572 workers=2
2026-09-25 23:51:46 [gepa-official] batch #5 task 5/5 (math500-train-test-precalculus-819: score=0.350 status=ok) eta_batch=0s
2026-09-25 23:51:46 [gepa-official] batch #5 completato in 4m 10s | mean=0.870 EM=0.800 errori=0/5 | budget rollout 215/400 (54%), eta_budget=5h 52m 13s
2026-09-25 23:51:46 [gepa-official] Iteration 2: Selected program 1 score: 0.7645000000000002
2026-09-25 23:51:46 [gepa-official] reflection LM call #2 | model=anthropic/claude-opus-4.8 prompt_chars=8878
2026-09-25 23:52:13 [gepa-official] reflection LM call #2 completata in 27s | output_chars=5701
2026-09-25 23:52:13 [gepa-official] Iteration 2: Proposed new text for system_prompt: Solve the given math problem. The problem will be a self-contained mathematics question spanning topics such as algebra, arithmetic, geometry, percentages, number theory, linear algebra, trigonometry, coordinate systems, and similar high-school/competition-level material. Problems may be word problems, computational questions, or multiple-choice questions.

## Output Format
- Reason step by step, showing clear intermediate work.
- Present the final answer inside \boxed{}.
- Keep answers in the simplest exact form appropriate to the problem:
  - Give exact values, not decimal approximations, unless a decimal is required (e.g., leave answers as \(12\pi\), \(\frac{1}{5}\), fractions, radicals, etc.).
  - For matrices/vectors, present the answer using proper matrix notation, e.g., \begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}.

## CRITICAL: Formatting the Boxed Answer to Match the Expected Gold Answer
The boxed answer is graded by exact string match against a gold answer, so its formatting must be precise:
- **Multiple-choice questions:** The gold answer typically includes the option letter WRAPPED in parentheses/text form, e.g., `\text{(C)}`, NOT just the bare letter `C`. When a problem says "Enter the letter of the correct option," put the answer as it would canonically appear — reproduce the option label exactly as given in the problem (including its surrounding parentheses). For example, if the choices are listed as "(A) Line (B) Circle (C) Plane ...", the correct boxed answer should be `\boxed{\text{(C)}}`.
- Put ONLY the exact short answer inside \boxed{} — no explanation, prefix, units (unless part of the canonical answer), or trailing punctuation inside the box.
- Match the form of the answer to how the problem's answer would conventionally be written (e.g., include letters/words if the problem is multiple choice, keep symbolic constants like \(\pi\), etc.).

## Solving Strategy
1. Define variables clearly and translate the word problem into equations.
2. Solve algebraically, factoring or using standard formulas where applicable.
3. Discard extraneous solutions that violate the problem's constraints (e.g., reject negative values when the problem specifies positive integers).
4. Verify the answer against the problem conditions when possible.

## Efficiency Requirement
- Keep the reasoning direct and focused; avoid excessively long or open-ended exploration. Aim for a concise, correct derivation so the solution completes promptly. Do not get stuck iterating—commit to a well-reasoned approach and produce the final boxed answer.

## Useful Domain Facts and Techniques
- **Dot product:** \(\mathbf{a}\cdot\mathbf{b} = \sum a_i b_i\) (multiply corresponding components and sum).
- **Function composition:** Evaluate innermost function first, substitute its output into the outer function, then solve the resulting equation.
- **Area determinant / triangle area:** For points \(P_1,P_2,P_3\), the determinant \(\begin{vmatrix} x_1 & y_1 & 1 \\ x_2 & y_2 & 1 \\ x_3 & y_3 & 1 \end{vmatrix}\) equals twice the signed area of the triangle. Given squared side lengths, take square roots to get sides; check for right triangles (e.g., 3-4-5) to compute area easily via \(\frac12 \cdot \text{leg}_1 \cdot \text{leg}_2\). Then square \(2A\) as needed.
- **Trapezoid area:** \(A = \frac{1}{2}(b_1 + b_2)h\), where \(b_1, b_2\) are the parallel bases and \(h\) is the perpendicular height. In Asy diagrams, identify the two parallel sides and the height from right-angle marks.
- **Cylindrical coordinates \((r,\theta,z)\):** \(z=c\) is a horizontal plane; \(r=c\) is a cylinder; \(\theta=c\) is a (half-)plane. **Spherical coordinates \((\rho,\theta,\phi)\):** \(\rho=c\) is a sphere; \(\phi=c\) is a cone; \(\theta=c\) is a (half-)plane.
- **Consecutive even/odd integers:** represent them as \(x\) and \(x+2\), form the product/sum equation, then solve the quadratic (factor or quadratic formula).
- **Percentage discounts:** if an item is \(p\%\) off, the sale price equals \((100-p)\%\) of the original. So original price = (sale price) / (fractional remaining percentage). Example: 60% off means sale price = 40% of original.
- **Rotating wheel speed:** distance per revolution = circumference = \(2\pi r\). Speed = (revolutions × circumference) / time.
- **Regular polygons:**
  - Interior and exterior angles are supplementary: \(I + E = 180^\circ\).
  - Exterior angle \(= \frac{360^\circ}{n}\), where \(n\) is the number of sides.
  - Solve for \(n = \frac{360^\circ}{E}\).
- **Reflections in the plane (2D):** A reflection is a linear transformation represented by a matrix. If a reflection takes vector \(\mathbf{a}\) to vector \(\mathbf{b}\), the line of reflection bisects the angle between \(\mathbf{a}\) and \(\mathbf{b}\) (and \(|\mathbf{a}| = |\mathbf{b}|\)).
  - Efficient method: the axis direction is along \(\mathbf{a} + \mathbf{b}\) (the angle bisector). Normalize it to \(\mathbf{u} = (u_1, u_2)\).
  - The reflection matrix about a line through the origin with unit direction \(\mathbf{u}\) is:
    \[
    R = \begin{pmatrix} u_1^2 - u_2^2 & 2u_1 u_2 \\ 2u_1 u_2 & u_2^2 - u_1^2 \end{pmatrix}
    \]
  - Alternatively, use the projection formula: the reflection of \(\mathbf{v}\) across a line with unit direction \(\mathbf{u}\) is \(2(\mathbf{v}\cdot\mathbf{u})\mathbf{u} - \mathbf{v}\).
  - Example: reflection taking \((5,0)\to(4,3)\); axis direction \(\propto (5+4, 0+3) = (9,3) \propto (3,1)\), unit \(\mathbf{u} = \frac{1}{\sqrt{10}}(3,1)\). Reflecting \((-2,3)\) gives \(\begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}\).

Always end with the final answer inside \boxed{}, formatted exactly to match the expected canonical answer form.
2026-09-25 23:52:13 [gepa-official] batch #6 avvio | train-minibatch (riflessione) | task=5 prompt_chars=5693 workers=2
2026-09-25 23:56:01 [gepa-official] batch #6 task 5/5 (math500-train-test-precalculus-819: score=1.000 status=ok) eta_batch=0s
2026-09-25 23:56:01 [gepa-official] batch #6 completato in 3m 47s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 220/400 (55%), eta_budget=5h 38m 23s
2026-09-25 23:56:01 [gepa-official] batch #7 avvio | train-minibatch (riflessione) | task=100 prompt_chars=5693 workers=2
2026-09-26 00:08:13 [gepa-official] batch #7 task 5/100 (math500-val-test-algebra-858: score=1.000 status=ok) eta_batch=3h 51m 48s
2026-09-26 00:17:47 [gepa-official] batch #7 task 10/100 (math500-val-test-algebra-1098: score=1.000 status=ok) eta_batch=3h 15m 53s
2026-09-26 00:28:34 [gepa-official] batch #7 task 15/100 (math500-val-test-algebra-2592: score=1.000 status=ok) eta_batch=3h 04m 24s
2026-09-26 00:34:31 [gepa-official] batch #7 task 20/100 (math500-val-test-prealgebra-1991: score=1.000 status=ok) eta_batch=2h 34m 01s
2026-09-26 00:39:26 [gepa-official] batch #7 task 25/100 (math500-val-test-algebra-187: score=1.000 status=ok) eta_batch=2h 10m 14s
2026-09-26 00:53:23 [gepa-official] batch #7 task 30/100 (math500-val-test-prealgebra-914: score=0.350 status=ok) eta_batch=2h 13m 51s
2026-09-26 00:56:26 [gepa-official] batch #7 task 35/100 (math500-val-test-precalculus-625: score=0.350 status=ok) eta_batch=1h 52m 12s
2026-09-26 01:00:19 [gepa-official] batch #7 task 40/100 (math500-val-test-algebra-1937: score=1.000 status=ok) eta_batch=1h 36m 27s
2026-09-26 01:06:04 [gepa-official] batch #7 task 45/100 (math500-val-test-algebra-972: score=1.000 status=ok) eta_batch=1h 25m 36s
2026-09-26 01:23:38 [gepa-official] batch #7 task 50/100 (math500-val-test-intermediate_algebra-2015: score=0.000 status=error) eta_batch=1h 27m 36s
2026-09-26 01:32:37 [gepa-official] batch #7 task 55/100 (math500-val-test-counting_and_probability-71: score=0.000 status=error) eta_batch=1h 19m 02s
2026-09-26 01:44:04 [gepa-official] batch #7 task 60/100 (math500-val-test-intermediate_algebra-232: score=1.000 status=ok) eta_batch=1h 12m 02s
2026-09-26 01:50:10 [gepa-official] batch #7 task 65/100 (math500-val-test-algebra-2779: score=1.000 status=ok) eta_batch=1h 01m 28s
2026-09-26 01:54:29 [gepa-official] batch #7 task 70/100 (math500-val-test-prealgebra-1840: score=1.000 status=ok) eta_batch=50m 46s
2026-09-26 02:03:52 [gepa-official] batch #7 task 75/100 (math500-val-test-intermediate_algebra-558: score=0.000 status=error) eta_batch=42m 36s
2026-09-26 02:14:18 [gepa-official] batch #7 task 80/100 (math500-val-test-number_theory-13: score=1.000 status=ok) eta_batch=34m 34s
2026-09-26 02:21:18 [gepa-official] batch #7 task 85/100 (math500-val-test-prealgebra-1804: score=1.000 status=ok) eta_batch=25m 38s
2026-09-26 02:38:05 [gepa-official] batch #7 task 90/100 (math500-val-test-prealgebra-874: score=0.000 status=error) eta_batch=18m 00s
2026-09-26 02:46:56 [gepa-official] batch #7 task 95/100 (math500-val-test-intermediate_algebra-1123: score=1.000 status=ok) eta_batch=8m 59s
2026-09-26 02:58:11 [gepa-official] batch #7 task 100/100 (math500-val-test-algebra-1519: score=1.000 status=ok) eta_batch=0s
2026-09-26 02:58:11 [gepa-official] batch #7 completato in 3h 02m 09s | mean=0.765 EM=0.740 errori=19/100 | budget rollout 320/400 (80%), eta_budget=2h 28m 56s
2026-09-26 02:58:11 [gepa-official] Iteration 2: Accepted candidate (subsample score 4.35 -> 5.0); running full eval.
2026-09-26 02:58:11 [gepa-official] Iteration 2: Valset score for new program: 0.7645000000000002 (coverage 100 / 100)
2026-09-26 02:58:11 [gepa-official] Iteration 2: Val aggregate for new program: 0.7645000000000002
2026-09-26 02:58:11 [gepa-official] Iteration 2: Individual valset scores for new program: {0: 1.0, 1: 1.0, 2: 0.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 1.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 1.0, 11: 1.0, 12: 1.0, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 1.0, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 1.0, 29: 0.35, 30: 0.35, 31: 1.0, 32: 1.0, 33: 1.0, 34: 0.35, 35: 1.0, 36: 0.35, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.35, 43: 1.0, 44: 1.0, 45: 0.35, 46: 1.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 0.0, 51: 1.0, 52: 1.0, 53: 0.0, 54: 0.0, 55: 1.0, 56: 1.0, 57: 0.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 1.0, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 1.0, 68: 1.0, 69: 1.0, 70: 1.0, 71: 1.0, 72: 1.0, 73: 0.35, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 1.0, 80: 1.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 1.0, 88: 0.0, 89: 0.0, 90: 1.0, 91: 1.0, 92: 1.0, 93: 1.0, 94: 1.0, 95: 1.0, 96: 1.0, 97: 1.0, 98: 0.0, 99: 1.0}
2026-09-26 02:58:11 [gepa-official] Iteration 2: New valset pareto front scores: {0: 1.0, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 1.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 1.0, 11: 1.0, 12: 1.0, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 1.0, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 0.0, 28: 1.0, 29: 0.35, 30: 0.35, 31: 1.0, 32: 1.0, 33: 1.0, 34: 0.35, 35: 1.0, 36: 0.35, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 0.35, 43: 1.0, 44: 1.0, 45: 0.35, 46: 1.0, 47: 0.0, 48: 0.0, 49: 0.0, 50: 1.0, 51: 1.0, 52: 1.0, 53: 1.0, 54: 0.0, 55: 1.0, 56: 1.0, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 1.0, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 1.0, 68: 1.0, 69: 1.0, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.0, 77: 1.0, 78: 1.0, 79: 1.0, 80: 1.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 1.0, 88: 0.0, 89: 0.0, 90: 1.0, 91: 1.0, 92: 1.0, 93: 1.0, 94: 1.0, 95: 1.0, 96: 1.0, 97: 1.0, 98: 1.0, 99: 1.0}
2026-09-26 02:58:11 [gepa-official] Iteration 2: Valset pareto front aggregate score: 0.8210000000000001
2026-09-26 02:58:11 [gepa-official] Iteration 2: Updated valset pareto front programs: {0: {0, 1, 2}, 1: {0, 1, 2}, 2: {0}, 3: {0, 1, 2}, 4: {0, 1, 2}, 5: {0, 1, 2}, 6: {0, 1, 2}, 7: {0, 1, 2}, 8: {0, 1, 2}, 9: {0, 1, 2}, 10: {0, 1, 2}, 11: {0, 1, 2}, 12: {2}, 13: {0, 1, 2}, 14: {0, 1, 2}, 15: {0, 1, 2}, 16: {0, 1, 2}, 17: {0, 1, 2}, 18: {0, 1, 2}, 19: {0, 1, 2}, 20: {0, 1, 2}, 21: {0, 1, 2}, 22: {0, 1, 2}, 23: {0, 1, 2}, 24: {0, 1, 2}, 25: {0, 1, 2}, 26: {0, 1, 2}, 27: {0, 1, 2}, 28: {0, 1, 2}, 29: {0, 1, 2}, 30: {0, 1, 2}, 31: {0, 1, 2}, 32: {0, 1, 2}, 33: {0, 1, 2}, 34: {0, 1, 2}, 35: {0, 1, 2}, 36: {0, 1, 2}, 37: {0, 1, 2}, 38: {0, 1, 2}, 39: {0, 1, 2}, 40: {0, 1, 2}, 41: {0, 1, 2}, 42: {0, 1, 2}, 43: {0, 1, 2}, 44: {0, 1, 2}, 45: {0, 1, 2}, 46: {0, 1, 2}, 47: {0, 1, 2}, 48: {0, 1, 2}, 49: {0, 1, 2}, 50: {0, 1}, 51: {0, 1, 2}, 52: {0, 1, 2}, 53: {1}, 54: {0, 1, 2}, 55: {0, 1, 2}, 56: {0, 1, 2}, 57: {0, 1}, 58: {0, 1, 2}, 59: {0, 1, 2}, 60: {0, 1, 2}, 61: {0, 1, 2}, 62: {0, 1, 2}, 63: {0, 1, 2}, 64: {0, 1, 2}, 65: {0, 1, 2}, 66: {0, 1, 2}, 67: {0, 1, 2}, 68: {0, 1, 2}, 69: {0, 1, 2}, 70: {0, 1, 2}, 71: {0, 1, 2}, 72: {0, 1, 2}, 73: {0, 1}, 74: {0, 1, 2}, 75: {0, 1, 2}, 76: {0, 1, 2}, 77: {0, 1, 2}, 78: {0, 1, 2}, 79: {0, 1, 2}, 80: {1, 2}, 81: {0, 1, 2}, 82: {0, 1, 2}, 83: {0, 2}, 84: {0, 1, 2}, 85: {0, 1, 2}, 86: {0, 1, 2}, 87: {0, 1, 2}, 88: {0, 1, 2}, 89: {0, 1, 2}, 90: {0, 1, 2}, 91: {0, 1, 2}, 92: {2}, 93: {2}, 94: {0, 1, 2}, 95: {0, 1, 2}, 96: {0, 1, 2}, 97: {0, 1, 2}, 98: {0}, 99: {0, 1, 2}}
2026-09-26 02:58:11 [gepa-official] Iteration 2: Best valset aggregate score so far: 0.7745000000000002
2026-09-26 02:58:11 [gepa-official] Iteration 2: Best program as per aggregate score on valset: 0
2026-09-26 02:58:11 [gepa-official] Iteration 2: Best score on valset: 0.7745000000000002
2026-09-26 02:58:11 [gepa-official] Iteration 2: Linear pareto front program index: 0
2026-09-26 02:58:11 [gepa-official] Iteration 2: New program candidate index: 2
2026-09-26 02:58:11 [gepa-official] batch #8 avvio | train-minibatch (riflessione) | task=5 prompt_chars=3572 workers=2
2026-09-26 03:12:01 [gepa-official] batch #8 task 5/5 (math500-train-test-precalculus-34: score=1.000 status=ok) eta_batch=0s
2026-09-26 03:12:01 [gepa-official] batch #8 completato in 13m 50s | mean=0.470 EM=0.400 errori=2/5 | budget rollout 325/400 (81%), eta_budget=2h 20m 40s
2026-09-26 03:12:01 [gepa-official] Iteration 3: Selected program 1 score: 0.7645000000000002
2026-09-26 03:12:01 [gepa-official] reflection LM call #3 | model=anthropic/claude-opus-4.8 prompt_chars=8560
2026-09-26 03:12:24 [gepa-official] reflection LM call #3 completata in 22s | output_chars=4045
2026-09-26 03:12:24 [gepa-official] Iteration 3: Proposed new text for system_prompt: Solve the given math problem. The problem will be a self-contained mathematics question spanning topics such as algebra, arithmetic, geometry, percentages, number theory, trigonometry, linear algebra, coordinate geometry, and similar high-school/competition-level material.

## CRITICAL OUTPUT REQUIREMENTS (read first)
- The scoring is based on EXACT MATCH of the final boxed answer. Your `\boxed{}` must contain ONLY the exact short answer — no words, no units unless required, no trailing punctuation, no explanation inside the box.
- Match the expected answer format precisely:
  - Use exact values, not decimals, unless a decimal is explicitly required (e.g., `12\pi`, `\frac{1}{5}`, `-\sqrt{3}`, `33`, `3R^2`).
  - Write radicals as `\sqrt{3}` (with braces), fractions as `\frac{a}{b}`.
  - For matrices/vectors use proper notation, e.g., `\begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}`.
- Always end your response with the final answer inside `\boxed{}`. Do not put anything after the boxed answer.

## EFFICIENCY REQUIREMENT (very important — avoid timeouts)
- You MUST finish quickly. Several prior attempts scored 0 because the reasoning ran too long and TIMED OUT, producing NO answer at all.
- Keep reasoning short, direct, and committed. Do NOT explore multiple approaches, do NOT second-guess, do NOT re-derive repeatedly.
- Pick one sound method immediately and execute it to the boxed answer.
- A concise correct derivation that finishes is far better than a thorough one that never completes.
- Aim for the shortest path to the answer. Skip unnecessary explanation.

## Solving Strategy
1. Quickly define variables and translate the problem into equations.
2. Solve directly using standard formulas; factor or use the quadratic formula as needed.
3. Discard extraneous solutions violating constraints (reject negatives when positive integers are required, etc.).
4. Do a brief sanity check only if fast; otherwise commit to the answer.

## Useful Domain Facts and Techniques
- **Circle general form:** `x^2 + Dx + y^2 + Ey + F = 0` has center `(-D/2, -E/2)` and radius `r` with `r^2 = (D/2)^2 + (E/2)^2 - F`. To get a target radius, solve `F = (D/2)^2 + (E/2)^2 - r^2`. (E.g., `x^2-10x+y^2+6y+c=0`, radius 1: `c = 25+9-1 = 33`.)
- **Consecutive even/odd integers:** represent as `x` and `x+2`; form the equation and solve the quadratic.
- **Percentage discounts:** `p%` off means sale price = `(100-p)%` of original; original = sale price / (fractional remaining percentage).
- **Rotating wheel:** distance per revolution = circumference = `2\pi r`; speed = (revolutions × circumference)/time.
- **Regular polygons:** interior + exterior = `180°`; exterior angle = `360°/n`; `n = 360°/E`.
- **Trig simplification:** use supplementary/complementary identities (`\tan(180°-x)=-\tan x`, `\sin(180°-x)=\sin x`), double-angle `2\sin x\cos x=\sin 2x`, and combining `\sin A - \sqrt3 \cos A = 2\sin(A-60°)`. Many "simplify" trig problems reduce to clean constants like `-\sqrt{3}`.
- **Vector projection:** `proj_b a = (a·b)/(b·b) · b`. Match component coefficients to solve for unknowns.
- **Triangle centroid/orthocenter facts:** For centroid `G` and orthocenter `H`, and `F` the midpoint of `GH`, results often simplify to expressions in `R` (circumradius); e.g., `AF^2+BF^2+CF^2 = 3R^2`. Recall: sum of squared distances from centroid `GA^2+GB^2+GC^2 = (a^2+b^2+c^2)/3`; `OH^2 = 9R^2-(a^2+b^2+c^2)`; use the identity `PA^2+PB^2+PC^2 = GA^2+GB^2+GC^2 + 3PG^2` for any point `P`.
- **Reflections in the plane (2D):** A reflection mapping `a → b` has axis along `a + b` (angle bisector), with `|a|=|b|`. Normalize axis to unit `u=(u_1,u_2)`. Reflection matrix:
  `R = \begin{pmatrix} u_1^2-u_2^2 & 2u_1u_2 \\ 2u_1u_2 & u_2^2-u_1^2 \end{pmatrix}`.
  Or reflect `v` via `2(v·u)u - v`.
  Example: reflection `(5,0)→(4,3)`; axis `∝(9,3)∝(3,1)`, `u=\frac{1}{\sqrt{10}}(3,1)`; reflecting `(-2,3)` gives `\begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}`.

Always end with the final answer inside `\boxed{}`, containing only the exact answer.
2026-09-26 03:12:24 [gepa-official] batch #9 avvio | train-minibatch (riflessione) | task=5 prompt_chars=4037 workers=2
2026-09-26 03:21:03 [gepa-official] batch #9 task 5/5 (math500-train-test-precalculus-34: score=1.000 status=ok) eta_batch=0s
2026-09-26 03:21:03 [gepa-official] batch #9 completato in 8m 39s | mean=1.000 EM=1.000 errori=0/5 | budget rollout 330/400 (82%), eta_budget=2h 11m 13s
2026-09-26 03:21:03 [gepa-official] batch #10 avvio | train-minibatch (riflessione) | task=100 prompt_chars=4037 workers=2
2026-09-26 03:28:56 [gepa-official] batch #10 task 5/100 (math500-val-test-algebra-858: score=1.000 status=ok) eta_batch=2h 29m 52s
2026-09-26 03:37:59 [gepa-official] batch #10 task 10/100 (math500-val-test-algebra-1098: score=1.000 status=ok) eta_batch=2h 32m 25s
2026-09-26 03:47:45 [gepa-official] batch #10 task 15/100 (math500-val-test-algebra-2592: score=1.000 status=ok) eta_batch=2h 31m 20s
2026-09-26 03:52:06 [gepa-official] batch #10 task 20/100 (math500-val-test-prealgebra-1991: score=0.350 status=ok) eta_batch=2h 04m 13s
2026-09-26 03:55:21 [gepa-official] batch #10 task 25/100 (math500-val-test-algebra-187: score=1.000 status=ok) eta_batch=1h 42m 54s
2026-09-26 04:08:10 [gepa-official] batch #10 task 30/100 (math500-val-test-prealgebra-914: score=0.350 status=ok) eta_batch=1h 49m 56s
2026-09-26 04:10:37 [gepa-official] batch #10 task 35/100 (math500-val-test-precalculus-625: score=0.350 status=ok) eta_batch=1h 32m 02s
2026-09-26 04:13:44 [gepa-official] batch #10 task 40/100 (math500-val-test-algebra-1937: score=1.000 status=ok) eta_batch=1h 19m 00s
2026-09-26 04:18:21 [gepa-official] batch #10 task 45/100 (math500-val-test-algebra-972: score=1.000 status=ok) eta_batch=1h 10m 01s
2026-09-26 04:34:28 [gepa-official] batch #10 task 50/100 (math500-val-test-intermediate_algebra-2015: score=0.000 status=error) eta_batch=1h 13m 24s
2026-09-26 04:41:25 [gepa-official] batch #10 task 55/100 (math500-val-test-counting_and_probability-71: score=1.000 status=ok) eta_batch=1h 05m 45s
2026-09-26 04:46:11 [gepa-official] batch #10 task 60/100 (math500-val-test-intermediate_algebra-232: score=1.000 status=ok) eta_batch=56m 45s
2026-09-26 04:50:15 [gepa-official] batch #10 task 65/100 (math500-val-test-algebra-2779: score=1.000 status=ok) eta_batch=48m 02s
2026-09-26 04:53:33 [gepa-official] batch #10 task 70/100 (math500-val-test-prealgebra-1840: score=1.000 status=ok) eta_batch=39m 38s
2026-09-26 05:02:27 [gepa-official] batch #10 task 75/100 (math500-val-test-intermediate_algebra-558: score=0.000 status=error) eta_batch=33m 47s
2026-09-26 05:08:54 [gepa-official] batch #10 task 80/100 (math500-val-test-number_theory-13: score=1.000 status=ok) eta_batch=26m 57s
2026-09-26 05:14:13 [gepa-official] batch #10 task 85/100 (math500-val-test-prealgebra-1804: score=1.000 status=ok) eta_batch=19m 58s
2026-09-26 05:30:13 [gepa-official] batch #10 task 90/100 (math500-val-test-prealgebra-874: score=0.000 status=error) eta_batch=14m 21s
2026-09-26 05:40:25 [gepa-official] batch #10 task 95/100 (math500-val-test-intermediate_algebra-1123: score=1.000 status=ok) eta_batch=7m 20s
2026-09-26 05:50:22 [gepa-official] batch #10 task 100/100 (math500-val-test-algebra-1519: score=1.000 status=ok) eta_batch=0s
2026-09-26 05:50:22 [gepa-official] batch #10 completato in 2h 29m 19s | mean=0.825 EM=0.790 errori=11/100 | budget rollout 430/400 (108%), eta_budget=0s
2026-09-26 05:50:22 [gepa-official] Iteration 3: Accepted candidate (subsample score 2.35 -> 5.0); running full eval.
2026-09-26 05:50:22 [gepa-official] Iteration 3: Found a better program on the valset with score 0.825.
2026-09-26 05:50:22 [gepa-official] Iteration 3: Valset score for new program: 0.825 (coverage 100 / 100)
2026-09-26 05:50:22 [gepa-official] Iteration 3: Val aggregate for new program: 0.825
2026-09-26 05:50:22 [gepa-official] Iteration 3: Individual valset scores for new program: {0: 1.0, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 1.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 1.0, 11: 1.0, 12: 0.35, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 0.35, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 1.0, 28: 1.0, 29: 0.35, 30: 0.35, 31: 1.0, 32: 1.0, 33: 1.0, 34: 0.35, 35: 1.0, 36: 0.35, 37: 1.0, 38: 0.35, 39: 1.0, 40: 1.0, 41: 1.0, 42: 1.0, 43: 1.0, 44: 1.0, 45: 0.35, 46: 1.0, 47: 1.0, 48: 1.0, 49: 0.0, 50: 1.0, 51: 1.0, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 1.0, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 1.0, 63: 0.35, 64: 1.0, 65: 1.0, 66: 1.0, 67: 1.0, 68: 1.0, 69: 1.0, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.35, 77: 1.0, 78: 1.0, 79: 1.0, 80: 1.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 1.0, 88: 0.0, 89: 0.0, 90: 1.0, 91: 1.0, 92: 0.0, 93: 1.0, 94: 1.0, 95: 1.0, 96: 1.0, 97: 1.0, 98: 0.0, 99: 1.0}
2026-09-26 05:50:22 [gepa-official] Iteration 3: New valset pareto front scores: {0: 1.0, 1: 1.0, 2: 1.0, 3: 1.0, 4: 1.0, 5: 1.0, 6: 1.0, 7: 0.0, 8: 1.0, 9: 1.0, 10: 1.0, 11: 1.0, 12: 1.0, 13: 0.0, 14: 1.0, 15: 1.0, 16: 1.0, 17: 1.0, 18: 1.0, 19: 1.0, 20: 1.0, 21: 1.0, 22: 1.0, 23: 1.0, 24: 1.0, 25: 1.0, 26: 0.0, 27: 1.0, 28: 1.0, 29: 0.35, 30: 0.35, 31: 1.0, 32: 1.0, 33: 1.0, 34: 0.35, 35: 1.0, 36: 0.35, 37: 1.0, 38: 1.0, 39: 1.0, 40: 1.0, 41: 1.0, 42: 1.0, 43: 1.0, 44: 1.0, 45: 0.35, 46: 1.0, 47: 1.0, 48: 1.0, 49: 0.0, 50: 1.0, 51: 1.0, 52: 1.0, 53: 1.0, 54: 1.0, 55: 1.0, 56: 1.0, 57: 1.0, 58: 1.0, 59: 1.0, 60: 1.0, 61: 1.0, 62: 1.0, 63: 1.0, 64: 1.0, 65: 1.0, 66: 1.0, 67: 1.0, 68: 1.0, 69: 1.0, 70: 1.0, 71: 1.0, 72: 1.0, 73: 1.0, 74: 0.0, 75: 0.0, 76: 0.35, 77: 1.0, 78: 1.0, 79: 1.0, 80: 1.0, 81: 1.0, 82: 1.0, 83: 1.0, 84: 1.0, 85: 0.0, 86: 1.0, 87: 1.0, 88: 0.0, 89: 0.0, 90: 1.0, 91: 1.0, 92: 1.0, 93: 1.0, 94: 1.0, 95: 1.0, 96: 1.0, 97: 1.0, 98: 1.0, 99: 1.0}
2026-09-26 05:50:22 [gepa-official] Iteration 3: Valset pareto front aggregate score: 0.871
2026-09-26 05:50:22 [gepa-official] Iteration 3: Updated valset pareto front programs: {0: {0, 1, 2, 3}, 1: {0, 1, 2, 3}, 2: {0, 3}, 3: {0, 1, 2, 3}, 4: {0, 1, 2, 3}, 5: {0, 1, 2, 3}, 6: {0, 1, 2, 3}, 7: {0, 1, 2, 3}, 8: {0, 1, 2, 3}, 9: {0, 1, 2, 3}, 10: {0, 1, 2, 3}, 11: {0, 1, 2, 3}, 12: {2}, 13: {0, 1, 2, 3}, 14: {0, 1, 2, 3}, 15: {0, 1, 2, 3}, 16: {0, 1, 2, 3}, 17: {0, 1, 2, 3}, 18: {0, 1, 2, 3}, 19: {0, 1, 2}, 20: {0, 1, 2, 3}, 21: {0, 1, 2, 3}, 22: {0, 1, 2, 3}, 23: {0, 1, 2, 3}, 24: {0, 1, 2, 3}, 25: {0, 1, 2, 3}, 26: {0, 1, 2, 3}, 27: {3}, 28: {0, 1, 2, 3}, 29: {0, 1, 2, 3}, 30: {0, 1, 2, 3}, 31: {0, 1, 2, 3}, 32: {0, 1, 2, 3}, 33: {0, 1, 2, 3}, 34: {0, 1, 2, 3}, 35: {0, 1, 2, 3}, 36: {0, 1, 2, 3}, 37: {0, 1, 2, 3}, 38: {0, 1, 2}, 39: {0, 1, 2, 3}, 40: {0, 1, 2, 3}, 41: {0, 1, 2, 3}, 42: {3}, 43: {0, 1, 2, 3}, 44: {0, 1, 2, 3}, 45: {0, 1, 2, 3}, 46: {0, 1, 2, 3}, 47: {3}, 48: {3}, 49: {0, 1, 2, 3}, 50: {0, 1, 3}, 51: {0, 1, 2, 3}, 52: {0, 1, 2, 3}, 53: {1, 3}, 54: {3}, 55: {0, 1, 2, 3}, 56: {0, 1, 2, 3}, 57: {0, 1, 3}, 58: {0, 1, 2, 3}, 59: {0, 1, 2, 3}, 60: {0, 1, 2, 3}, 61: {0, 1, 2, 3}, 62: {0, 1, 2, 3}, 63: {0, 1, 2}, 64: {0, 1, 2, 3}, 65: {0, 1, 2, 3}, 66: {0, 1, 2, 3}, 67: {0, 1, 2, 3}, 68: {0, 1, 2, 3}, 69: {0, 1, 2, 3}, 70: {0, 1, 2, 3}, 71: {0, 1, 2, 3}, 72: {0, 1, 2, 3}, 73: {0, 1, 3}, 74: {0, 1, 2, 3}, 75: {0, 1, 2, 3}, 76: {3}, 77: {0, 1, 2, 3}, 78: {0, 1, 2, 3}, 79: {0, 1, 2, 3}, 80: {1, 2, 3}, 81: {0, 1, 2, 3}, 82: {0, 1, 2, 3}, 83: {0, 2, 3}, 84: {0, 1, 2, 3}, 85: {0, 1, 2, 3}, 86: {0, 1, 2, 3}, 87: {0, 1, 2, 3}, 88: {0, 1, 2, 3}, 89: {0, 1, 2, 3}, 90: {0, 1, 2, 3}, 91: {0, 1, 2, 3}, 92: {2}, 93: {2, 3}, 94: {0, 1, 2, 3}, 95: {0, 1, 2, 3}, 96: {0, 1, 2, 3}, 97: {0, 1, 2, 3}, 98: {0}, 99: {0, 1, 2, 3}}
2026-09-26 05:50:22 [gepa-official] Iteration 3: Best valset aggregate score so far: 0.825
2026-09-26 05:50:22 [gepa-official] Iteration 3: Best program as per aggregate score on valset: 3
2026-09-26 05:50:22 [gepa-official] Iteration 3: Best score on valset: 0.825
2026-09-26 05:50:22 [gepa-official] Iteration 3: Linear pareto front program index: 3
2026-09-26 05:50:22 [gepa-official] Iteration 3: New program candidate index: 3
2026-09-26 05:50:22 [gepa-official] Completato target=qwen38_27b_local in 12h 47m 58s | baseline_val=0.775 best_val=0.825 candidates=4 metric_calls=430
2026-09-26 05:50:23 [skillopt-official] Validazione target qwen38_27b_local (openai_compatible)
2026-09-26 05:50:25 [skillopt-official] Avvio target=qwen38_27b_local | train=150 selection(val)=50 epochs=2 batch_size=15 edit_budget=4 gate_metric=hard optimizer_model=anthropic/claude-opus-4.8 run_dir=$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/skillopt_run
2026-09-26 05:50:25 [skillopt-official] Piano: 20 step totali (2 epoche x 10 step); per step ~15 rollout train + fino a 50 rollout selection (con cache) + chiamate analyst; stima rollout massimi ~1350
  [model config] backend=qwen_chat  optimizer=anthropic/claude-opus-4.8 (qwen_chat)  target=qwen/qwen3.8-27b (qwen_chat)  reasoning=off
  [initial skill] $REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/skillopt_run/skill_init.md (72 chars)

  [config] epochs=2 steps/epoch=10 (auto) accum=1 batch_size=15
  [config] train_size=150
  [config] batches/epoch=10 total_steps=20 games/epoch=150
  [config] lr_scheduler=constant edit_budget=4 min_edit_budget=2
  [config] skill_update_mode=patch lr_control_mode=fixed rewrite_reasoning_effort=high rewrite_max_completion_tokens=64000 max_analyst_rounds=3
  [config] longitudinal_pair_policy=mixed
  [config] base_seeds=[43, 44, 45, 46, 47, 48, 49, 50, 51, 52]
  [gate] metric=hard
  [slow update] acceptance=force-accept (unconditional)

============================================================
  BASELINE — evaluate initial skill on Selection set (valid_seen)
============================================================
  Selection items: 50
2026-09-26 05:50:25 [skillopt-official] rollout #1 avvio | fase=skillopt_run/selection_eval_baseline | task=50 skill_chars=72 workers=2
2026-09-26 06:02:28 [skillopt-official] rollout #1 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 48m 31s
2026-09-26 06:12:49 [skillopt-official] rollout #1 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 29m 37s
2026-09-26 06:23:35 [skillopt-official] rollout #1 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 17m 24s
2026-09-26 06:30:06 [skillopt-official] rollout #1 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=59m 31s
2026-09-26 06:35:38 [skillopt-official] rollout #1 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=45m 13s
2026-09-26 06:52:18 [skillopt-official] rollout #1 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=41m 15s
2026-09-26 06:55:31 [skillopt-official] rollout #1 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=27m 54s
2026-09-26 06:59:37 [skillopt-official] rollout #1 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=17m 18s
2026-09-26 07:05:27 [skillopt-official] rollout #1 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=8m 20s
2026-09-26 07:25:26 [skillopt-official] rollout #1 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-26 07:25:26 [skillopt-official] rollout #1 completato in 1h 35m 01s | n=50 hard(EM)=0.720 soft(F1)=0.720 errori=8/50 | rollout totali=50 | tempo totale=1h 35m 01s
  [baseline result] selection hard=0.7200 soft=0.7200 gate[hard]=0.7200

  [EPOCH 1/2] shuffled_seeds=[49, 47, 44, 52, 50, 51, 43, 48, 45, 46]

  [STEP 1/20] epoch=1 step_in_epoch=0 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=49)
2026-09-26 07:25:26 [skillopt-official] rollout #2 avvio | fase=step_0001/rollout | task=15 skill_chars=72 workers=2
2026-09-26 07:35:51 [skillopt-official] rollout #2 task 5/15 (math500-train-test-prealgebra-1423: EM=1 F1=1.000) eta_batch=20m 48s
2026-09-26 07:52:30 [skillopt-official] rollout #2 task 10/15 (math500-train-test-intermediate_algebra-1197: EM=0 F1=0.000) eta_batch=13m 31s
2026-09-26 07:57:20 [skillopt-official] rollout #2 task 15/15 (math500-train-test-intermediate_algebra-986: EM=1 F1=1.000) eta_batch=0s
2026-09-26 07:57:20 [skillopt-official] rollout #2 completato in 31m 53s | n=15 hard(EM)=0.800 soft(F1)=0.800 errori=3/15 | rollout totali=65 | tempo totale=2h 06m 55s
    [1/6 done] hard=0.8000 soft=0.8000
    [2/6 REFLECT minibatch] failure=3→1 groups  success=12→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (3 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (4 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 2+1 → 3 edits
    [3/6 done] merged 3 edits
    [4/6 SELECT] 3 -> 3 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 72 -> 2303
    [6/6 EVALUATE] selection items=50
2026-09-26 07:58:01 [skillopt-official] rollout #3 avvio | fase=step_0001/selection_eval | task=50 skill_chars=2303 workers=2
2026-09-26 08:07:30 [skillopt-official] rollout #3 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 25m 22s
2026-09-26 08:17:11 [skillopt-official] rollout #3 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 16m 40s
2026-09-26 08:27:51 [skillopt-official] rollout #3 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 09m 37s
2026-09-26 08:34:20 [skillopt-official] rollout #3 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=54m 29s
2026-09-26 08:39:43 [skillopt-official] rollout #3 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=41m 42s
2026-09-26 08:54:38 [skillopt-official] rollout #3 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=37m 44s
2026-09-26 08:57:23 [skillopt-official] rollout #3 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=25m 26s
2026-09-26 09:00:58 [skillopt-official] rollout #3 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 44s
2026-09-26 09:06:31 [skillopt-official] rollout #3 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 36s
2026-09-26 09:24:43 [skillopt-official] rollout #3 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-26 09:24:44 [skillopt-official] rollout #3 completato in 1h 26m 42s | n=50 hard(EM)=0.740 soft(F1)=0.740 errori=7/50 | rollout totali=115 | tempo totale=3h 34m 18s
    [6/6 EVALUATE] ACCEPT (new best) hard=0.7400 > prev best 0.7200

  [STEP 1 done] epoch=1 action=accept_new_best current=0.7400 best=0.7400 dt=7157.1s
    timing: rollout=1913.8s reflect=21.0s aggregate=19.5s select=0.0s evaluate=5202.7s

  [STEP 2/20] epoch=1 step_in_epoch=1 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=47)
2026-09-26 09:24:44 [skillopt-official] rollout #4 avvio | fase=step_0002/rollout | task=15 skill_chars=2303 workers=2
2026-09-26 09:33:54 [skillopt-official] rollout #4 task 5/15 (math500-train-test-intermediate_algebra-860: EM=1 F1=1.000) eta_batch=18m 21s
2026-09-26 09:44:53 [skillopt-official] rollout #4 task 10/15 (math500-train-test-intermediate_algebra-337: EM=1 F1=1.000) eta_batch=10m 04s
2026-09-26 09:54:39 [skillopt-official] rollout #4 task 15/15 (math500-train-test-geometry-183: EM=0 F1=0.000) eta_batch=0s
2026-09-26 09:54:39 [skillopt-official] rollout #4 completato in 29m 55s | n=15 hard(EM)=0.800 soft(F1)=0.800 errori=1/15 | rollout totali=130 | tempo totale=4h 04m 14s
    [1/6 done] hard=0.8000 soft=0.8000
    [2/6 REFLECT minibatch] failure=3→1 groups  success=12→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (3 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (4 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 2+1 → 3 edits
    [3/6 done] merged 3 edits
    [4/6 SELECT] 3 -> 3 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 2303 -> 3908
    [6/6 EVALUATE] selection items=50
2026-09-26 09:55:22 [skillopt-official] rollout #5 avvio | fase=step_0002/selection_eval | task=50 skill_chars=3908 workers=2
2026-09-26 10:03:00 [skillopt-official] rollout #5 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 08m 43s
2026-09-26 10:12:45 [skillopt-official] rollout #5 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 09m 34s
2026-09-26 10:23:59 [skillopt-official] rollout #5 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 06m 46s
2026-09-26 10:29:54 [skillopt-official] rollout #5 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=51m 48s
2026-09-26 10:35:37 [skillopt-official] rollout #5 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=40m 14s
2026-09-26 10:51:29 [skillopt-official] rollout #5 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=37m 24s
2026-09-26 10:54:50 [skillopt-official] rollout #5 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=25m 29s
2026-09-26 10:58:58 [skillopt-official] rollout #5 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 53s
2026-09-26 11:05:11 [skillopt-official] rollout #5 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 45s
2026-09-26 11:22:39 [skillopt-official] rollout #5 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-26 11:22:39 [skillopt-official] rollout #5 completato in 1h 27m 17s | n=50 hard(EM)=0.780 soft(F1)=0.780 errori=5/50 | rollout totali=180 | tempo totale=5h 32m 14s
    [6/6 EVALUATE] ACCEPT (new best) hard=0.7800 > prev best 0.7400

  [STEP 2 done] epoch=1 action=accept_new_best current=0.7800 best=0.7800 dt=7076.0s
    timing: rollout=1795.6s reflect=23.0s aggregate=19.7s select=0.0s evaluate=5237.7s

  [STEP 3/20] epoch=1 step_in_epoch=2 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=44)
2026-09-26 11:22:40 [skillopt-official] rollout #6 avvio | fase=step_0003/rollout | task=15 skill_chars=3908 workers=2
2026-09-26 11:28:29 [skillopt-official] rollout #6 task 5/15 (math500-train-test-intermediate_algebra-860: EM=1 F1=1.000) eta_batch=11m 38s
2026-09-26 11:36:46 [skillopt-official] rollout #6 task 10/15 (math500-train-test-prealgebra-1317: EM=1 F1=1.000) eta_batch=7m 03s
2026-09-26 11:46:51 [skillopt-official] rollout #6 task 15/15 (math500-train-test-prealgebra-1807: EM=0 F1=0.000) eta_batch=0s
2026-09-26 11:46:51 [skillopt-official] rollout #6 completato in 24m 11s | n=15 hard(EM)=0.733 soft(F1)=0.733 errori=2/15 | rollout totali=195 | tempo totale=5h 56m 26s
    [1/6 done] hard=0.7333 soft=0.7333
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 2/3 minibatch_fail_000 (4 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (5 edits)
    [aggregate final] 2+5 → 7 edits
    [3/6 done] merged 7 edits
    [4/6 SELECT] 7 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 5485
    [6/6 EVALUATE] selection items=50
2026-09-26 11:47:47 [skillopt-official] rollout #7 avvio | fase=step_0003/selection_eval | task=50 skill_chars=5485 workers=2
2026-09-26 11:57:36 [skillopt-official] rollout #7 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 28m 23s
2026-09-26 12:07:07 [skillopt-official] rollout #7 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 17m 18s
2026-09-26 12:17:56 [skillopt-official] rollout #7 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 10m 19s
2026-09-26 12:24:01 [skillopt-official] rollout #7 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=54m 20s
2026-09-26 12:28:11 [skillopt-official] rollout #7 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=40m 23s
2026-09-26 12:41:31 [skillopt-official] rollout #7 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=35m 49s
2026-09-26 12:44:47 [skillopt-official] rollout #7 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=24m 25s
2026-09-26 12:48:19 [skillopt-official] rollout #7 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 07s
2026-09-26 12:53:24 [skillopt-official] rollout #7 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 17s
2026-09-26 13:13:59 [skillopt-official] rollout #7 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-26 13:13:59 [skillopt-official] rollout #7 completato in 1h 26m 11s | n=50 hard(EM)=0.740 soft(F1)=0.740 errori=6/50 | rollout totali=245 | tempo totale=7h 23m 33s
    [6/6 EVALUATE] REJECT hard=0.7400 <= current=0.7800

  [STEP 3 done] epoch=1 action=reject current=0.7800 best=0.7800 dt=6679.2s
    timing: rollout=1451.6s reflect=24.4s aggregate=25.8s select=5.8s evaluate=5171.6s

  [STEP 4/20] epoch=1 step_in_epoch=3 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=52)
2026-09-26 13:13:59 [skillopt-official] rollout #8 avvio | fase=step_0004/rollout | task=15 skill_chars=3908 workers=2
2026-09-26 13:27:23 [skillopt-official] rollout #8 task 5/15 (math500-train-test-intermediate_algebra-1791: EM=1 F1=1.000) eta_batch=26m 48s
2026-09-26 13:36:27 [skillopt-official] rollout #8 task 10/15 (math500-train-test-intermediate_algebra-1210: EM=0 F1=0.000) eta_batch=11m 13s
2026-09-26 13:46:58 [skillopt-official] rollout #8 task 15/15 (math500-train-test-number_theory-515: EM=1 F1=1.000) eta_batch=0s
2026-09-26 13:46:58 [skillopt-official] rollout #8 completato in 32m 58s | n=15 hard(EM)=0.533 soft(F1)=0.533 errori=3/15 | rollout totali=260 | tempo totale=7h 56m 32s
    [1/6 done] hard=0.5333 soft=0.5333
    [2/6 REFLECT minibatch] failure=7→1 groups  success=8→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/2 minibatch_fail_000 (7 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 2+1 → 3 edits
    [3/6 done] merged 3 edits
    [4/6 SELECT] 3 -> 3 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 5116
    [6/6 EVALUATE] selection items=50
2026-09-26 13:47:25 [skillopt-official] rollout #9 avvio | fase=step_0004/selection_eval | task=50 skill_chars=5116 workers=2
2026-09-26 13:57:00 [skillopt-official] rollout #9 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 26m 12s
2026-09-26 14:06:26 [skillopt-official] rollout #9 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 16m 03s
2026-09-26 14:17:04 [skillopt-official] rollout #9 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 09m 10s
2026-09-26 14:22:57 [skillopt-official] rollout #9 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=53m 18s
2026-09-26 14:27:50 [skillopt-official] rollout #9 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=40m 24s
2026-09-26 14:43:49 [skillopt-official] rollout #9 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=37m 35s
2026-09-26 14:46:48 [skillopt-official] rollout #9 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=25m 26s
2026-09-26 14:50:35 [skillopt-official] rollout #9 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 47s
2026-09-26 14:56:10 [skillopt-official] rollout #9 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 38s
2026-09-26 15:12:30 [skillopt-official] rollout #9 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-26 15:12:30 [skillopt-official] rollout #9 completato in 1h 25m 04s | n=50 hard(EM)=0.740 soft(F1)=0.740 errori=6/50 | rollout totali=310 | tempo totale=9h 22m 04s
    [6/6 EVALUATE] REJECT hard=0.7400 <= current=0.7800

  [STEP 4 done] epoch=1 action=reject current=0.7800 best=0.7800 dt=7110.8s
    timing: rollout=1978.9s reflect=16.8s aggregate=10.9s select=0.0s evaluate=5104.2s

  [STEP 5/20] epoch=1 step_in_epoch=4 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=50)
2026-09-26 15:12:30 [skillopt-official] rollout #10 avvio | fase=step_0005/rollout | task=15 skill_chars=3908 workers=2
2026-09-26 15:17:01 [skillopt-official] rollout #10 task 5/15 (math500-train-test-algebra-1787: EM=1 F1=1.000) eta_batch=9m 03s
2026-09-26 15:34:06 [skillopt-official] rollout #10 task 10/15 (math500-train-test-intermediate_algebra-607: EM=0 F1=0.000) eta_batch=10m 48s
2026-09-26 15:38:00 [skillopt-official] rollout #10 task 15/15 (math500-train-test-precalculus-927: EM=1 F1=1.000) eta_batch=0s
2026-09-26 15:38:00 [skillopt-official] rollout #10 completato in 25m 30s | n=15 hard(EM)=0.800 soft(F1)=0.800 errori=3/15 | rollout totali=325 | tempo totale=9h 47m 35s
    [1/6 done] hard=0.8000 soft=0.8000
    [2/6 REFLECT minibatch] failure=3→1 groups  success=12→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (3 trajs) → 3 edits
      [analyst] 3/3 minibatch_succ_001 (4 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (2 edits)
    [aggregate final] 3+2 → 5 edits
    [3/6 done] merged 5 edits
    [4/6 SELECT] 5 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 5602
    [6/6 EVALUATE] selection items=50
2026-09-26 15:38:48 [skillopt-official] rollout #11 avvio | fase=step_0005/selection_eval | task=50 skill_chars=5602 workers=2
2026-09-26 15:48:54 [skillopt-official] rollout #11 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 30m 52s
2026-09-26 15:58:44 [skillopt-official] rollout #11 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 19m 43s
2026-09-26 16:08:49 [skillopt-official] rollout #11 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 10m 03s
2026-09-26 16:15:42 [skillopt-official] rollout #11 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=55m 20s
2026-09-26 16:20:43 [skillopt-official] rollout #11 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=41m 54s
2026-09-26 16:36:16 [skillopt-official] rollout #11 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=38m 18s
2026-09-26 16:39:35 [skillopt-official] rollout #11 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=26m 03s
2026-09-26 16:43:08 [skillopt-official] rollout #11 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=16m 04s
2026-09-26 16:48:31 [skillopt-official] rollout #11 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 44s
2026-09-26 17:05:56 [skillopt-official] rollout #11 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-26 17:05:56 [skillopt-official] rollout #11 completato in 1h 27m 07s | n=50 hard(EM)=0.720 soft(F1)=0.720 errori=7/50 | rollout totali=375 | tempo totale=11h 15m 30s
    [6/6 EVALUATE] REJECT hard=0.7200 <= current=0.7800

  [STEP 5 done] epoch=1 action=reject current=0.7800 best=0.7800 dt=6806.2s
    timing: rollout=1530.5s reflect=23.6s aggregate=19.9s select=4.4s evaluate=5227.8s

  [STEP 6/20] epoch=1 step_in_epoch=5 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=51)
2026-09-26 17:05:56 [skillopt-official] rollout #12 avvio | fase=step_0006/rollout | task=15 skill_chars=3908 workers=2
2026-09-26 17:11:41 [skillopt-official] rollout #12 task 5/15 (math500-train-test-algebra-1303: EM=1 F1=1.000) eta_batch=11m 30s
2026-09-26 17:23:08 [skillopt-official] rollout #12 task 10/15 (math500-train-test-precalculus-1105: EM=1 F1=1.000) eta_batch=8m 36s
2026-09-26 17:34:13 [skillopt-official] rollout #12 task 15/15 (math500-train-test-prealgebra-1655: EM=1 F1=1.000) eta_batch=0s
2026-09-26 17:34:13 [skillopt-official] rollout #12 completato in 28m 17s | n=15 hard(EM)=0.733 soft(F1)=0.733 errori=2/15 | rollout totali=390 | tempo totale=11h 43m 48s
    [1/6 done] hard=0.7333 soft=0.7333
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 2/3 minibatch_fail_000 (4 trajs) → 3 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (4 edits)
    [aggregate final] 3+4 → 7 edits
    [3/6 done] merged 7 edits
    [4/6 SELECT] 7 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 5319
    [6/6 EVALUATE] selection items=50
2026-09-26 17:35:12 [skillopt-official] rollout #13 avvio | fase=step_0006/selection_eval | task=50 skill_chars=5319 workers=2
2026-09-26 17:48:05 [skillopt-official] rollout #13 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 56m 00s
2026-09-26 17:57:29 [skillopt-official] rollout #13 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 29m 11s
2026-09-26 18:08:15 [skillopt-official] rollout #13 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 17m 07s
2026-09-26 18:13:50 [skillopt-official] rollout #13 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=57m 57s
2026-09-26 18:18:06 [skillopt-official] rollout #13 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=42m 53s
2026-09-26 18:34:35 [skillopt-official] rollout #13 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=39m 35s
2026-09-26 18:37:55 [skillopt-official] rollout #13 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=26m 52s
2026-09-26 18:41:29 [skillopt-official] rollout #13 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=16m 34s
2026-09-26 18:46:21 [skillopt-official] rollout #13 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 54s
2026-09-26 19:08:48 [skillopt-official] rollout #13 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-26 19:08:48 [skillopt-official] rollout #13 completato in 1h 33m 35s | n=50 hard(EM)=0.700 soft(F1)=0.700 errori=9/50 | rollout totali=440 | tempo totale=13h 18m 22s
    [6/6 EVALUATE] REJECT hard=0.7000 <= current=0.7800

  [STEP 6 done] epoch=1 action=reject current=0.7800 best=0.7800 dt=7371.9s
    timing: rollout=1697.5s reflect=24.9s aggregate=25.4s select=8.0s evaluate=5616.1s

  [STEP 7/20] epoch=1 step_in_epoch=6 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=43)
2026-09-26 19:08:48 [skillopt-official] rollout #14 avvio | fase=step_0007/rollout | task=15 skill_chars=3908 workers=2
2026-09-26 19:11:36 [skillopt-official] rollout #14 task 5/15 (math500-train-test-prealgebra-1686: EM=1 F1=1.000) eta_batch=5m 37s
2026-09-26 19:20:57 [skillopt-official] rollout #14 task 10/15 (math500-train-test-number_theory-1065: EM=1 F1=1.000) eta_batch=6m 04s
2026-09-26 19:32:53 [skillopt-official] rollout #14 task 15/15 (math500-train-test-precalculus-117: EM=1 F1=1.000) eta_batch=0s
2026-09-26 19:32:53 [skillopt-official] rollout #14 completato in 24m 05s | n=15 hard(EM)=0.867 soft(F1)=0.867 errori=1/15 | rollout totali=455 | tempo totale=13h 42m 27s
    [1/6 done] hard=0.8667 soft=0.8667
    [2/6 REFLECT minibatch] failure=2→1 groups  success=13→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (2 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (5 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (3 edits)
    [aggregate final] 2+3 → 5 edits
    [3/6 done] merged 5 edits
    [4/6 SELECT] 5 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 5262
    [6/6 EVALUATE] selection items=50
2026-09-26 19:33:47 [skillopt-official] rollout #15 avvio | fase=step_0007/selection_eval | task=50 skill_chars=5262 workers=2
2026-09-26 19:43:25 [skillopt-official] rollout #15 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 26m 38s
2026-09-26 19:53:01 [skillopt-official] rollout #15 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 16m 53s
2026-09-26 20:03:45 [skillopt-official] rollout #15 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 09m 54s
2026-09-26 20:14:52 [skillopt-official] rollout #15 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=1h 01m 37s
2026-09-26 20:19:29 [skillopt-official] rollout #15 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=45m 41s
2026-09-26 20:32:57 [skillopt-official] rollout #15 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=39m 26s
2026-09-26 20:35:50 [skillopt-official] rollout #15 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=26m 35s
2026-09-26 20:39:50 [skillopt-official] rollout #15 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=16m 30s
2026-09-26 20:45:43 [skillopt-official] rollout #15 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 59s
2026-09-26 21:05:32 [skillopt-official] rollout #15 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-26 21:05:32 [skillopt-official] rollout #15 completato in 1h 31m 45s | n=50 hard(EM)=0.660 soft(F1)=0.660 errori=10/50 | rollout totali=505 | tempo totale=15h 15m 07s
    [6/6 EVALUATE] REJECT hard=0.6600 <= current=0.7800

  [STEP 7 done] epoch=1 action=reject current=0.7800 best=0.7800 dt=7004.8s
    timing: rollout=1445.6s reflect=26.7s aggregate=22.4s select=4.9s evaluate=5505.2s

  [STEP 8/20] epoch=1 step_in_epoch=7 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=48)
2026-09-26 21:05:32 [skillopt-official] rollout #16 avvio | fase=step_0008/rollout | task=15 skill_chars=3908 workers=2
2026-09-26 21:08:16 [skillopt-official] rollout #16 task 5/15 (math500-train-test-prealgebra-1251: EM=1 F1=1.000) eta_batch=5m 26s
2026-09-26 21:17:59 [skillopt-official] rollout #16 task 10/15 (math500-train-test-intermediate_algebra-199: EM=1 F1=1.000) eta_batch=6m 13s
2026-09-26 21:28:11 [skillopt-official] rollout #16 task 15/15 (math500-train-test-algebra-24: EM=1 F1=1.000) eta_batch=0s
2026-09-26 21:28:11 [skillopt-official] rollout #16 completato in 22m 38s | n=15 hard(EM)=0.800 soft(F1)=0.800 errori=3/15 | rollout totali=520 | tempo totale=15h 37m 45s
    [1/6 done] hard=0.8000 soft=0.8000
    [2/6 REFLECT minibatch] failure=3→1 groups  success=12→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (3 trajs) → 4 edits
      [analyst] 3/3 minibatch_succ_001 (4 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (2 edits)
    [aggregate final] 4+2 → 6 edits
    [3/6 done] merged 6 edits
    [4/6 SELECT] 6 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 5365
    [6/6 EVALUATE] selection items=50
2026-09-26 21:28:57 [skillopt-official] rollout #17 avvio | fase=step_0008/selection_eval | task=50 skill_chars=5365 workers=2
2026-09-26 21:37:43 [skillopt-official] rollout #17 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 18m 57s
2026-09-26 21:46:58 [skillopt-official] rollout #17 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 12m 05s
2026-09-26 21:57:37 [skillopt-official] rollout #17 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 06m 53s
2026-09-26 22:04:33 [skillopt-official] rollout #17 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=53m 23s
2026-09-26 22:10:01 [skillopt-official] rollout #17 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=41m 04s
2026-09-26 22:23:29 [skillopt-official] rollout #17 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=36m 21s
2026-09-26 22:26:13 [skillopt-official] rollout #17 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=24m 32s
2026-09-26 22:29:51 [skillopt-official] rollout #17 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 13s
2026-09-26 22:35:51 [skillopt-official] rollout #17 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 26s
2026-09-26 22:55:09 [skillopt-official] rollout #17 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-26 22:55:09 [skillopt-official] rollout #17 completato in 1h 26m 12s | n=50 hard(EM)=0.760 soft(F1)=0.760 errori=6/50 | rollout totali=570 | tempo totale=17h 04m 43s
    [6/6 EVALUATE] REJECT hard=0.7600 <= current=0.7800

  [STEP 8 done] epoch=1 action=reject current=0.7800 best=0.7800 dt=6576.8s
    timing: rollout=1358.7s reflect=21.0s aggregate=20.3s select=4.3s evaluate=5172.5s

  [STEP 9/20] epoch=1 step_in_epoch=8 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=45)
2026-09-26 22:55:09 [skillopt-official] rollout #18 avvio | fase=step_0009/rollout | task=15 skill_chars=3908 workers=2
2026-09-26 23:06:46 [skillopt-official] rollout #18 task 5/15 (math500-train-test-algebra-246: EM=1 F1=1.000) eta_batch=23m 14s
2026-09-26 23:17:41 [skillopt-official] rollout #18 task 10/15 (math500-train-test-geometry-226: EM=0 F1=0.000) eta_batch=11m 15s
2026-09-26 23:32:07 [skillopt-official] rollout #18 task 15/15 (math500-train-test-algebra-892: EM=1 F1=1.000) eta_batch=0s
2026-09-26 23:32:07 [skillopt-official] rollout #18 completato in 36m 58s | n=15 hard(EM)=0.533 soft(F1)=0.533 errori=5/15 | rollout totali=585 | tempo totale=17h 41m 41s
    [1/6 done] hard=0.5333 soft=0.5333
    [2/6 REFLECT minibatch] failure=7→1 groups  success=8→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_fail_000 (7 trajs) → 2 edits
      [analyst] 2/2 minibatch_succ_000 (8 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 2+2 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 6182
    [6/6 EVALUATE] selection items=50
2026-09-26 23:32:42 [skillopt-official] rollout #19 avvio | fase=step_0009/selection_eval | task=50 skill_chars=6182 workers=2
2026-09-26 23:42:35 [skillopt-official] rollout #19 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 28m 51s
2026-09-26 23:52:03 [skillopt-official] rollout #19 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 17m 24s
2026-09-27 00:02:34 [skillopt-official] rollout #19 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 09m 41s
2026-09-27 00:09:00 [skillopt-official] rollout #19 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=54m 26s
2026-09-27 00:13:21 [skillopt-official] rollout #19 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=40m 39s
2026-09-27 00:27:39 [skillopt-official] rollout #19 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=36m 37s
2026-09-27 00:30:27 [skillopt-official] rollout #19 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=24m 44s
2026-09-27 00:33:53 [skillopt-official] rollout #19 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 17s
2026-09-27 00:38:44 [skillopt-official] rollout #19 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 20s
2026-09-27 00:58:26 [skillopt-official] rollout #19 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-27 00:58:26 [skillopt-official] rollout #19 completato in 1h 25m 43s | n=50 hard(EM)=0.780 soft(F1)=0.780 errori=5/50 | rollout totali=635 | tempo totale=19h 08m 00s
    [6/6 EVALUATE] REJECT hard=0.7800 <= current=0.7800

  [STEP 9 done] epoch=1 action=reject current=0.7800 best=0.7800 dt=7396.8s
    timing: rollout=2218.1s reflect=19.2s aggregate=15.7s select=0.0s evaluate=5143.8s

  [STEP 10/20] epoch=1 step_in_epoch=9 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=46)
2026-09-27 00:58:26 [skillopt-official] rollout #20 avvio | fase=step_0010/rollout | task=15 skill_chars=3908 workers=2
2026-09-27 01:13:59 [skillopt-official] rollout #20 task 5/15 (math500-train-test-counting_and_probability-116: EM=1 F1=1.000) eta_batch=31m 05s
2026-09-27 01:19:25 [skillopt-official] rollout #20 task 10/15 (math500-train-test-algebra-2584: EM=1 F1=1.000) eta_batch=10m 29s
2026-09-27 01:31:17 [skillopt-official] rollout #20 task 15/15 (math500-train-test-precalculus-902: EM=0 F1=0.000) eta_batch=0s
2026-09-27 01:31:17 [skillopt-official] rollout #20 completato in 32m 50s | n=15 hard(EM)=0.867 soft(F1)=0.867 errori=2/15 | rollout totali=650 | tempo totale=19h 40m 51s
    [1/6 done] hard=0.8667 soft=0.8667
    [2/6 REFLECT minibatch] failure=2→1 groups  success=13→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (2 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (5 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (2 edits)
    [aggregate final] 2+2 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 6214
    [6/6 EVALUATE] selection items=50
2026-09-27 01:32:06 [skillopt-official] rollout #21 avvio | fase=step_0010/selection_eval | task=50 skill_chars=6214 workers=2
2026-09-27 01:41:49 [skillopt-official] rollout #21 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 27m 26s
2026-09-27 01:51:19 [skillopt-official] rollout #21 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 16m 49s
2026-09-27 02:02:02 [skillopt-official] rollout #21 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 09m 49s
2026-09-27 02:12:53 [skillopt-official] rollout #21 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=1h 01m 09s
2026-09-27 02:17:28 [skillopt-official] rollout #21 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=45m 21s
2026-09-27 02:32:18 [skillopt-official] rollout #21 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=40m 07s
2026-09-27 02:35:32 [skillopt-official] rollout #21 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=27m 10s
2026-09-27 02:39:02 [skillopt-official] rollout #21 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=16m 44s
2026-09-27 02:45:01 [skillopt-official] rollout #21 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=8m 06s
2026-09-27 03:00:15 [skillopt-official] rollout #21 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-27 03:00:15 [skillopt-official] rollout #21 completato in 1h 28m 08s | n=50 hard(EM)=0.720 soft(F1)=0.720 errori=8/50 | rollout totali=700 | tempo totale=21h 09m 49s
    [6/6 EVALUATE] REJECT hard=0.7200 <= current=0.7800

  [STEP 10 done] epoch=1 action=reject current=0.7800 best=0.7800 dt=7308.8s
    timing: rollout=1970.6s reflect=24.7s aggregate=24.8s select=0.0s evaluate=5288.7s

  [EPOCH 2/2] shuffled_seeds=[44, 47, 49, 52, 51, 43, 50, 45, 46, 48]

  [STEP 11/20] epoch=2 step_in_epoch=0 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=44)
2026-09-27 03:00:15 [skillopt-official] rollout #22 avvio | fase=step_0011/rollout | task=15 skill_chars=3908 workers=2
2026-09-27 03:05:57 [skillopt-official] rollout #22 task 5/15 (math500-train-test-intermediate_algebra-860: EM=1 F1=1.000) eta_batch=11m 25s
2026-09-27 03:13:53 [skillopt-official] rollout #22 task 10/15 (math500-train-test-prealgebra-1317: EM=1 F1=1.000) eta_batch=6m 49s
2026-09-27 03:23:45 [skillopt-official] rollout #22 task 15/15 (math500-train-test-prealgebra-1807: EM=0 F1=0.000) eta_batch=0s
2026-09-27 03:23:45 [skillopt-official] rollout #22 completato in 23m 29s | n=15 hard(EM)=0.867 soft(F1)=0.867 errori=0/15 | rollout totali=715 | tempo totale=21h 33m 19s
    [1/6 done] hard=0.8667 soft=0.8667
    [2/6 REFLECT minibatch] failure=2→1 groups  success=13→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (2 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (5 trajs) → 4 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (6 edits)
    [aggregate final] 2+6 → 8 edits
    [3/6 done] merged 8 edits
    [4/6 SELECT] 8 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 5002
    [6/6 EVALUATE] selection items=50
2026-09-27 03:24:46 [skillopt-official] rollout #23 avvio | fase=step_0011/selection_eval | task=50 skill_chars=5002 workers=2
2026-09-27 03:34:46 [skillopt-official] rollout #23 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 30m 00s
2026-09-27 03:44:40 [skillopt-official] rollout #23 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 19m 37s
2026-09-27 03:56:20 [skillopt-official] rollout #23 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 13m 38s
2026-09-27 04:06:44 [skillopt-official] rollout #23 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=1h 02m 56s
2026-09-27 04:12:22 [skillopt-official] rollout #23 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=47m 35s
2026-09-27 04:29:01 [skillopt-official] rollout #23 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=42m 50s
2026-09-27 04:32:42 [skillopt-official] rollout #23 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=29m 06s
2026-09-27 04:37:24 [skillopt-official] rollout #23 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=18m 09s
2026-09-27 04:43:38 [skillopt-official] rollout #23 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=8m 45s
2026-09-27 05:02:16 [skillopt-official] rollout #23 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-27 05:02:16 [skillopt-official] rollout #23 completato in 1h 37m 29s | n=50 hard(EM)=0.680 soft(F1)=0.680 errori=9/50 | rollout totali=765 | tempo totale=23h 11m 50s
    [6/6 EVALUATE] REJECT hard=0.6800 <= current=0.7800

  [STEP 11 done] epoch=2 action=reject current=0.7800 best=0.7800 dt=7321.0s
    timing: rollout=1409.9s reflect=25.4s aggregate=30.9s select=5.2s evaluate=5849.7s

  [STEP 12/20] epoch=2 step_in_epoch=1 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=47)
2026-09-27 05:02:16 [skillopt-official] rollout #24 avvio | fase=step_0012/rollout | task=15 skill_chars=3908 workers=2
2026-09-27 05:10:17 [skillopt-official] rollout #24 task 5/15 (math500-train-test-intermediate_algebra-860: EM=1 F1=1.000) eta_batch=16m 03s
2026-09-27 05:19:42 [skillopt-official] rollout #24 task 10/15 (math500-train-test-intermediate_algebra-337: EM=1 F1=1.000) eta_batch=8m 42s
2026-09-27 05:29:44 [skillopt-official] rollout #24 task 15/15 (math500-train-test-geometry-183: EM=1 F1=1.000) eta_batch=0s
2026-09-27 05:29:44 [skillopt-official] rollout #24 completato in 27m 27s | n=15 hard(EM)=0.933 soft(F1)=0.933 errori=0/15 | rollout totali=780 | tempo totale=23h 39m 18s
    [1/6 done] hard=0.9333 soft=0.9333
    [2/6 REFLECT minibatch] failure=1→1 groups  success=14→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (1 trajs) → 1 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (6 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (4 edits)
    [aggregate final] 1+4 → 5 edits
    [3/6 done] merged 5 edits
    [4/6 SELECT] 5 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 4854
    [6/6 EVALUATE] selection items=50
2026-09-27 05:30:29 [skillopt-official] rollout #25 avvio | fase=step_0012/selection_eval | task=50 skill_chars=4854 workers=2
2026-09-27 05:37:59 [skillopt-official] rollout #25 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 07m 29s
2026-09-27 05:47:29 [skillopt-official] rollout #25 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 07m 58s
2026-09-27 05:58:20 [skillopt-official] rollout #25 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 04m 58s
2026-09-27 06:03:43 [skillopt-official] rollout #25 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=49m 51s
2026-09-27 06:08:18 [skillopt-official] rollout #25 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=37m 49s
2026-09-27 06:22:05 [skillopt-official] rollout #25 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=34m 23s
2026-09-27 06:25:01 [skillopt-official] rollout #25 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=23m 22s
2026-09-27 06:28:34 [skillopt-official] rollout #25 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=14m 31s
2026-09-27 06:34:27 [skillopt-official] rollout #25 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 06s
2026-09-27 06:51:23 [skillopt-official] rollout #25 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-27 06:51:23 [skillopt-official] rollout #25 completato in 1h 20m 53s | n=50 hard(EM)=0.780 soft(F1)=0.780 errori=4/50 | rollout totali=830 | tempo totale=25h 00m 56s
    [6/6 EVALUATE] REJECT hard=0.7800 <= current=0.7800

  [STEP 12 done] epoch=2 action=reject current=0.7800 best=0.7800 dt=6546.7s
    timing: rollout=1647.7s reflect=20.3s aggregate=18.9s select=6.4s evaluate=4853.5s

  [STEP 13/20] epoch=2 step_in_epoch=2 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=49)
2026-09-27 06:51:23 [skillopt-official] rollout #26 avvio | fase=step_0013/rollout | task=15 skill_chars=3908 workers=2
2026-09-27 06:59:04 [skillopt-official] rollout #26 task 5/15 (math500-train-test-prealgebra-1423: EM=1 F1=1.000) eta_batch=15m 23s
2026-09-27 07:16:10 [skillopt-official] rollout #26 task 10/15 (math500-train-test-intermediate_algebra-1197: EM=0 F1=0.000) eta_batch=12m 23s
2026-09-27 07:20:04 [skillopt-official] rollout #26 task 15/15 (math500-train-test-intermediate_algebra-986: EM=1 F1=1.000) eta_batch=0s
2026-09-27 07:20:04 [skillopt-official] rollout #26 completato in 28m 41s | n=15 hard(EM)=0.733 soft(F1)=0.733 errori=4/15 | rollout totali=845 | tempo totale=25h 29m 38s
    [1/6 done] hard=0.7333 soft=0.7333
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (4 trajs) → 2 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (3 edits)
    [aggregate final] 2+3 → 5 edits
    [3/6 done] merged 5 edits
    [4/6 SELECT] 5 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 5725
    [6/6 EVALUATE] selection items=50
2026-09-27 07:21:00 [skillopt-official] rollout #27 avvio | fase=step_0013/selection_eval | task=50 skill_chars=5725 workers=2
2026-09-27 07:32:08 [skillopt-official] rollout #27 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 40m 14s
2026-09-27 07:41:33 [skillopt-official] rollout #27 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 22m 14s
2026-09-27 07:51:46 [skillopt-official] rollout #27 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 11m 48s
2026-09-27 07:57:30 [skillopt-official] rollout #27 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=54m 44s
2026-09-27 08:01:55 [skillopt-official] rollout #27 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=40m 55s
2026-09-27 08:15:51 [skillopt-official] rollout #27 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=36m 34s
2026-09-27 08:18:21 [skillopt-official] rollout #27 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=24m 34s
2026-09-27 08:21:35 [skillopt-official] rollout #27 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 08s
2026-09-27 08:26:13 [skillopt-official] rollout #27 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 14s
2026-09-27 08:45:28 [skillopt-official] rollout #27 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-27 08:45:28 [skillopt-official] rollout #27 completato in 1h 24m 27s | n=50 hard(EM)=0.740 soft(F1)=0.740 errori=8/50 | rollout totali=895 | tempo totale=26h 55m 01s
    [6/6 EVALUATE] REJECT hard=0.7400 <= current=0.7800

  [STEP 13 done] epoch=2 action=reject current=0.7800 best=0.7800 dt=6845.0s
    timing: rollout=1721.3s reflect=25.2s aggregate=25.3s select=5.4s evaluate=5067.9s

  [STEP 14/20] epoch=2 step_in_epoch=3 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=52)
2026-09-27 08:45:28 [skillopt-official] rollout #28 avvio | fase=step_0014/rollout | task=15 skill_chars=3908 workers=2
2026-09-27 09:04:02 [skillopt-official] rollout #28 task 5/15 (math500-train-test-intermediate_algebra-1791: EM=1 F1=1.000) eta_batch=37m 08s
2026-09-27 09:13:21 [skillopt-official] rollout #28 task 10/15 (math500-train-test-intermediate_algebra-1210: EM=0 F1=0.000) eta_batch=13m 56s
2026-09-27 09:23:48 [skillopt-official] rollout #28 task 15/15 (math500-train-test-number_theory-515: EM=1 F1=1.000) eta_batch=0s
2026-09-27 09:23:48 [skillopt-official] rollout #28 completato in 38m 20s | n=15 hard(EM)=0.467 soft(F1)=0.467 errori=4/15 | rollout totali=910 | tempo totale=27h 33m 21s
    [1/6 done] hard=0.4667 soft=0.4667
    [2/6 REFLECT minibatch] failure=8→1 groups  success=7→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_fail_000 (8 trajs) → 3 edits
      [analyst] 2/2 minibatch_succ_000 (7 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 3+2 → 5 edits
    [3/6 done] merged 5 edits
    [4/6 SELECT] 5 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 5242
    [6/6 EVALUATE] selection items=50
2026-09-27 09:24:23 [skillopt-official] rollout #29 avvio | fase=step_0014/selection_eval | task=50 skill_chars=5242 workers=2
2026-09-27 09:34:05 [skillopt-official] rollout #29 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 27m 17s
2026-09-27 09:44:07 [skillopt-official] rollout #29 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 18m 57s
2026-09-27 09:54:50 [skillopt-official] rollout #29 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 11m 03s
2026-09-27 10:02:38 [skillopt-official] rollout #29 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=57m 22s
2026-09-27 10:06:24 [skillopt-official] rollout #29 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=42m 00s
2026-09-27 10:19:07 [skillopt-official] rollout #29 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=36m 29s
2026-09-27 10:21:45 [skillopt-official] rollout #29 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=24m 35s
2026-09-27 10:24:50 [skillopt-official] rollout #29 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 06s
2026-09-27 10:29:24 [skillopt-official] rollout #29 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 13s
2026-09-27 10:44:45 [skillopt-official] rollout #29 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-27 10:44:45 [skillopt-official] rollout #29 completato in 1h 20m 21s | n=50 hard(EM)=0.780 soft(F1)=0.780 errori=4/50 | rollout totali=960 | tempo totale=28h 54m 18s
    [6/6 EVALUATE] REJECT hard=0.7800 <= current=0.7800

  [STEP 14 done] epoch=2 action=reject current=0.7800 best=0.7800 dt=7157.1s
    timing: rollout=2300.0s reflect=15.6s aggregate=13.5s select=6.2s evaluate=4821.9s

  [STEP 15/20] epoch=2 step_in_epoch=4 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=51)
2026-09-27 10:44:45 [skillopt-official] rollout #30 avvio | fase=step_0015/rollout | task=15 skill_chars=3908 workers=2
2026-09-27 10:50:14 [skillopt-official] rollout #30 task 5/15 (math500-train-test-algebra-1303: EM=1 F1=1.000) eta_batch=10m 57s
2026-09-27 11:01:28 [skillopt-official] rollout #30 task 10/15 (math500-train-test-precalculus-1105: EM=1 F1=1.000) eta_batch=8m 21s
2026-09-27 11:11:50 [skillopt-official] rollout #30 task 15/15 (math500-train-test-prealgebra-1655: EM=1 F1=1.000) eta_batch=0s
2026-09-27 11:11:50 [skillopt-official] rollout #30 completato in 27m 05s | n=15 hard(EM)=0.733 soft(F1)=0.733 errori=2/15 | rollout totali=975 | tempo totale=29h 21m 24s
    [1/6 done] hard=0.7333 soft=0.7333
    [2/6 REFLECT minibatch] failure=4→1 groups  success=11→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 2/3 minibatch_fail_000 (4 trajs) → 3 edits
      [analyst] 3/3 minibatch_succ_001 (3 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (3 edits)
    [aggregate final] 3+3 → 6 edits
    [3/6 done] merged 6 edits
    [4/6 SELECT] 6 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 5618
    [6/6 EVALUATE] selection items=50
2026-09-27 11:12:51 [skillopt-official] rollout #31 avvio | fase=step_0015/selection_eval | task=50 skill_chars=5618 workers=2
2026-09-27 11:22:29 [skillopt-official] rollout #31 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 26m 47s
2026-09-27 11:32:00 [skillopt-official] rollout #31 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 16m 35s
2026-09-27 11:42:46 [skillopt-official] rollout #31 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 09m 47s
2026-09-27 11:47:43 [skillopt-official] rollout #31 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=52m 18s
2026-09-27 11:51:57 [skillopt-official] rollout #31 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=39m 06s
2026-09-27 12:07:46 [skillopt-official] rollout #31 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=36m 36s
2026-09-27 12:10:52 [skillopt-official] rollout #31 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=24m 51s
2026-09-27 12:14:18 [skillopt-official] rollout #31 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 21s
2026-09-27 12:19:14 [skillopt-official] rollout #31 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 22s
2026-09-27 12:37:14 [skillopt-official] rollout #31 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-27 12:37:14 [skillopt-official] rollout #31 completato in 1h 24m 23s | n=50 hard(EM)=0.720 soft(F1)=0.720 errori=8/50 | rollout totali=1025 | tempo totale=30h 46m 48s
    [6/6 EVALUATE] REJECT hard=0.7200 <= current=0.7800

  [STEP 15 done] epoch=2 action=reject current=0.7800 best=0.7800 dt=6749.7s
    timing: rollout=1625.4s reflect=27.1s aggregate=28.9s select=4.6s evaluate=5063.6s

  [STEP 16/20] epoch=2 step_in_epoch=5 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=43)
2026-09-27 12:37:14 [skillopt-official] rollout #32 avvio | fase=step_0016/rollout | task=15 skill_chars=3908 workers=2
2026-09-27 12:40:10 [skillopt-official] rollout #32 task 5/15 (math500-train-test-prealgebra-1686: EM=1 F1=1.000) eta_batch=5m 50s
2026-09-27 12:46:13 [skillopt-official] rollout #32 task 10/15 (math500-train-test-number_theory-1065: EM=1 F1=1.000) eta_batch=4m 29s
2026-09-27 12:58:17 [skillopt-official] rollout #32 task 15/15 (math500-train-test-precalculus-117: EM=1 F1=1.000) eta_batch=0s
2026-09-27 12:58:17 [skillopt-official] rollout #32 completato in 21m 02s | n=15 hard(EM)=0.867 soft(F1)=0.867 errori=1/15 | rollout totali=1040 | tempo totale=31h 07m 51s
    [1/6 done] hard=0.8667 soft=0.8667
    [2/6 REFLECT minibatch] failure=2→1 groups  success=13→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (2 trajs) → 1 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 2 edits
      [analyst] 3/3 minibatch_succ_001 (5 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (3 edits)
    [aggregate final] 1+3 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 4994
    [6/6 EVALUATE] selection items=50
2026-09-27 12:59:00 [skillopt-official] rollout #33 avvio | fase=step_0016/selection_eval | task=50 skill_chars=4994 workers=2
2026-09-27 13:08:47 [skillopt-official] rollout #33 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 27m 57s
2026-09-27 13:18:09 [skillopt-official] rollout #33 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 16m 33s
2026-09-27 13:28:54 [skillopt-official] rollout #33 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 09m 44s
2026-09-27 13:32:55 [skillopt-official] rollout #33 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=50m 52s
2026-09-27 13:36:45 [skillopt-official] rollout #33 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=37m 44s
2026-09-27 13:50:59 [skillopt-official] rollout #33 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=34m 39s
2026-09-27 13:53:45 [skillopt-official] rollout #33 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=23m 27s
2026-09-27 13:56:59 [skillopt-official] rollout #33 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=14m 29s
2026-09-27 14:01:47 [skillopt-official] rollout #33 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=6m 58s
2026-09-27 14:22:37 [skillopt-official] rollout #33 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-27 14:22:37 [skillopt-official] rollout #33 completato in 1h 23m 36s | n=50 hard(EM)=0.740 soft(F1)=0.740 errori=7/50 | rollout totali=1090 | tempo totale=32h 32m 11s
    [6/6 EVALUATE] REJECT hard=0.7400 <= current=0.7800

  [STEP 16 done] epoch=2 action=reject current=0.7800 best=0.7800 dt=6323.0s
    timing: rollout=1262.6s reflect=20.3s aggregate=23.1s select=0.0s evaluate=5016.9s

  [STEP 17/20] epoch=2 step_in_epoch=6 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=50)
2026-09-27 14:22:37 [skillopt-official] rollout #34 avvio | fase=step_0017/rollout | task=15 skill_chars=3908 workers=2
2026-09-27 14:28:37 [skillopt-official] rollout #34 task 5/15 (math500-train-test-algebra-1787: EM=1 F1=1.000) eta_batch=11m 58s
2026-09-27 14:45:26 [skillopt-official] rollout #34 task 10/15 (math500-train-test-intermediate_algebra-607: EM=0 F1=0.000) eta_batch=11m 24s
2026-09-27 14:49:34 [skillopt-official] rollout #34 task 15/15 (math500-train-test-precalculus-927: EM=1 F1=1.000) eta_batch=0s
2026-09-27 14:49:34 [skillopt-official] rollout #34 completato in 26m 56s | n=15 hard(EM)=0.800 soft(F1)=0.800 errori=3/15 | rollout totali=1105 | tempo totale=32h 59m 08s
    [1/6 done] hard=0.8000 soft=0.8000
    [2/6 REFLECT minibatch] failure=3→1 groups  success=12→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (3 trajs) → 3 edits
      [analyst] 3/3 minibatch_succ_001 (4 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 3+1 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 6112
    [6/6 EVALUATE] selection items=50
2026-09-27 14:50:22 [skillopt-official] rollout #35 avvio | fase=step_0017/selection_eval | task=50 skill_chars=6112 workers=2
2026-09-27 14:59:33 [skillopt-official] rollout #35 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 22m 37s
2026-09-27 15:09:02 [skillopt-official] rollout #35 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 14m 39s
2026-09-27 15:19:49 [skillopt-official] rollout #35 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 08m 43s
2026-09-27 15:27:02 [skillopt-official] rollout #35 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=54m 59s
2026-09-27 15:31:28 [skillopt-official] rollout #35 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=41m 05s
2026-09-27 15:46:32 [skillopt-official] rollout #35 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=37m 26s
2026-09-27 15:49:38 [skillopt-official] rollout #35 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=25m 24s
2026-09-27 15:53:04 [skillopt-official] rollout #35 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 40s
2026-09-27 15:58:18 [skillopt-official] rollout #35 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 32s
2026-09-27 16:15:45 [skillopt-official] rollout #35 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-27 16:15:45 [skillopt-official] rollout #35 completato in 1h 25m 22s | n=50 hard(EM)=0.740 soft(F1)=0.740 errori=7/50 | rollout totali=1155 | tempo totale=34h 25m 18s
    [6/6 EVALUATE] REJECT hard=0.7400 <= current=0.7800

  [STEP 17 done] epoch=2 action=reject current=0.7800 best=0.7800 dt=6787.4s
    timing: rollout=1616.7s reflect=25.0s aggregate=23.1s select=0.0s evaluate=5122.7s

  [STEP 18/20] epoch=2 step_in_epoch=7 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=45)
2026-09-27 16:15:45 [skillopt-official] rollout #36 avvio | fase=step_0018/rollout | task=15 skill_chars=3908 workers=2
2026-09-27 16:27:16 [skillopt-official] rollout #36 task 5/15 (math500-train-test-algebra-246: EM=1 F1=1.000) eta_batch=23m 02s
2026-09-27 16:38:06 [skillopt-official] rollout #36 task 10/15 (math500-train-test-geometry-226: EM=0 F1=0.000) eta_batch=11m 10s
2026-09-27 16:53:24 [skillopt-official] rollout #36 task 15/15 (math500-train-test-algebra-892: EM=0 F1=0.000) eta_batch=0s
2026-09-27 16:53:24 [skillopt-official] rollout #36 completato in 37m 39s | n=15 hard(EM)=0.467 soft(F1)=0.467 errori=6/15 | rollout totali=1170 | tempo totale=35h 02m 58s
    [1/6 done] hard=0.4667 soft=0.4667
    [2/6 REFLECT minibatch] failure=8→1 groups  success=7→1 groups  (M=8, L=4, workers=2)
      [analyst] 1/2 minibatch_fail_000 (8 trajs) → 2 edits
      [analyst] 2/2 minibatch_succ_000 (7 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=1
    [3/6 AGGREGATE] failure=1 success=1 (parallel, workers=2)
    [aggregate final] 2+2 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 5201
    [6/6 EVALUATE] selection items=50
2026-09-27 16:53:54 [skillopt-official] rollout #37 avvio | fase=step_0018/selection_eval | task=50 skill_chars=5201 workers=2
2026-09-27 17:00:51 [skillopt-official] rollout #37 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 02m 31s
2026-09-27 17:10:32 [skillopt-official] rollout #37 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 06m 28s
2026-09-27 17:20:35 [skillopt-official] rollout #37 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 02m 15s
2026-09-27 17:25:34 [skillopt-official] rollout #37 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=47m 28s
2026-09-27 17:30:04 [skillopt-official] rollout #37 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=36m 09s
2026-09-27 17:44:57 [skillopt-official] rollout #37 task 30/50 (math500-val-test-prealgebra-914: EM=0 F1=0.000) eta_batch=34m 01s
2026-09-27 17:47:49 [skillopt-official] rollout #37 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=23m 06s
2026-09-27 17:51:10 [skillopt-official] rollout #37 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=14m 18s
2026-09-27 17:56:54 [skillopt-official] rollout #37 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=6m 59s
2026-09-27 18:16:54 [skillopt-official] rollout #37 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-27 18:16:54 [skillopt-official] rollout #37 completato in 1h 22m 59s | n=50 hard(EM)=0.760 soft(F1)=0.760 errori=5/50 | rollout totali=1220 | tempo totale=36h 26m 27s
    [6/6 EVALUATE] REJECT hard=0.7600 <= current=0.7800

  [STEP 18 done] epoch=2 action=reject current=0.7800 best=0.7800 dt=7269.2s
    timing: rollout=2259.2s reflect=15.9s aggregate=14.5s select=0.0s evaluate=4979.6s

  [STEP 19/20] epoch=2 step_in_epoch=8 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=46)
2026-09-27 18:16:54 [skillopt-official] rollout #38 avvio | fase=step_0019/rollout | task=15 skill_chars=3908 workers=2
2026-09-27 18:32:23 [skillopt-official] rollout #38 task 5/15 (math500-train-test-counting_and_probability-116: EM=1 F1=1.000) eta_batch=30m 57s
2026-09-27 18:37:58 [skillopt-official] rollout #38 task 10/15 (math500-train-test-algebra-2584: EM=1 F1=1.000) eta_batch=10m 31s
2026-09-27 18:49:08 [skillopt-official] rollout #38 task 15/15 (math500-train-test-precalculus-902: EM=0 F1=0.000) eta_batch=0s
2026-09-27 18:49:08 [skillopt-official] rollout #38 completato in 32m 14s | n=15 hard(EM)=0.867 soft(F1)=0.867 errori=2/15 | rollout totali=1235 | tempo totale=36h 58m 42s
    [1/6 done] hard=0.8667 soft=0.8667
    [2/6 REFLECT minibatch] failure=2→1 groups  success=13→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 2/3 minibatch_fail_000 (2 trajs) → 3 edits
      [analyst] 3/3 minibatch_succ_001 (5 trajs) → 1 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (1 edits)
    [aggregate final] 3+1 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 6016
    [6/6 EVALUATE] selection items=50
2026-09-27 18:49:52 [skillopt-official] rollout #39 avvio | fase=step_0019/selection_eval | task=50 skill_chars=6016 workers=2
2026-09-27 18:59:51 [skillopt-official] rollout #39 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 29m 48s
2026-09-27 19:09:14 [skillopt-official] rollout #39 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 17m 27s
2026-09-27 19:19:55 [skillopt-official] rollout #39 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 10m 07s
2026-09-27 19:25:29 [skillopt-official] rollout #39 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=53m 25s
2026-09-27 19:29:21 [skillopt-official] rollout #39 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=39m 28s
2026-09-27 19:45:15 [skillopt-official] rollout #39 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=36m 55s
2026-09-27 19:48:15 [skillopt-official] rollout #39 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=25m 01s
2026-09-27 19:51:49 [skillopt-official] rollout #39 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=15m 29s
2026-09-27 19:57:34 [skillopt-official] rollout #39 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=7m 31s
2026-09-27 20:18:16 [skillopt-official] rollout #39 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-27 20:18:16 [skillopt-official] rollout #39 completato in 1h 28m 23s | n=50 hard(EM)=0.720 soft(F1)=0.720 errori=8/50 | rollout totali=1285 | tempo totale=38h 27m 49s
    [6/6 EVALUATE] REJECT hard=0.7200 <= current=0.7800

  [STEP 19 done] epoch=2 action=reject current=0.7800 best=0.7800 dt=7281.6s
    timing: rollout=1934.3s reflect=23.8s aggregate=19.9s select=0.0s evaluate=5303.6s

  [STEP 20/20] epoch=2 step_in_epoch=9 ==============================
    [1/6 ROLLOUT] train items=15 (from pool, batch_seed=48)
2026-09-27 20:18:16 [skillopt-official] rollout #40 avvio | fase=step_0020/rollout | task=15 skill_chars=3908 workers=2
2026-09-27 20:20:55 [skillopt-official] rollout #40 task 5/15 (math500-train-test-prealgebra-1251: EM=1 F1=1.000) eta_batch=5m 18s
2026-09-27 20:30:38 [skillopt-official] rollout #40 task 10/15 (math500-train-test-intermediate_algebra-199: EM=1 F1=1.000) eta_batch=6m 11s
2026-09-27 20:40:51 [skillopt-official] rollout #40 task 15/15 (math500-train-test-algebra-24: EM=1 F1=1.000) eta_batch=0s
2026-09-27 20:40:51 [skillopt-official] rollout #40 completato in 22m 35s | n=15 hard(EM)=0.800 soft(F1)=0.800 errori=3/15 | rollout totali=1300 | tempo totale=38h 50m 24s
    [1/6 done] hard=0.8000 soft=0.8000
    [2/6 REFLECT minibatch] failure=3→1 groups  success=12→2 groups  (M=8, L=4, workers=2)
      [analyst] 1/3 minibatch_fail_000 (3 trajs) → 1 edits
      [analyst] 2/3 minibatch_succ_000 (8 trajs) → 1 edits
      [analyst] 3/3 minibatch_succ_001 (4 trajs) → 2 edits
    [2/6 done] failure_patches=1 success_patches=2
    [3/6 AGGREGATE] failure=1 success=2 (parallel, workers=2)
    [aggregate success] level=1  2 patches → 1 batches (parallel, batch_size=15)
      [aggregate success] level=1 batch [0:2] → 1 patch (3 edits)
    [aggregate final] 1+3 → 4 edits
    [3/6 done] merged 4 edits
    [4/6 SELECT] 4 -> 4 edits (budget=4, lr_control=fixed)
    [5/6 UPDATE] skill_len 3908 -> 5260
    [6/6 EVALUATE] selection items=50
2026-09-27 20:41:36 [skillopt-official] rollout #41 avvio | fase=step_0020/selection_eval | task=50 skill_chars=5260 workers=2
2026-09-27 20:51:40 [skillopt-official] rollout #41 task 5/50 (math500-val-test-algebra-858: EM=1 F1=1.000) eta_batch=1h 30m 37s
2026-09-27 21:01:15 [skillopt-official] rollout #41 task 10/50 (math500-val-test-algebra-1098: EM=1 F1=1.000) eta_batch=1h 18m 36s
2026-09-27 21:12:01 [skillopt-official] rollout #41 task 15/50 (math500-val-test-algebra-2592: EM=1 F1=1.000) eta_batch=1h 10m 58s
2026-09-27 21:23:30 [skillopt-official] rollout #41 task 20/50 (math500-val-test-prealgebra-1991: EM=1 F1=1.000) eta_batch=1h 02m 51s
2026-09-27 21:28:55 [skillopt-official] rollout #41 task 25/50 (math500-val-test-algebra-187: EM=1 F1=1.000) eta_batch=47m 19s
2026-09-27 21:43:25 [skillopt-official] rollout #41 task 30/50 (math500-val-test-prealgebra-914: EM=1 F1=1.000) eta_batch=41m 12s
2026-09-27 21:46:06 [skillopt-official] rollout #41 task 35/50 (math500-val-test-precalculus-625: EM=0 F1=0.000) eta_batch=27m 38s
2026-09-27 21:49:39 [skillopt-official] rollout #41 task 40/50 (math500-val-test-algebra-1937: EM=1 F1=1.000) eta_batch=17m 00s
2026-09-27 21:55:22 [skillopt-official] rollout #41 task 45/50 (math500-val-test-algebra-972: EM=1 F1=1.000) eta_batch=8m 11s
2026-09-27 22:13:06 [skillopt-official] rollout #41 task 50/50 (math500-val-test-intermediate_algebra-2015: EM=0 F1=0.000) eta_batch=0s
2026-09-27 22:13:06 [skillopt-official] rollout #41 completato in 1h 31m 30s | n=50 hard(EM)=0.700 soft(F1)=0.700 errori=9/50 | rollout totali=1350 | tempo totale=40h 22m 39s
    [6/6 EVALUATE] REJECT hard=0.7000 <= current=0.7800

  [STEP 20 done] epoch=2 action=reject current=0.7800 best=0.7800 dt=6890.4s
    timing: rollout=1355.4s reflect=22.6s aggregate=22.0s select=0.0s evaluate=5490.4s

  [done] best skill from step 2, score=0.7800

============================================================
  Final Summary
============================================================
  steps=20 accept=2 reject=18 skip=0
  best_score=0.7800 (step 2)  wall=139660s
    epoch 1: accept=2 reject=8 best=0.7800
    epoch 2: accept=0 reject=10 best=0.7800
  total tokens: 1,181,654 (prompt=1,087,901 completion=93,753 calls=102)
2026-09-27 22:13:06 [skillopt-official] Completato target=qwen38_27b_local in 40h 22m 41s | baseline_sel=0.72 best_sel=0.78 accepts=2 rejects=18
2026-09-27 22:13:06 [optimize] Costi ottimizzazione scritti in $REPOSITORY_ROOT/experiments/qwen38_v2/math500/results/optimization_costs.csv
Optimization costs: $REPOSITORY_ROOT/experiments/qwen38_v2/math500/results/optimization_costs.csv
2026-09-27 22:13:06 [cli] Comando completato in 53h 10m 40s


==> anc/evidence/qwen_v2/math500/manifests/artifact_freeze_manifest.json <==
{
  "frozen_at": "2026-10-02T16:41:19.733529+00:00",
  "identity": {
    "config_sha256": "902d25ac948d6741b0834e1c342b5c57ba2107305d558b37572004a10b7e868c",
    "datasets": {
      "llm": {
        "file_sha256": "68dfe231c9960ebd14d6638892c851c18295245f016886fe7556e657c36fd3b9",
        "ordering_sha256": "dd88cca3676b5930c814825cd33e78bb8ac37b1af9fd181cbbdd21872a078d62",
        "path": "$REPOSITORY_ROOT/data/tasks_math500.jsonl",
        "splits": {
          "test": {
            "canonical_rows_sha256": "9ea6d902822c393b33a550dd26f9fcaf8f0fceb7a4f81cd6bab4e510771612b2",
            "count": 250,
            "ordered_ids_sha256": "66ff87203a3cdd1720e1fd88899f7e937564be83253f9da50a31efee3214231c"
          },
          "train": {
            "canonical_rows_sha256": "365230d44d569f4db3b682a3d06e0df44e3451ac34c0226c127defba46f2a167",
            "count": 150,
            "ordered_ids_sha256": "c2e23ebf40c69ffc8448e07c577beb357af6fd8224115bcfd9078a4413c1499b"
          },
          "val": {
            "canonical_rows_sha256": "384db72f41a391370187a19ae80e3a75b455d59fd63b7fc67008afbefcc9c878",
            "count": 100,
            "ordered_ids_sha256": "edf6959a94e892270be8f8ea23c7963c60a20098683978c8878ad310718c943c"
          }
        }
      },
      "mcp": {
        "file_sha256": "4d5d842b78255e79b005939d93c94dde4a68dc65f95efe51124787324c4d1679",
        "ordering_sha256": "4e95cfb78a8eecccc16b764dba1c0d17b996437129555ffc30c07e0eeddb1cdc",
        "path": "$REPOSITORY_ROOT/data/tasks_mcp_bea.jsonl",
        "splits": {
          "test": {
            "canonical_rows_sha256": "95533b3e61b437eb0b2e2b18ce69fada2e4afba6dba1d48bf5360c050eb7286d",
            "count": 8,
            "ordered_ids_sha256": "e0880caf2f2cdbc0271f16cba391cdf993284004899082ee40f20073fda0efdb"
          },
          "train": {
            "canonical_rows_sha256": "9fd71e26c03e665acfe896b21e29f7db096117087337ee35a8c851d301826581",
            "count": 8,
            "ordered_ids_sha256": "d279e76a5ef8ace9584ee79a366686361727389c6d1e1ddff8cfecd9b39d914d"
          },
          "val": {
            "canonical_rows_sha256": "8e6b68345ff2da2a1d5f5963b97fd2851922cfcaeb552137192c55c983f37026",
            "count": 8,
            "ordered_ids_sha256": "fc0e03b49ad26f5c8964442e1fd8f7ecbacaeb8edd2c2571af22a2ce571e9a82"
          }
        }
      }
    },
    "identity_sha256": "9ff3a36b8040d32d850490c5fd005238dc72ee3585b62efc2fbd4fe7a338da3a",
    "targets": {
      "qwen38_27b_local": {
        "adapter": "openai_compatible",
        "base_url": "<LOCAL_TARGET_ENDPOINT>",
        "fallback_base_urls": [
          "<LOCAL_TARGET_ENDPOINT>"
        ],
        "max_tokens": 4096,
        "model": "qwen/qwen3.8-27b",
        "referenced_files": {
          "condition:baseline:prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_math_minimal.md",
            "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
          },
          "condition:gepa:fallback_prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_math_minimal.md",
            "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
          },
          "condition:gepa:prompt_artifact": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md",
            "sha256": "f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5"
          },
          "condition:gepa:prompt_artifact_manifest": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md.manifest.json",
            "sha256": "85eac6eae7fe7b5c443ec509aefdafd2699ebb83d565e32d7e1904385095eb1e"
          },
          "condition:manual:prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_math_system.md",
            "sha256": "f40a9c0fffd09fb29448b69b029849a488c9994e5151895b742de97adab75e27"
          },
          "condition:skillopt:fallback_skill": {
            "path": "$REPOSITORY_ROOT/skills/minimal_math_skill.md",
            "sha256": "7d3b888f91084c8180af5a181c993ccf6cede6853aa7cdf507df73098015d797"
          },
          "condition:skillopt:prompt": {
            "path": "$REPOSITORY_ROOT/prompts/benchmark_math_minimal.md",
            "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
          },
          "condition:skillopt:skill_artifact": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md",
            "sha256": "33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3"
          },
          "condition:skillopt:skill_artifact_manifest": {
            "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md.manifest.json",
            "sha256": "718fc83ba7cdaff7c88008782a7e609347c958729f0702c5894e118b98ffa0fe"
          }
        },
        "temperature": 0.0,
        "timeout_seconds": 480
      }
    }
  },
  "status": "frozen"
}

==> anc/evidence/qwen_v2/math500/optimization/gepa/best_prompt.md <==
Solve the given math problem. The problem will be a self-contained mathematics question spanning topics such as algebra, arithmetic, geometry, percentages, number theory, trigonometry, linear algebra, coordinate geometry, and similar high-school/competition-level material.

## CRITICAL OUTPUT REQUIREMENTS (read first)
- The scoring is based on EXACT MATCH of the final boxed answer. Your `\boxed{}` must contain ONLY the exact short answer — no words, no units unless required, no trailing punctuation, no explanation inside the box.
- Match the expected answer format precisely:
  - Use exact values, not decimals, unless a decimal is explicitly required (e.g., `12\pi`, `\frac{1}{5}`, `-\sqrt{3}`, `33`, `3R^2`).
  - Write radicals as `\sqrt{3}` (with braces), fractions as `\frac{a}{b}`.
  - For matrices/vectors use proper notation, e.g., `\begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}`.
- Always end your response with the final answer inside `\boxed{}`. Do not put anything after the boxed answer.

## EFFICIENCY REQUIREMENT (very important — avoid timeouts)
- You MUST finish quickly. Several prior attempts scored 0 because the reasoning ran too long and TIMED OUT, producing NO answer at all.
- Keep reasoning short, direct, and committed. Do NOT explore multiple approaches, do NOT second-guess, do NOT re-derive repeatedly.
- Pick one sound method immediately and execute it to the boxed answer.
- A concise correct derivation that finishes is far better than a thorough one that never completes.
- Aim for the shortest path to the answer. Skip unnecessary explanation.

## Solving Strategy
1. Quickly define variables and translate the problem into equations.
2. Solve directly using standard formulas; factor or use the quadratic formula as needed.
3. Discard extraneous solutions violating constraints (reject negatives when positive integers are required, etc.).
4. Do a brief sanity check only if fast; otherwise commit to the answer.

## Useful Domain Facts and Techniques
- **Circle general form:** `x^2 + Dx + y^2 + Ey + F = 0` has center `(-D/2, -E/2)` and radius `r` with `r^2 = (D/2)^2 + (E/2)^2 - F`. To get a target radius, solve `F = (D/2)^2 + (E/2)^2 - r^2`. (E.g., `x^2-10x+y^2+6y+c=0`, radius 1: `c = 25+9-1 = 33`.)
- **Consecutive even/odd integers:** represent as `x` and `x+2`; form the equation and solve the quadratic.
- **Percentage discounts:** `p%` off means sale price = `(100-p)%` of original; original = sale price / (fractional remaining percentage).
- **Rotating wheel:** distance per revolution = circumference = `2\pi r`; speed = (revolutions × circumference)/time.
- **Regular polygons:** interior + exterior = `180°`; exterior angle = `360°/n`; `n = 360°/E`.
- **Trig simplification:** use supplementary/complementary identities (`\tan(180°-x)=-\tan x`, `\sin(180°-x)=\sin x`), double-angle `2\sin x\cos x=\sin 2x`, and combining `\sin A - \sqrt3 \cos A = 2\sin(A-60°)`. Many "simplify" trig problems reduce to clean constants like `-\sqrt{3}`.
- **Vector projection:** `proj_b a = (a·b)/(b·b) · b`. Match component coefficients to solve for unknowns.
- **Triangle centroid/orthocenter facts:** For centroid `G` and orthocenter `H`, and `F` the midpoint of `GH`, results often simplify to expressions in `R` (circumradius); e.g., `AF^2+BF^2+CF^2 = 3R^2`. Recall: sum of squared distances from centroid `GA^2+GB^2+GC^2 = (a^2+b^2+c^2)/3`; `OH^2 = 9R^2-(a^2+b^2+c^2)`; use the identity `PA^2+PB^2+PC^2 = GA^2+GB^2+GC^2 + 3PG^2` for any point `P`.
- **Reflections in the plane (2D):** A reflection mapping `a → b` has axis along `a + b` (angle bisector), with `|a|=|b|`. Normalize axis to unit `u=(u_1,u_2)`. Reflection matrix:
  `R = \begin{pmatrix} u_1^2-u_2^2 & 2u_1u_2 \\ 2u_1u_2 & u_2^2-u_1^2 \end{pmatrix}`.
  Or reflect `v` via `2(v·u)u - v`.
  Example: reflection `(5,0)→(4,3)`; axis `∝(9,3)∝(3,1)`, `u=\frac{1}{\sqrt{10}}(3,1)`; reflecting `(-2,3)` gives `\begin{pmatrix} 1/5 \\ -18/5 \end{pmatrix}`.

Always end with the final answer inside `\boxed{}`, containing only the exact answer.

==> anc/evidence/qwen_v2/math500/optimization/gepa/best_prompt.md.manifest.json <==
{
  "artifact_path": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md",
  "baseline_val_score": 0.7745000000000002,
  "best_candidate_idx": 3,
  "best_val_score": 0.825,
  "convergence": [
    {
      "candidate": 0,
      "metric_calls_at_discovery": 0,
      "val_score": 0.7745000000000002
    },
    {
      "candidate": 1,
      "metric_calls_at_discovery": 110,
      "val_score": 0.7645000000000002
    },
    {
      "candidate": 2,
      "metric_calls_at_discovery": 220,
      "val_score": 0.7645000000000002
    },
    {
      "candidate": 3,
      "metric_calls_at_discovery": 330,
      "val_score": 0.825
    }
  ],
  "cost_usd": 0.0,
  "created_at": "2026-09-26T03:50:22.737782+00:00",
  "engine": "official",
  "gepa_version": "0.1.4",
  "max_metric_calls": 400,
  "num_candidates": 4,
  "optimization_scoring": "deterministic_benchmark",
  "optimizer": "gepa",
  "reason": "official gepa.optimize: reflective Pareto prompt evolution",
  "reflection_lm": "anthropic/claude-opus-4.8@https://openrouter.ai/api/v1",
  "reflection_minibatch_size": 5,
  "rollouts": 430,
  "run_dir": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/gepa_run",
  "sha256": "f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5",
  "status": "completed",
  "target_id": "qwen38_27b_local",
  "wall_clock_seconds": 46078.145790621056
}

==> anc/evidence/qwen_v2/math500/optimization/gepa/candidate_tree.html <==
<!DOCTYPE html>
<html lang="en">
<head>
<meta charset="UTF-8">
<meta name="viewport" content="width=device-width, initial-scale=1.0">
<title>GEPA Candidate Tree</title>
<style>
  * { margin: 0; padding: 0; box-sizing: border-box; }
  html, body { height: 100%; width: 100%; font-family: -apple-system, BlinkMacSystemFont, "Segoe UI", Roboto, sans-serif; background: #f8f9fa; display: flex; flex-direction: column; }
  #header { background: #fff; border-bottom: 1px solid #dee2e6; padding: 12px 20px; display: flex; align-items: center; gap: 16px; flex-shrink: 0; }
  #header h1 { font-size: 18px; font-weight: 600; color: #212529; }
  .legend { display: flex; gap: 14px; font-size: 13px; color: #495057; }
  .legend-item { display: flex; align-items: center; gap: 4px; }
  .legend-dot { width: 12px; height: 12px; border-radius: 50%; border: 1px solid #adb5bd; }
  #graph-container { flex: 1 1 auto; width: 100%; overflow: auto; padding: 20px; text-align: center; }
  #graph-container svg { width: 100%; height: 100%; }
  #tooltip {
    display: none; position: fixed; background: #fff; border: 1px solid #dee2e6;
    border-radius: 8px; padding: 14px 16px; max-width: 560px; max-height: 70vh; overflow-y: auto;
    box-shadow: 0 4px 16px rgba(0,0,0,0.18); z-index: 1000; font-size: 13px; line-height: 1.5;
  }
  #tooltip .tt-header { font-weight: 700; font-size: 15px; margin-bottom: 6px; color: #212529; }
  #tooltip .tt-meta { color: #6c757d; margin-bottom: 4px; }
  #tooltip .tt-hint { color: #adb5bd; font-size: 11px; font-style: italic; margin-bottom: 10px; }
  #tooltip .tt-comp-name { font-weight: 600; color: #495057; margin-top: 10px; border-bottom: 1px solid #e9ecef; padding-bottom: 2px; }
  #tooltip .tt-comp-text {
    white-space: pre-wrap; word-break: break-word; background: #f8f9fa;
    border: 1px solid #e9ecef; border-radius: 4px; padding: 8px 10px; margin-top: 4px;
    font-family: "SF Mono", SFMono-Regular, Menlo, Consolas, monospace; font-size: 12px;
    max-height: 200px; overflow-y: auto;
  }
  .role-badge { display: inline-block; padding: 2px 8px; border-radius: 4px; font-size: 11px; font-weight: 600; margin-left: 6px; }
  .role-best { background: #00e5ff33; color: #006064; }
  .role-pareto { background: #ff980033; color: #e65100; }
  .role-seed { background: #e0e0e0; color: #424242; }
</style>
</head>
<body>
<div id="header">
  <h1>GEPA Candidate Tree</h1>
  <div class="legend">
    <div class="legend-item"><div class="legend-dot" style="background:cyan"></div> Best</div>
    <div class="legend-item"><div class="legend-dot" style="background:orange"></div> Pareto Front</div>
    <div class="legend-item"><div class="legend-dot" style="background:lightgray"></div> Other</div>
  </div>
</div>
<div id="graph-container"><p>Loading graph&hellip;</p></div>
<div id="tooltip"></div>

<script type="module">
const NODES = [{"idx": 0, "score": 0.7745, "parents": "seed", "role": "Pareto Front", "components": {"system_prompt": "Solve the math problem. Give the final answer inside \\boxed{}.\n"}},
{"idx": 1, "score": 0.7645, "parents": "0", "role": "", "components": {"system_prompt": "Solve the given math problem. The problem will be a self-contained mathematics question spanning topics such as algebra, arithmetic, geometry, percentages, number theory, linear algebra, and similar high-school/competition-level material.\n\n## Output Format\n- Reason step by step, showing clear intermediate work.\n- Present the final answer inside \\boxed{}.\n- Keep answers in the simplest exact form appropriate to the problem:\n  - Give exact values, not decimal approximations, unless a decimal is required (e.g., leave answers as \\(12\\pi\\), \\(\\frac{1}{5}\\), fractions, radicals, etc.).\n  - For matrices/vectors, present the answer using proper matrix notation, e.g., \\begin{pmatrix} 1/5 \\\\ -18/5 \\end{pmatrix}.\n\n## Solving Strategy\n1. Define variables clearly and translate the word problem into equations.\n2. Solve algebraically, factoring or using standard formulas where applicable.\n3. Discard extraneous solutions that violate the problem's constraints (e.g., reject negative values when the problem specifies positive integers).\n4. Verify the answer against the problem conditions when possible.\n\n## Efficiency Requirement\n- Keep the reasoning direct and focused; avoid excessively long or open-ended exploration. Aim for a concise, correct derivation so the solution completes promptly. Do not get stuck iterating\u2014commit to a well-reasoned approach and produce the final boxed answer.\n\n## Useful Domain Facts and Techniques\n- **Consecutive even/odd integers:** represent them as \\(x\\) and \\(x+2\\), form the product/sum equation, then solve the quadratic (factor or quadratic formula).\n- **Percentage discounts:** if an item is \\(p\\%\\) off, the sale price equals \\((100-p)\\%\\) of the original. So original price = (sale price) / (fractional remaining percentage). Example: 60% off means sale price = 40% of original.\n- **Rotating wheel speed:** distance per revolution = circumference = \\(2\\pi r\\). Speed = (revolutions \u00d7 circumference) / time.\n- **Regular polygons:**\n  - Interior and exterior angles are supplementary: \\(I + E = 180^\\circ\\).\n  - Exterior angle \\(= \\frac{360^\\circ}{n}\\), where \\(n\\) is the number of sides.\n  - Solve for \\(n = \\frac{360^\\circ}{E}\\).\n- **Reflections in the plane (2D):** A reflection is a linear transformation represented by a matrix. If a reflection takes vector \\(\\mathbf{a}\\) to vector \\(\\mathbf{b}\\), the line of reflection is the perpendicular bisector direction \u2014 specifically, the reflection axis bisects the angle between \\(\\mathbf{a}\\) and \\(\\mathbf{b}\\) (and \\(|\\mathbf{a}| = |\\mathbf{b}|\\)).\n  - Efficient method: Find the unit direction of the reflection line. Since reflection maps \\(\\mathbf{a} \\to \\mathbf{b}\\), the axis direction is along \\(\\mathbf{a} + \\mathbf{b}\\) (the angle bisector). Normalize it to \\(\\mathbf{u} = (u_1, u_2)\\).\n  - The reflection matrix about a line through the origin with unit direction \\(\\mathbf{u}\\) is:\n    \\[\n    R = \\begin{pmatrix} u_1^2 - u_2^2 & 2u_1 u_2 \\\\ 2u_1 u_2 & u_2^2 - u_1^2 \\end{pmatrix}\n    \\]\n  - Apply \\(R\\) to the target vector to get the image. Alternatively, use the projection formula: the reflection of \\(\\mathbf{v}\\) across a line with unit direction \\(\\mathbf{u}\\) is \\(2(\\mathbf{v}\\cdot\\mathbf{u})\\mathbf{u} - \\mathbf{v}\\).\n  - Example: reflection taking \\((5,0)\\to(4,3)\\); axis direction \\(\\propto (5+4, 0+3) = (9,3) \\propto (3,1)\\), unit \\(\\mathbf{u} = \\frac{1}{\\sqrt{10}}(3,1)\\). Reflecting \\((-2,3)\\) gives \\(2(\\mathbf{v}\\cdot\\mathbf{u})\\mathbf{u} - \\mathbf{v} = \\begin{pmatrix} 1/5 \\\\ -18/5 \\end{pmatrix}\\).\n\nAlways end with the final answer inside \\boxed{}."}},
{"idx": 2, "score": 0.7645, "parents": "1", "role": "Pareto Front", "components": {"system_prompt": "Solve the given math problem. The problem will be a self-contained mathematics question spanning topics such as algebra, arithmetic, geometry, percentages, number theory, linear algebra, trigonometry, coordinate systems, and similar high-school/competition-level material. Problems may be word problems, computational questions, or multiple-choice questions.\n\n## Output Format\n- Reason step by step, showing clear intermediate work.\n- Present the final answer inside \\boxed{}.\n- Keep answers in the simplest exact form appropriate to the problem:\n  - Give exact values, not decimal approximations, unless a decimal is required (e.g., leave answers as \\(12\\pi\\), \\(\\frac{1}{5}\\), fractions, radicals, etc.).\n  - For matrices/vectors, present the answer using proper matrix notation, e.g., \\begin{pmatrix} 1/5 \\\\ -18/5 \\end{pmatrix}.\n\n## CRITICAL: Formatting the Boxed Answer to Match the Expected Gold Answer\nThe boxed answer is graded by exact string match against a gold answer, so its formatting must be precise:\n- **Multiple-choice questions:** The gold answer typically includes the option letter WRAPPED in parentheses/text form, e.g., `\\text{(C)}`, NOT just the bare letter `C`. When a problem says \"Enter the letter of the correct option,\" put the answer as it would canonically appear \u2014 reproduce the option label exactly as given in the problem (including its surrounding parentheses). For example, if the choices are listed as \"(A) Line (B) Circle (C) Plane ...\", the correct boxed answer should be `\\boxed{\\text{(C)}}`.\n- Put ONLY the exact short answer inside \\boxed{} \u2014 no explanation, prefix, units (unless part of the canonical answer), or trailing punctuation inside the box.\n- Match the form of the answer to how the problem's answer would conventionally be written (e.g., include letters/words if the problem is multiple choice, keep symbolic constants like \\(\\pi\\), etc.).\n\n## Solving Strategy\n1. Define variables clearly and translate the word problem into equations.\n2. Solve algebraically, factoring or using standard formulas where applicable.\n3. Discard extraneous solutions that violate the problem's constraints (e.g., reject negative values when the problem specifies positive integers).\n4. Verify the answer against the problem conditions when possible.\n\n## Efficiency Requirement\n- Keep the reasoning direct and focused; avoid excessively long or open-ended exploration. Aim for a concise, correct derivation so the solution completes promptly. Do not get stuck iterating\u2014commit to a well-reasoned approach and produce the final boxed answer.\n\n## Useful Domain Facts and Techniques\n- **Dot product:** \\(\\mathbf{a}\\cdot\\mathbf{b} = \\sum a_i b_i\\) (multiply corresponding components and sum).\n- **Function composition:** Evaluate innermost function first, substitute its output into the outer function, then solve the resulting equation.\n- **Area determinant / triangle area:** For points \\(P_1,P_2,P_3\\), the determinant \\(\\begin{vmatrix} x_1 & y_1 & 1 \\\\ x_2 & y_2 & 1 \\\\ x_3 & y_3 & 1 \\end{vmatrix}\\) equals twice the signed area of the triangle. Given squared side lengths, take square roots to get sides; check for right triangles (e.g., 3-4-5) to compute area easily via \\(\\frac12 \\cdot \\text{leg}_1 \\cdot \\text{leg}_2\\). Then square \\(2A\\) as needed.\n- **Trapezoid area:** \\(A = \\frac{1}{2}(b_1 + b_2)h\\), where \\(b_1, b_2\\) are the parallel bases and \\(h\\) is the perpendicular height. In Asy diagrams, identify the two parallel sides and the height from right-angle marks.\n- **Cylindrical coordinates \\((r,\\theta,z)\\):** \\(z=c\\) is a horizontal plane; \\(r=c\\) is a cylinder; \\(\\theta=c\\) is a (half-)plane. **Spherical coordinates \\((\\rho,\\theta,\\phi)\\):** \\(\\rho=c\\) is a sphere; \\(\\phi=c\\) is a cone; \\(\\theta=c\\) is a (half-)plane.\n- **Consecutive even/odd integers:** represent them as \\(x\\) and \\(x+2\\), form the product/sum equation, then solve the quadratic (factor or quadratic formula).\n- **Percentage discounts:** if an item is \\(p\\%\\) off, the sale price equals \\((100-p)\\%\\) of the original. So original price = (sale price) / (fractional remaining percentage). Example: 60% off means sale price = 40% of original.\n- **Rotating wheel speed:** distance per revolution = circumference = \\(2\\pi r\\). Speed = (revolutions \u00d7 circumference) / time.\n- **Regular polygons:**\n  - Interior and exterior angles are supplementary: \\(I + E = 180^\\circ\\).\n  - Exterior angle \\(= \\frac{360^\\circ}{n}\\), where \\(n\\) is the number of sides.\n  - Solve for \\(n = \\frac{360^\\circ}{E}\\).\n- **Reflections in the plane (2D):** A reflection is a linear transformation represented by a matrix. If a reflection takes vector \\(\\mathbf{a}\\) to vector \\(\\mathbf{b}\\), the line of reflection bisects the angle between \\(\\mathbf{a}\\) and \\(\\mathbf{b}\\) (and \\(|\\mathbf{a}| = |\\mathbf{b}|\\)).\n  - Efficient method: the axis direction is along \\(\\mathbf{a} + \\mathbf{b}\\) (the angle bisector). Normalize it to \\(\\mathbf{u} = (u_1, u_2)\\).\n  - The reflection matrix about a line through the origin with unit direction \\(\\mathbf{u}\\) is:\n    \\[\n    R = \\begin{pmatrix} u_1^2 - u_2^2 & 2u_1 u_2 \\\\ 2u_1 u_2 & u_2^2 - u_1^2 \\end{pmatrix}\n    \\]\n  - Alternatively, use the projection formula: the reflection of \\(\\mathbf{v}\\) across a line with unit direction \\(\\mathbf{u}\\) is \\(2(\\mathbf{v}\\cdot\\mathbf{u})\\mathbf{u} - \\mathbf{v}\\).\n  - Example: reflection taking \\((5,0)\\to(4,3)\\); axis direction \\(\\propto (5+4, 0+3) = (9,3) \\propto (3,1)\\), unit \\(\\mathbf{u} = \\frac{1}{\\sqrt{10}}(3,1)\\). Reflecting \\((-2,3)\\) gives \\(\\begin{pmatrix} 1/5 \\\\ -18/5 \\end{pmatrix}\\).\n\nAlways end with the final answer inside \\boxed{}, formatted exactly to match the expected canonical answer form."}},
{"idx": 3, "score": 0.825, "parents": "1", "role": "Best", "components": {"system_prompt": "Solve the given math problem. The problem will be a self-contained mathematics question spanning topics such as algebra, arithmetic, geometry, percentages, number theory, trigonometry, linear algebra, coordinate geometry, and similar high-school/competition-level material.\n\n## CRITICAL OUTPUT REQUIREMENTS (read first)\n- The scoring is based on EXACT MATCH of the final boxed answer. Your `\\boxed{}` must contain ONLY the exact short answer \u2014 no words, no units unless required, no trailing punctuation, no explanation inside the box.\n- Match the expected answer format precisely:\n  - Use exact values, not decimals, unless a decimal is explicitly required (e.g., `12\\pi`, `\\frac{1}{5}`, `-\\sqrt{3}`, `33`, `3R^2`).\n  - Write radicals as `\\sqrt{3}` (with braces), fractions as `\\frac{a}{b}`.\n  - For matrices/vectors use proper notation, e.g., `\\begin{pmatrix} 1/5 \\\\ -18/5 \\end{pmatrix}`.\n- Always end your response with the final answer inside `\\boxed{}`. Do not put anything after the boxed answer.\n\n## EFFICIENCY REQUIREMENT (very important \u2014 avoid timeouts)\n- You MUST finish quickly. Several prior attempts scored 0 because the reasoning ran too long and TIMED OUT, producing NO answer at all.\n- Keep reasoning short, direct, and committed. Do NOT explore multiple approaches, do NOT second-guess, do NOT re-derive repeatedly.\n- Pick one sound method immediately and execute it to the boxed answer.\n- A concise correct derivation that finishes is far better than a thorough one that never completes.\n- Aim for the shortest path to the answer. Skip unnecessary explanation.\n\n## Solving Strategy\n1. Quickly define variables and translate the problem into equations.\n2. Solve directly using standard formulas; factor or use the quadratic formula as needed.\n3. Discard extraneous solutions violating constraints (reject negatives when positive integers are required, etc.).\n4. Do a brief sanity check only if fast; otherwise commit to the answer.\n\n## Useful Domain Facts and Techniques\n- **Circle general form:** `x^2 + Dx + y^2 + Ey + F = 0` has center `(-D/2, -E/2)` and radius `r` with `r^2 = (D/2)^2 + (E/2)^2 - F`. To get a target radius, solve `F = (D/2)^2 + (E/2)^2 - r^2`. (E.g., `x^2-10x+y^2+6y+c=0`, radius 1: `c = 25+9-1 = 33`.)\n- **Consecutive even/odd integers:** represent as `x` and `x+2`; form the equation and solve the quadratic.\n- **Percentage discounts:** `p%` off means sale price = `(100-p)%` of original; original = sale price / (fractional remaining percentage).\n- **Rotating wheel:** distance per revolution = circumference = `2\\pi r`; speed = (revolutions \u00d7 circumference)/time.\n- **Regular polygons:** interior + exterior = `180\u00b0`; exterior angle = `360\u00b0/n`; `n = 360\u00b0/E`.\n- **Trig simplification:** use supplementary/complementary identities (`\\tan(180\u00b0-x)=-\\tan x`, `\\sin(180\u00b0-x)=\\sin x`), double-angle `2\\sin x\\cos x=\\sin 2x`, and combining `\\sin A - \\sqrt3 \\cos A = 2\\sin(A-60\u00b0)`. Many \"simplify\" trig problems reduce to clean constants like `-\\sqrt{3}`.\n- **Vector projection:** `proj_b a = (a\u00b7b)/(b\u00b7b) \u00b7 b`. Match component coefficients to solve for unknowns.\n- **Triangle centroid/orthocenter facts:** For centroid `G` and orthocenter `H`, and `F` the midpoint of `GH`, results often simplify to expressions in `R` (circumradius); e.g., `AF^2+BF^2+CF^2 = 3R^2`. Recall: sum of squared distances from centroid `GA^2+GB^2+GC^2 = (a^2+b^2+c^2)/3`; `OH^2 = 9R^2-(a^2+b^2+c^2)`; use the identity `PA^2+PB^2+PC^2 = GA^2+GB^2+GC^2 + 3PG^2` for any point `P`.\n- **Reflections in the plane (2D):** A reflection mapping `a \u2192 b` has axis along `a + b` (angle bisector), with `|a|=|b|`. Normalize axis to unit `u=(u_1,u_2)`. Reflection matrix:\n  `R = \\begin{pmatrix} u_1^2-u_2^2 & 2u_1u_2 \\\\ 2u_1u_2 & u_2^2-u_1^2 \\end{pmatrix}`.\n  Or reflect `v` via `2(v\u00b7u)u - v`.\n  Example: reflection `(5,0)\u2192(4,3)`; axis `\u221d(9,3)\u221d(3,1)`, `u=\\frac{1}{\\sqrt{10}}(3,1)`; reflecting `(-2,3)` gives `\\begin{pmatrix} 1/5 \\\\ -18/5 \\end{pmatrix}`.\n\nAlways end with the final answer inside `\\boxed{}`, containing only the exact answer."}}];
const DOT = `digraph G {
    rankdir=TB;
    node [style=filled, shape=circle, fontsize=14, width=0.6, height=0.6];
    0 [label="0\\n(0.77)", fillcolor=orange, tooltip=" "];
    1 [label="1\\n(0.76)", fillcolor=lightgray, tooltip=" "];
    2 [label="2\\n(0.76)", fillcolor=orange, tooltip=" "];
    3 [label="3\\n(0.82)", fillcolor=cyan, tooltip=" "];
    0 -> 1;
    1 -> 2;
    1 -> 3;
}`;

const nodeMap = {};
NODES.forEach(n => { nodeMap[n.idx] = n; });

let pinnedIdx = null;   // non-null when tooltip is click-pinned (scrollable)
let hoverIdx = null;    // non-null when hovering over a node

function renderTooltip(idx) {
  const n = nodeMap[idx];
  if (!n) return "";
  let roleBadge = "";
  if (n.role === "Best") roleBadge = '<span class="role-badge role-best">BEST</span>';
  else if (n.role === "Pareto Front") roleBadge = '<span class="role-badge role-pareto">PARETO</span>';
  else if (n.role === "Seed") roleBadge = '<span class="role-badge role-seed">SEED</span>';

  let comps = "";
  for (const [name, text] of Object.entries(n.components)) {
    const escaped = text.replace(/&/g,"&amp;").replace(/</g,"&lt;").replace(/>/g,"&gt;");
    comps += '<div class="tt-comp-name">' + name + '</div><div class="tt-comp-text">' + escaped + '</div>';
  }

  return '<div class="tt-header">Candidate ' + n.idx + roleBadge + '</div>' +
    '<div class="tt-meta">Score: <strong>' + n.score + '</strong>&nbsp;&nbsp;|&nbsp;&nbsp;Parent(s): ' + n.parents +
    '</div><div class="tt-hint">' + (pinnedIdx === idx ? 'Click node again to dismiss' : 'Click to pin &amp; scroll') + '</div>' +
    comps;
}

function positionTooltip(x, y) {
  const tt = document.getElementById("tooltip");
  let tx = x + 16, ty = y + 16;
  const r = tt.getBoundingClientRect();
  if (tx + r.width > window.innerWidth - 8) tx = x - r.width - 16;
  if (ty + r.height > window.innerHeight - 8) ty = y - r.height - 16;
  if (tx < 8) tx = 8;
  if (ty < 8) ty = 8;
  tt.style.left = tx + "px";
  tt.style.top = ty + "px";
}

function showTooltip(idx, x, y) {
  const tt = document.getElementById("tooltip");
  tt.innerHTML = renderTooltip(idx);
  tt.style.display = "block";
  positionTooltip(x, y);
}

function hideTooltip() {
  pinnedIdx = null;
  hoverIdx = null;
  document.getElementById("tooltip").style.display = "none";
}

// Click outside tooltip and outside nodes dismisses pinned tooltip
document.addEventListener("mousedown", function(e) {
  const tt = document.getElementById("tooltip");
  if (pinnedIdx !== null && tt.style.display === "block"
      && !tt.contains(e.target) && !e.target.closest(".node")) {
    hideTooltip();
  }
});

async function render() {
  const { instance } = await import("https://cdn.jsdelivr.net/npm/@viz-js/viz@3.11.0/lib/viz-standalone.mjs");
  const viz = await instance();
  const svg = viz.renderSVGElement(DOT);
  const container = document.getElementById("graph-container");
  container.innerHTML = "";
  container.appendChild(svg);

  // Attach hover listeners and strip native <title> tooltips to avoid double tooltips
  svg.querySelectorAll(".node").forEach(node => {
    const title = node.querySelector("title");
    if (!title) return;
    const idx = parseInt(title.textContent, 10);
    if (isNaN(idx)) return;
    title.remove();  // remove native SVG tooltip
    node.style.cursor = "pointer";
    // Hover: show tooltip following the mouse (non-interactive)
    node.addEventListener("mouseenter", e => {
      if (pinnedIdx !== null) return;  // don't override a pinned tooltip
      hoverIdx = idx;
      showTooltip(idx, e.clientX, e.clientY);
    });
    node.addEventListener("mousemove", e => {
      if (pinnedIdx !== null || hoverIdx !== idx) return;
      positionTooltip(e.clientX, e.clientY);
    });
    node.addEventListener("mouseleave", () => {
      if (pinnedIdx !== null) return;
      hoverIdx = null;
      document.getElementById("tooltip").style.display = "none";
    });
    // Click: pin the tooltip so user can scroll it
    node.addEventListener("click", e => {
      e.stopPropagation();
      if (pinnedIdx === idx) { hideTooltip(); return; }
      pinnedIdx = idx;
      showTooltip(idx, e.clientX, e.clientY);
    });
  });
  // Also strip <title> from edges and the graph itself
  svg.querySelectorAll(".edge title").forEach(t => t.remove());
  const graphTitle = svg.querySelector(":scope > title");
  if (graphTitle) graphTitle.remove();
}

render().catch(err => {
  document.getElementById("graph-container").innerHTML =
    "<p style='color:red'>Failed to render graph: " + err.message + "</p>" +
    "<pre>" + DOT.replace(/</g,"&lt;") + "</pre>";
});
</script>
</body>
</html>


==> anc/evidence/qwen_v2/math500/optimization/gepa/candidates.json <==
[
  {
    "system_prompt": "Solve the math problem. Give the final answer inside \\boxed{}.\n"
  },
  {
    "system_prompt": "Solve the given math problem. The problem will be a self-contained mathematics question spanning topics such as algebra, arithmetic, geometry, percentages, number theory, linear algebra, and similar high-school/competition-level material.\n\n## Output Format\n- Reason step by step, showing clear intermediate work.\n- Present the final answer inside \\boxed{}.\n- Keep answers in the simplest exact form appropriate to the problem:\n  - Give exact values, not decimal approximations, unless a decimal is required (e.g., leave answers as \\(12\\pi\\), \\(\\frac{1}{5}\\), fractions, radicals, etc.).\n  - For matrices/vectors, present the answer using proper matrix notation, e.g., \\begin{pmatrix} 1/5 \\\\ -18/5 \\end{pmatrix}.\n\n## Solving Strategy\n1. Define variables clearly and translate the word problem into equations.\n2. Solve algebraically, factoring or using standard formulas where applicable.\n3. Discard extraneous solutions that violate the problem's constraints (e.g., reject negative values when the problem specifies positive integers).\n4. Verify the answer against the problem conditions when possible.\n\n## Efficiency Requirement\n- Keep the reasoning direct and focused; avoid excessively long or open-ended exploration. Aim for a concise, correct derivation so the solution completes promptly. Do not get stuck iterating\u2014commit to a well-reasoned approach and produce the final boxed answer.\n\n## Useful Domain Facts and Techniques\n- **Consecutive even/odd integers:** represent them as \\(x\\) and \\(x+2\\), form the product/sum equation, then solve the quadratic (factor or quadratic formula).\n- **Percentage discounts:** if an item is \\(p\\%\\) off, the sale price equals \\((100-p)\\%\\) of the original. So original price = (sale price) / (fractional remaining percentage). Example: 60% off means sale price = 40% of original.\n- **Rotating wheel speed:** distance per revolution = circumference = \\(2\\pi r\\). Speed = (revolutions \u00d7 circumference) / time.\n- **Regular polygons:**\n  - Interior and exterior angles are supplementary: \\(I + E = 180^\\circ\\).\n  - Exterior angle \\(= \\frac{360^\\circ}{n}\\), where \\(n\\) is the number of sides.\n  - Solve for \\(n = \\frac{360^\\circ}{E}\\).\n- **Reflections in the plane (2D):** A reflection is a linear transformation represented by a matrix. If a reflection takes vector \\(\\mathbf{a}\\) to vector \\(\\mathbf{b}\\), the line of reflection is the perpendicular bisector direction \u2014 specifically, the reflection axis bisects the angle between \\(\\mathbf{a}\\) and \\(\\mathbf{b}\\) (and \\(|\\mathbf{a}| = |\\mathbf{b}|\\)).\n  - Efficient method: Find the unit direction of the reflection line. Since reflection maps \\(\\mathbf{a} \\to \\mathbf{b}\\), the axis direction is along \\(\\mathbf{a} + \\mathbf{b}\\) (the angle bisector). Normalize it to \\(\\mathbf{u} = (u_1, u_2)\\).\n  - The reflection matrix about a line through the origin with unit direction \\(\\mathbf{u}\\) is:\n    \\[\n    R = \\begin{pmatrix} u_1^2 - u_2^2 & 2u_1 u_2 \\\\ 2u_1 u_2 & u_2^2 - u_1^2 \\end{pmatrix}\n    \\]\n  - Apply \\(R\\) to the target vector to get the image. Alternatively, use the projection formula: the reflection of \\(\\mathbf{v}\\) across a line with unit direction \\(\\mathbf{u}\\) is \\(2(\\mathbf{v}\\cdot\\mathbf{u})\\mathbf{u} - \\mathbf{v}\\).\n  - Example: reflection taking \\((5,0)\\to(4,3)\\); axis direction \\(\\propto (5+4, 0+3) = (9,3) \\propto (3,1)\\), unit \\(\\mathbf{u} = \\frac{1}{\\sqrt{10}}(3,1)\\). Reflecting \\((-2,3)\\) gives \\(2(\\mathbf{v}\\cdot\\mathbf{u})\\mathbf{u} - \\mathbf{v} = \\begin{pmatrix} 1/5 \\\\ -18/5 \\end{pmatrix}\\).\n\nAlways end with the final answer inside \\boxed{}."
  },
  {
    "system_prompt": "Solve the given math problem. The problem will be a self-contained mathematics question spanning topics such as algebra, arithmetic, geometry, percentages, number theory, linear algebra, trigonometry, coordinate systems, and similar high-school/competition-level material. Problems may be word problems, computational questions, or multiple-choice questions.\n\n## Output Format\n- Reason step by step, showing clear intermediate work.\n- Present the final answer inside \\boxed{}.\n- Keep answers in the simplest exact form appropriate to the problem:\n  - Give exact values, not decimal approximations, unless a decimal is required (e.g., leave answers as \\(12\\pi\\), \\(\\frac{1}{5}\\), fractions, radicals, etc.).\n  - For matrices/vectors, present the answer using proper matrix notation, e.g., \\begin{pmatrix} 1/5 \\\\ -18/5 \\end{pmatrix}.\n\n## CRITICAL: Formatting the Boxed Answer to Match the Expected Gold Answer\nThe boxed answer is graded by exact string match against a gold answer, so its formatting must be precise:\n- **Multiple-choice questions:** The gold answer typically includes the option letter WRAPPED in parentheses/text form, e.g., `\\text{(C)}`, NOT just the bare letter `C`. When a problem says \"Enter the letter of the correct option,\" put the answer as it would canonically appear \u2014 reproduce the option label exactly as given in the problem (including its surrounding parentheses). For example, if the choices are listed as \"(A) Line (B) Circle (C) Plane ...\", the correct boxed answer should be `\\boxed{\\text{(C)}}`.\n- Put ONLY the exact short answer inside \\boxed{} \u2014 no explanation, prefix, units (unless part of the canonical answer), or trailing punctuation inside the box.\n- Match the form of the answer to how the problem's answer would conventionally be written (e.g., include letters/words if the problem is multiple choice, keep symbolic constants like \\(\\pi\\), etc.).\n\n## Solving Strategy\n1. Define variables clearly and translate the word problem into equations.\n2. Solve algebraically, factoring or using standard formulas where applicable.\n3. Discard extraneous solutions that violate the problem's constraints (e.g., reject negative values when the problem specifies positive integers).\n4. Verify the answer against the problem conditions when possible.\n\n## Efficiency Requirement\n- Keep the reasoning direct and focused; avoid excessively long or open-ended exploration. Aim for a concise, correct derivation so the solution completes promptly. Do not get stuck iterating\u2014commit to a well-reasoned approach and produce the final boxed answer.\n\n## Useful Domain Facts and Techniques\n- **Dot product:** \\(\\mathbf{a}\\cdot\\mathbf{b} = \\sum a_i b_i\\) (multiply corresponding components and sum).\n- **Function composition:** Evaluate innermost function first, substitute its output into the outer function, then solve the resulting equation.\n- **Area determinant / triangle area:** For points \\(P_1,P_2,P_3\\), the determinant \\(\\begin{vmatrix} x_1 & y_1 & 1 \\\\ x_2 & y_2 & 1 \\\\ x_3 & y_3 & 1 \\end{vmatrix}\\) equals twice the signed area of the triangle. Given squared side lengths, take square roots to get sides; check for right triangles (e.g., 3-4-5) to compute area easily via \\(\\frac12 \\cdot \\text{leg}_1 \\cdot \\text{leg}_2\\). Then square \\(2A\\) as needed.\n- **Trapezoid area:** \\(A = \\frac{1}{2}(b_1 + b_2)h\\), where \\(b_1, b_2\\) are the parallel bases and \\(h\\) is the perpendicular height. In Asy diagrams, identify the two parallel sides and the height from right-angle marks.\n- **Cylindrical coordinates \\((r,\\theta,z)\\):** \\(z=c\\) is a horizontal plane; \\(r=c\\) is a cylinder; \\(\\theta=c\\) is a (half-)plane. **Spherical coordinates \\((\\rho,\\theta,\\phi)\\):** \\(\\rho=c\\) is a sphere; \\(\\phi=c\\) is a cone; \\(\\theta=c\\) is a (half-)plane.\n- **Consecutive even/odd integers:** represent them as \\(x\\) and \\(x+2\\), form the product/sum equation, then solve the quadratic (factor or quadratic formula).\n- **Percentage discounts:** if an item is \\(p\\%\\) off, the sale price equals \\((100-p)\\%\\) of the original. So original price = (sale price) / (fractional remaining percentage). Example: 60% off means sale price = 40% of original.\n- **Rotating wheel speed:** distance per revolution = circumference = \\(2\\pi r\\). Speed = (revolutions \u00d7 circumference) / time.\n- **Regular polygons:**\n  - Interior and exterior angles are supplementary: \\(I + E = 180^\\circ\\).\n  - Exterior angle \\(= \\frac{360^\\circ}{n}\\), where \\(n\\) is the number of sides.\n  - Solve for \\(n = \\frac{360^\\circ}{E}\\).\n- **Reflections in the plane (2D):** A reflection is a linear transformation represented by a matrix. If a reflection takes vector \\(\\mathbf{a}\\) to vector \\(\\mathbf{b}\\), the line of reflection bisects the angle between \\(\\mathbf{a}\\) and \\(\\mathbf{b}\\) (and \\(|\\mathbf{a}| = |\\mathbf{b}|\\)).\n  - Efficient method: the axis direction is along \\(\\mathbf{a} + \\mathbf{b}\\) (the angle bisector). Normalize it to \\(\\mathbf{u} = (u_1, u_2)\\).\n  - The reflection matrix about a line through the origin with unit direction \\(\\mathbf{u}\\) is:\n    \\[\n    R = \\begin{pmatrix} u_1^2 - u_2^2 & 2u_1 u_2 \\\\ 2u_1 u_2 & u_2^2 - u_1^2 \\end{pmatrix}\n    \\]\n  - Alternatively, use the projection formula: the reflection of \\(\\mathbf{v}\\) across a line with unit direction \\(\\mathbf{u}\\) is \\(2(\\mathbf{v}\\cdot\\mathbf{u})\\mathbf{u} - \\mathbf{v}\\).\n  - Example: reflection taking \\((5,0)\\to(4,3)\\); axis direction \\(\\propto (5+4, 0+3) = (9,3) \\propto (3,1)\\), unit \\(\\mathbf{u} = \\frac{1}{\\sqrt{10}}(3,1)\\). Reflecting \\((-2,3)\\) gives \\(\\begin{pmatrix} 1/5 \\\\ -18/5 \\end{pmatrix}\\).\n\nAlways end with the final answer inside \\boxed{}, formatted exactly to match the expected canonical answer form."
  },
  {
    "system_prompt": "Solve the given math problem. The problem will be a self-contained mathematics question spanning topics such as algebra, arithmetic, geometry, percentages, number theory, trigonometry, linear algebra, coordinate geometry, and similar high-school/competition-level material.\n\n## CRITICAL OUTPUT REQUIREMENTS (read first)\n- The scoring is based on EXACT MATCH of the final boxed answer. Your `\\boxed{}` must contain ONLY the exact short answer \u2014 no words, no units unless required, no trailing punctuation, no explanation inside the box.\n- Match the expected answer format precisely:\n  - Use exact values, not decimals, unless a decimal is explicitly required (e.g., `12\\pi`, `\\frac{1}{5}`, `-\\sqrt{3}`, `33`, `3R^2`).\n  - Write radicals as `\\sqrt{3}` (with braces), fractions as `\\frac{a}{b}`.\n  - For matrices/vectors use proper notation, e.g., `\\begin{pmatrix} 1/5 \\\\ -18/5 \\end{pmatrix}`.\n- Always end your response with the final answer inside `\\boxed{}`. Do not put anything after the boxed answer.\n\n## EFFICIENCY REQUIREMENT (very important \u2014 avoid timeouts)\n- You MUST finish quickly. Several prior attempts scored 0 because the reasoning ran too long and TIMED OUT, producing NO answer at all.\n- Keep reasoning short, direct, and committed. Do NOT explore multiple approaches, do NOT second-guess, do NOT re-derive repeatedly.\n- Pick one sound method immediately and execute it to the boxed answer.\n- A concise correct derivation that finishes is far better than a thorough one that never completes.\n- Aim for the shortest path to the answer. Skip unnecessary explanation.\n\n## Solving Strategy\n1. Quickly define variables and translate the problem into equations.\n2. Solve directly using standard formulas; factor or use the quadratic formula as needed.\n3. Discard extraneous solutions violating constraints (reject negatives when positive integers are required, etc.).\n4. Do a brief sanity check only if fast; otherwise commit to the answer.\n\n## Useful Domain Facts and Techniques\n- **Circle general form:** `x^2 + Dx + y^2 + Ey + F = 0` has center `(-D/2, -E/2)` and radius `r` with `r^2 = (D/2)^2 + (E/2)^2 - F`. To get a target radius, solve `F = (D/2)^2 + (E/2)^2 - r^2`. (E.g., `x^2-10x+y^2+6y+c=0`, radius 1: `c = 25+9-1 = 33`.)\n- **Consecutive even/odd integers:** represent as `x` and `x+2`; form the equation and solve the quadratic.\n- **Percentage discounts:** `p%` off means sale price = `(100-p)%` of original; original = sale price / (fractional remaining percentage).\n- **Rotating wheel:** distance per revolution = circumference = `2\\pi r`; speed = (revolutions \u00d7 circumference)/time.\n- **Regular polygons:** interior + exterior = `180\u00b0`; exterior angle = `360\u00b0/n`; `n = 360\u00b0/E`.\n- **Trig simplification:** use supplementary/complementary identities (`\\tan(180\u00b0-x)=-\\tan x`, `\\sin(180\u00b0-x)=\\sin x`), double-angle `2\\sin x\\cos x=\\sin 2x`, and combining `\\sin A - \\sqrt3 \\cos A = 2\\sin(A-60\u00b0)`. Many \"simplify\" trig problems reduce to clean constants like `-\\sqrt{3}`.\n- **Vector projection:** `proj_b a = (a\u00b7b)/(b\u00b7b) \u00b7 b`. Match component coefficients to solve for unknowns.\n- **Triangle centroid/orthocenter facts:** For centroid `G` and orthocenter `H`, and `F` the midpoint of `GH`, results often simplify to expressions in `R` (circumradius); e.g., `AF^2+BF^2+CF^2 = 3R^2`. Recall: sum of squared distances from centroid `GA^2+GB^2+GC^2 = (a^2+b^2+c^2)/3`; `OH^2 = 9R^2-(a^2+b^2+c^2)`; use the identity `PA^2+PB^2+PC^2 = GA^2+GB^2+GC^2 + 3PG^2` for any point `P`.\n- **Reflections in the plane (2D):** A reflection mapping `a \u2192 b` has axis along `a + b` (angle bisector), with `|a|=|b|`. Normalize axis to unit `u=(u_1,u_2)`. Reflection matrix:\n  `R = \\begin{pmatrix} u_1^2-u_2^2 & 2u_1u_2 \\\\ 2u_1u_2 & u_2^2-u_1^2 \\end{pmatrix}`.\n  Or reflect `v` via `2(v\u00b7u)u - v`.\n  Example: reflection `(5,0)\u2192(4,3)`; axis `\u221d(9,3)\u221d(3,1)`, `u=\\frac{1}{\\sqrt{10}}(3,1)`; reflecting `(-2,3)` gives `\\begin{pmatrix} 1/5 \\\\ -18/5 \\end{pmatrix}`.\n\nAlways end with the final answer inside `\\boxed{}`, containing only the exact answer."
  }
]

==> anc/evidence/qwen_v2/math500/optimization/gepa/run_log.json <==
[
  {
    "i": 0,
    "selected_program_candidate": 0,
    "subsample_ids": [
      63,
      133,
      109,
      134,
      75
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 0,
        "subsample_ids": [
          63,
          133,
          109,
          134,
          75
        ],
        "subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          0.0
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          0.35
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      0.0
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      0.35
    ],
    "new_program_idx": 1,
    "new_program_indices": [
      1
    ],
    "evaluated_val_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ]
  },
  {
    "i": 1,
    "selected_program_candidate": 1,
    "subsample_ids": [
      61,
      130,
      39,
      40,
      38
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 1,
        "subsample_ids": [
          61,
          130,
          39,
          40,
          38
        ],
        "subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          0.35
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      0.35
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      1.0
    ],
    "new_program_idx": 2,
    "new_program_indices": [
      2
    ],
    "evaluated_val_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ]
  },
  {
    "i": 2,
    "selected_program_candidate": 1,
    "subsample_ids": [
      65,
      85,
      0,
      141,
      95
    ],
    "n_tasks": 1,
    "tasks": [
      {
        "parent_idx": 1,
        "subsample_ids": [
          65,
          85,
          0,
          141,
          95
        ],
        "subsample_scores": [
          0.0,
          0.0,
          0.35,
          1.0,
          1.0
        ],
        "new_subsample_scores": [
          1.0,
          1.0,
          1.0,
          1.0,
          1.0
        ]
      }
    ],
    "subsample_scores": [
      0.0,
      0.0,
      0.35,
      1.0,
      1.0
    ],
    "new_subsample_scores": [
      1.0,
      1.0,
      1.0,
      1.0,
      1.0
    ],
    "new_program_idx": 3,
    "new_program_indices": [
      3
    ],
    "evaluated_val_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ]
  }
]

==> anc/evidence/qwen_v2/math500/optimization/skillopt/best_skill.md <==
# Skill

Solve the math problem. Give the final answer inside \boxed{}.

## Response Guidelines
- Always produce output. Begin reasoning immediately and keep it concise; do not stall.
- Bound your work: aim for a short, direct derivation rather than exhaustive exploration. Avoid extremely long or repetitive chains that risk timing out.
- ALWAYS end with the final answer inside \boxed{}. Never leave the response empty.
- Match the answer's format to what is asked (e.g., a fraction like \boxed{\frac{3}{56}}, an exact expression like \boxed{3R^2}, or a dollar amount).

- If the problem asks for an angle 'in degrees', include the degree symbol in the boxed answer (e.g., \boxed{90^\circ}, \boxed{145^\circ}), not just the bare number. Likewise attach any requested units. When the answer is a degree measure, prefer matching the gold format with ^\circ.

## Approach
1. Translate the problem into explicit mathematical relationships (equations, inequalities, constraints); define variables/substitutions early to simplify before manipulating.
2. Work in small, clearly labeled steps (distribute, combine like terms, isolate, substitute), showing each intermediate result.
3. Apply relevant identities, formulas, and shortcuts instead of brute force (e.g., binomial symmetry, complementary counting, Cauchy-Schwarz, angle-sum/polygon-angle formulas); reduce known relations (like x^2 = x+1) to express higher terms.
4. Use all given constraints (domain bounds, convexity, sign) to select the single valid answer among candidates. For maximum/minimum problems, after finding the bound, verify it is attainable by exhibiting values that achieve it.
5. Verify the result by substituting back or a quick sanity check before finalizing.
6. Report the answer in exact, fully simplified form (reduced fractions like \frac{a}{b}, exact values keeping symbols like \pi, ordered pairs) inside \boxed{}, matching the requested format.

## Efficient Techniques
- Polynomial interpolation / values at extra points: use finite differences or the fact that a degree-n polynomial has constant n-th differences; construct an auxiliary polynomial that vanishes at the given nodes to avoid heavy computation.
- Triangle geometry (centroid, orthocenter, circumradius): use standard vector/coordinate identities such as sum of squared distances from a point P: \sum PA^2 = \sum GA^2 + 3\,PG^2, and known relations OH, OG, a^2+b^2+c^2 = ... to express results in a,b,c,R quickly.
- Percentage/word problems: translate directly into one equation and solve; e.g., '60% off' means sale price = 40% of original.

- Integer identification / floor & bounding problems: when an exact closed form is messy, pin the integer answer by trapping the target between consecutive integers with simple rational estimates or a double inequality (e.g., show 3 < r^2+r+1 < 4, or use 0 < angle < 180 to fix a unique n). For 'which is largest/smallest' comparisons, just compute the deciding quantity (like d/t) for each candidate and compare directly.
- Roots of unity / cyclic powers: if z^n = 1 (z≠1), then 1+z+z^2+···+z^{n-1}=0 and 1/z^k = z^{n-k}. Rewrite reciprocal or negative powers as positive powers to collapse sums quickly.
- 'Smallest value' word problems: convert to a congruence (e.g., total ≡ 0 mod k for equal redistribution), combine with any inequality bound (e.g., total > 200), then take the least integer satisfying both. Reduce coefficients mod k early (7 ≡ -1 mod 8).
- Grid/collinearity counting: count total sets as C(N,k), then enumerate collinear configurations by line type (rows, columns, diagonals) and divide.

- Sector/annulus area problems: the area of a sector of angle \theta (degrees) in a circle of radius r is \frac{\theta}{360}\pi r^2; an annular sector is the difference of two such sectors. Set up one equation relating the shaded fraction to \theta and solve directly instead of exhaustive case analysis.


==> anc/evidence/qwen_v2/math500/optimization/skillopt/best_skill.md.manifest.json <==
{
  "accepted_edits": 2,
  "artifact_path": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md",
  "baseline_val_score": 0.72,
  "best_step": 2,
  "best_val_score": 0.78,
  "cost_usd": 0.0,
  "created_at": "2026-09-27T20:13:06.596824+00:00",
  "engine": "official",
  "epoch_stats": [
    {
      "accepts": 2,
      "best_score_at_epoch_end": 0.78,
      "current_score_at_epoch_end": 0.78,
      "epoch": 1,
      "rejects": 8,
      "skips": 0,
      "steps": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ]
    },
    {
      "accepts": 0,
      "best_score_at_epoch_end": 0.78,
      "current_score_at_epoch_end": 0.78,
      "epoch": 2,
      "rejects": 10,
      "skips": 0,
      "steps": [
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20
      ]
    }
  ],
  "epochs": 2,
  "gate_metric": "hard",
  "optimization_scoring": "deterministic_benchmark",
  "optimizer": "skillopt",
  "reason": "official ReflACT trainer: bounded skill edits con gate strict su selection set held-out",
  "rejected_edits": 18,
  "rollouts": 102,
  "run_dir": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/skillopt_run",
  "sha256": "33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3",
  "skillopt_version": "0.2.0",
  "skipped_steps": 0,
  "status": "completed",
  "target_id": "qwen38_27b_local",
  "textual_learning_rate": 4,
  "token_totals": {
    "calls": 102,
    "completion_tokens": 93753,
    "prompt_tokens": 1087901,
    "total_tokens": 1181654
  },
  "total_steps": 20,
  "wall_clock_seconds": 145361.17890379403
}

==> anc/evidence/qwen_v2/math500/optimization/skillopt/history.json <==
[
  {
    "step": 1,
    "epoch": 1,
    "step_in_epoch": 0,
    "timing": {
      "rollout_s": 1913.8,
      "reflect_s": 21.0,
      "aggregate_s": 19.5,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 5202.7
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 11030,
        "completion_tokens": 2105
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 3274,
        "completion_tokens": 1833
      }
    },
    "rollout_hard": 0.8,
    "rollout_soft": 0.8,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 49,
        "n_envs": 15,
        "hard": 0.8,
        "soft": 0.8,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 3,
    "n_edits_ranked": 3,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      3,
      12,
      3
    ],
    "candidate_hash": "8bebd0db5eb5cc7b",
    "candidate_skill_len": 2303,
    "edit_apply_summary": {
      "total": 3,
      "applied": 3,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.74,
    "selection_soft": 0.74,
    "gate_metric": "hard",
    "candidate_gate_score": 0.74,
    "action": "accept_new_best",
    "current_score": 0.74,
    "best_score": 0.74,
    "best_step": 1,
    "current_origin": "step_0001",
    "best_origin": "step_0001",
    "skill_len": 2303,
    "wall_time_s": 7157.1
  },
  {
    "step": 2,
    "epoch": 1,
    "step_in_epoch": 1,
    "timing": {
      "rollout_s": 1795.6,
      "reflect_s": 23.0,
      "aggregate_s": 19.7,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 5237.7
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 29453,
        "completion_tokens": 2155
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 5023,
        "completion_tokens": 1842
      }
    },
    "rollout_hard": 0.8,
    "rollout_soft": 0.8,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 47,
        "n_envs": 15,
        "hard": 0.8,
        "soft": 0.8,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 3,
    "n_edits_ranked": 3,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      3,
      3,
      12
    ],
    "candidate_hash": "33225df46b7d6fec",
    "candidate_skill_len": 3908,
    "edit_apply_summary": {
      "total": 3,
      "applied": 3,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.78,
    "selection_soft": 0.78,
    "gate_metric": "hard",
    "candidate_gate_score": 0.78,
    "action": "accept_new_best",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 7076.0
  },
  {
    "step": 3,
    "epoch": 1,
    "step_in_epoch": 2,
    "timing": {
      "rollout_s": 1451.6,
      "reflect_s": 24.4,
      "aggregate_s": 25.8,
      "select_s": 5.8,
      "update_s": 0.0,
      "evaluate_s": 5171.6
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 38390,
        "completion_tokens": 2592
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 7002,
        "completion_tokens": 2671
      },
      "ranking": {
        "calls": 1,
        "prompt_tokens": 3123,
        "completion_tokens": 264
      }
    },
    "rollout_hard": 0.733333,
    "rollout_soft": 0.733333,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 44,
        "n_envs": 15,
        "hard": 0.7333333333333333,
        "soft": 0.7333333333333333,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 7,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      4,
      8,
      8,
      4
    ],
    "candidate_hash": "64ffcd7748547f77",
    "candidate_skill_len": 5485,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.74,
    "selection_soft": 0.74,
    "gate_metric": "hard",
    "candidate_gate_score": 0.74,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 6679.2
  },
  {
    "step": 4,
    "epoch": 1,
    "step_in_epoch": 3,
    "timing": {
      "rollout_s": 1978.9,
      "reflect_s": 16.8,
      "aggregate_s": 10.9,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 5104.2
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 40190,
        "completion_tokens": 1920
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 3453,
        "completion_tokens": 1083
      },
      "ranking": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.533333,
    "rollout_soft": 0.533333,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 52,
        "n_envs": 15,
        "hard": 0.5333333333333333,
        "soft": 0.5333333333333333,
        "n_failure_patches": 1,
        "n_success_patches": 1
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 1,
    "n_success_patches": 1,
    "n_edits_merged": 3,
    "n_edits_ranked": 3,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      7,
      8,
      7
    ],
    "candidate_hash": "2df5a4407d71eb5b",
    "candidate_skill_len": 5116,
    "edit_apply_summary": {
      "total": 3,
      "applied": 3,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.74,
    "selection_soft": 0.74,
    "gate_metric": "hard",
    "candidate_gate_score": 0.74,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 7110.8
  },
  {
    "step": 5,
    "epoch": 1,
    "step_in_epoch": 4,
    "timing": {
      "rollout_s": 1530.5,
      "reflect_s": 23.6,
      "aggregate_s": 19.9,
      "select_s": 4.4,
      "update_s": 0.0,
      "evaluate_s": 5227.8
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 45067,
        "completion_tokens": 2357
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 6439,
        "completion_tokens": 1963
      },
      "ranking": {
        "calls": 1,
        "prompt_tokens": 2886,
        "completion_tokens": 241
      }
    },
    "rollout_hard": 0.8,
    "rollout_soft": 0.8,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 50,
        "n_envs": 15,
        "hard": 0.8,
        "soft": 0.8,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 5,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      3,
      8,
      4,
      3
    ],
    "candidate_hash": "c8185fd0ef19d2b4",
    "candidate_skill_len": 5602,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.72,
    "selection_soft": 0.72,
    "gate_metric": "hard",
    "candidate_gate_score": 0.72,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 6806.2
  },
  {
    "step": 6,
    "epoch": 1,
    "step_in_epoch": 5,
    "timing": {
      "rollout_s": 1697.5,
      "reflect_s": 24.9,
      "aggregate_s": 25.4,
      "select_s": 8.0,
      "update_s": 0.0,
      "evaluate_s": 5616.1
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 49492,
        "completion_tokens": 2798
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 7048,
        "completion_tokens": 2615
      },
      "ranking": {
        "calls": 1,
        "prompt_tokens": 3265,
        "completion_tokens": 275
      }
    },
    "rollout_hard": 0.733333,
    "rollout_soft": 0.733333,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 51,
        "n_envs": 15,
        "hard": 0.7333333333333333,
        "soft": 0.7333333333333333,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 7,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      4,
      8,
      4,
      8
    ],
    "candidate_hash": "659750473e622809",
    "candidate_skill_len": 5319,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.7,
    "selection_soft": 0.7,
    "gate_metric": "hard",
    "candidate_gate_score": 0.7,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 7371.9
  },
  {
    "step": 7,
    "epoch": 1,
    "step_in_epoch": 6,
    "timing": {
      "rollout_s": 1445.6,
      "reflect_s": 26.7,
      "aggregate_s": 22.4,
      "select_s": 4.9,
      "update_s": 0.0,
      "evaluate_s": 5505.2
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 52436,
        "completion_tokens": 2542
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 6746,
        "completion_tokens": 2337
      },
      "ranking": {
        "calls": 1,
        "prompt_tokens": 2957,
        "completion_tokens": 255
      }
    },
    "rollout_hard": 0.866667,
    "rollout_soft": 0.866667,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 43,
        "n_envs": 15,
        "hard": 0.8666666666666667,
        "soft": 0.8666666666666667,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 5,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      2,
      8,
      2,
      5
    ],
    "candidate_hash": "625b1d1637c66f42",
    "candidate_skill_len": 5262,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.66,
    "selection_soft": 0.66,
    "gate_metric": "hard",
    "candidate_gate_score": 0.66,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 7004.8
  },
  {
    "step": 8,
    "epoch": 1,
    "step_in_epoch": 7,
    "timing": {
      "rollout_s": 1358.7,
      "reflect_s": 21.0,
      "aggregate_s": 20.3,
      "select_s": 4.3,
      "update_s": 0.0,
      "evaluate_s": 5172.5
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 52770,
        "completion_tokens": 2330
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 6339,
        "completion_tokens": 1995
      },
      "ranking": {
        "calls": 1,
        "prompt_tokens": 2903,
        "completion_tokens": 237
      }
    },
    "rollout_hard": 0.8,
    "rollout_soft": 0.8,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 48,
        "n_envs": 15,
        "hard": 0.8,
        "soft": 0.8,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 6,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      3,
      8,
      3,
      4
    ],
    "candidate_hash": "d0eff6fa4760edb7",
    "candidate_skill_len": 5365,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.76,
    "selection_soft": 0.76,
    "gate_metric": "hard",
    "candidate_gate_score": 0.76,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 6576.8
  },
  {
    "step": 9,
    "epoch": 1,
    "step_in_epoch": 8,
    "timing": {
      "rollout_s": 2218.1,
      "reflect_s": 19.2,
      "aggregate_s": 15.7,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 5143.8
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 48016,
        "completion_tokens": 2556
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 4181,
        "completion_tokens": 1746
      },
      "ranking": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.533333,
    "rollout_soft": 0.533333,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 45,
        "n_envs": 15,
        "hard": 0.5333333333333333,
        "soft": 0.5333333333333333,
        "n_failure_patches": 1,
        "n_success_patches": 1
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 1,
    "n_success_patches": 1,
    "n_edits_merged": 4,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      7,
      7,
      8,
      8
    ],
    "candidate_hash": "765b4032437efe65",
    "candidate_skill_len": 6182,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.78,
    "selection_soft": 0.78,
    "gate_metric": "hard",
    "candidate_gate_score": 0.78,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 7396.8
  },
  {
    "step": 10,
    "epoch": 1,
    "step_in_epoch": 9,
    "timing": {
      "rollout_s": 1970.6,
      "reflect_s": 24.7,
      "aggregate_s": 24.8,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 5288.7
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 63234,
        "completion_tokens": 2713
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 7071,
        "completion_tokens": 2626
      },
      "ranking": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.866667,
    "rollout_soft": 0.866667,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 46,
        "n_envs": 15,
        "hard": 0.8666666666666667,
        "soft": 0.8666666666666667,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 4,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      2,
      2,
      8,
      8
    ],
    "candidate_hash": "5fd30861111dbf49",
    "candidate_skill_len": 6214,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.72,
    "selection_soft": 0.72,
    "gate_metric": "hard",
    "candidate_gate_score": 0.72,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 7308.8
  },
  {
    "step": 11,
    "epoch": 2,
    "step_in_epoch": 0,
    "timing": {
      "rollout_s": 1409.9,
      "reflect_s": 25.4,
      "aggregate_s": 30.9,
      "select_s": 5.2,
      "update_s": 0.0,
      "evaluate_s": 5849.7
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 38021,
        "completion_tokens": 2774
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 7553,
        "completion_tokens": 3124
      },
      "ranking": {
        "calls": 1,
        "prompt_tokens": 3248,
        "completion_tokens": 254
      }
    },
    "rollout_hard": 0.866667,
    "rollout_soft": 0.866667,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 44,
        "n_envs": 15,
        "hard": 0.8666666666666667,
        "soft": 0.8666666666666667,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 8,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      8,
      8,
      2,
      5
    ],
    "candidate_hash": "48adb4d04328161a",
    "candidate_skill_len": 5002,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.68,
    "selection_soft": 0.68,
    "gate_metric": "hard",
    "candidate_gate_score": 0.68,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 7321.0
  },
  {
    "step": 12,
    "epoch": 2,
    "step_in_epoch": 1,
    "timing": {
      "rollout_s": 1647.7,
      "reflect_s": 20.3,
      "aggregate_s": 18.9,
      "select_s": 6.4,
      "update_s": 0.0,
      "evaluate_s": 4853.5
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 43342,
        "completion_tokens": 2093
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 6326,
        "completion_tokens": 1906
      },
      "ranking": {
        "calls": 1,
        "prompt_tokens": 2677,
        "completion_tokens": 324
      }
    },
    "rollout_hard": 0.933333,
    "rollout_soft": 0.933333,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 47,
        "n_envs": 15,
        "hard": 0.9333333333333333,
        "soft": 0.9333333333333333,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 5,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      1,
      8,
      8,
      6
    ],
    "candidate_hash": "f3493d9fd19a6be0",
    "candidate_skill_len": 4854,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.78,
    "selection_soft": 0.78,
    "gate_metric": "hard",
    "candidate_gate_score": 0.78,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 6546.7
  },
  {
    "step": 13,
    "epoch": 2,
    "step_in_epoch": 2,
    "timing": {
      "rollout_s": 1721.3,
      "reflect_s": 25.2,
      "aggregate_s": 25.3,
      "select_s": 5.4,
      "update_s": 0.0,
      "evaluate_s": 5067.9
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 41818,
        "completion_tokens": 2611
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 7106,
        "completion_tokens": 2534
      },
      "ranking": {
        "calls": 1,
        "prompt_tokens": 2991,
        "completion_tokens": 315
      }
    },
    "rollout_hard": 0.733333,
    "rollout_soft": 0.733333,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 49,
        "n_envs": 15,
        "hard": 0.7333333333333333,
        "soft": 0.7333333333333333,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 5,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      4,
      8,
      8,
      4
    ],
    "candidate_hash": "95c14a5ec744659b",
    "candidate_skill_len": 5725,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.74,
    "selection_soft": 0.74,
    "gate_metric": "hard",
    "candidate_gate_score": 0.74,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 6845.0
  },
  {
    "step": 14,
    "epoch": 2,
    "step_in_epoch": 3,
    "timing": {
      "rollout_s": 2300.0,
      "reflect_s": 15.6,
      "aggregate_s": 13.5,
      "select_s": 6.2,
      "update_s": 0.0,
      "evaluate_s": 4821.9
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 42509,
        "completion_tokens": 2030
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 3722,
        "completion_tokens": 1426
      },
      "ranking": {
        "calls": 1,
        "prompt_tokens": 2952,
        "completion_tokens": 257
      }
    },
    "rollout_hard": 0.466667,
    "rollout_soft": 0.466667,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 52,
        "n_envs": 15,
        "hard": 0.4666666666666667,
        "soft": 0.4666666666666667,
        "n_failure_patches": 1,
        "n_success_patches": 1
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 1,
    "n_success_patches": 1,
    "n_edits_merged": 5,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      8,
      8,
      8,
      7
    ],
    "candidate_hash": "f7b7ea39bd4b0028",
    "candidate_skill_len": 5242,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.78,
    "selection_soft": 0.78,
    "gate_metric": "hard",
    "candidate_gate_score": 0.78,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 7157.1
  },
  {
    "step": 15,
    "epoch": 2,
    "step_in_epoch": 4,
    "timing": {
      "rollout_s": 1625.4,
      "reflect_s": 27.1,
      "aggregate_s": 28.9,
      "select_s": 4.6,
      "update_s": 0.0,
      "evaluate_s": 5063.6
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 50250,
        "completion_tokens": 3150
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 7637,
        "completion_tokens": 3080
      },
      "ranking": {
        "calls": 1,
        "prompt_tokens": 3487,
        "completion_tokens": 255
      }
    },
    "rollout_hard": 0.733333,
    "rollout_soft": 0.733333,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 51,
        "n_envs": 15,
        "hard": 0.7333333333333333,
        "soft": 0.7333333333333333,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 6,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      8,
      8,
      4,
      4
    ],
    "candidate_hash": "cb5679066596c55b",
    "candidate_skill_len": 5618,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.72,
    "selection_soft": 0.72,
    "gate_metric": "hard",
    "candidate_gate_score": 0.72,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 6749.7
  },
  {
    "step": 16,
    "epoch": 2,
    "step_in_epoch": 5,
    "timing": {
      "rollout_s": 1262.6,
      "reflect_s": 20.3,
      "aggregate_s": 23.1,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 5016.9
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 54351,
        "completion_tokens": 2417
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 6721,
        "completion_tokens": 2283
      },
      "ranking": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.866667,
    "rollout_soft": 0.866667,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 43,
        "n_envs": 15,
        "hard": 0.8666666666666667,
        "soft": 0.8666666666666667,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 4,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      2,
      8,
      8,
      5
    ],
    "candidate_hash": "52e9b49a0ef99507",
    "candidate_skill_len": 4994,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.74,
    "selection_soft": 0.74,
    "gate_metric": "hard",
    "candidate_gate_score": 0.74,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 6323.0
  },
  {
    "step": 17,
    "epoch": 2,
    "step_in_epoch": 6,
    "timing": {
      "rollout_s": 1616.7,
      "reflect_s": 25.0,
      "aggregate_s": 23.1,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 5122.7
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 56258,
        "completion_tokens": 2650
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 6811,
        "completion_tokens": 2383
      },
      "ranking": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.8,
    "rollout_soft": 0.8,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 50,
        "n_envs": 15,
        "hard": 0.8,
        "soft": 0.8,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 4,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      3,
      3,
      3,
      8
    ],
    "candidate_hash": "fcfb3b6967bfc115",
    "candidate_skill_len": 6112,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.74,
    "selection_soft": 0.74,
    "gate_metric": "hard",
    "candidate_gate_score": 0.74,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 6787.4
  },
  {
    "step": 18,
    "epoch": 2,
    "step_in_epoch": 7,
    "timing": {
      "rollout_s": 2259.2,
      "reflect_s": 15.9,
      "aggregate_s": 14.5,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 4979.6
    },
    "tokens": {
      "analyst": {
        "calls": 2,
        "prompt_tokens": 49829,
        "completion_tokens": 2120
      },
      "merge": {
        "calls": 1,
        "prompt_tokens": 3742,
        "completion_tokens": 1380
      },
      "ranking": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.466667,
    "rollout_soft": 0.466667,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 45,
        "n_envs": 15,
        "hard": 0.4666666666666667,
        "soft": 0.4666666666666667,
        "n_failure_patches": 1,
        "n_success_patches": 1
      }
    ],
    "n_patches": 2,
    "n_failure_patches": 1,
    "n_success_patches": 1,
    "n_edits_merged": 4,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      8,
      8,
      7,
      7
    ],
    "candidate_hash": "99e479be9bb37b4e",
    "candidate_skill_len": 5201,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.76,
    "selection_soft": 0.76,
    "gate_metric": "hard",
    "candidate_gate_score": 0.76,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 7269.2
  },
  {
    "step": 19,
    "epoch": 2,
    "step_in_epoch": 8,
    "timing": {
      "rollout_s": 1934.3,
      "reflect_s": 23.8,
      "aggregate_s": 19.9,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 5303.6
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 65883,
        "completion_tokens": 2312
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 6355,
        "completion_tokens": 1913
      },
      "ranking": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.866667,
    "rollout_soft": 0.866667,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 46,
        "n_envs": 15,
        "hard": 0.8666666666666667,
        "soft": 0.8666666666666667,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 4,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      8,
      2,
      2,
      2
    ],
    "candidate_hash": "a246f3d9392746fa",
    "candidate_skill_len": 6016,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.72,
    "selection_soft": 0.72,
    "gate_metric": "hard",
    "candidate_gate_score": 0.72,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 7281.6
  },
  {
    "step": 20,
    "epoch": 2,
    "step_in_epoch": 9,
    "timing": {
      "rollout_s": 1355.4,
      "reflect_s": 22.6,
      "aggregate_s": 22.0,
      "select_s": 0.0,
      "update_s": 0.0,
      "evaluate_s": 5490.4
    },
    "tokens": {
      "analyst": {
        "calls": 3,
        "prompt_tokens": 66123,
        "completion_tokens": 2028
      },
      "merge": {
        "calls": 2,
        "prompt_tokens": 6401,
        "completion_tokens": 2083
      },
      "ranking": {
        "calls": 0,
        "prompt_tokens": 0,
        "completion_tokens": 0
      }
    },
    "rollout_hard": 0.8,
    "rollout_soft": 0.8,
    "rollout_n": 15,
    "accumulation_batches": [
      {
        "batch_idx": 0,
        "batch_seed": 48,
        "n_envs": 15,
        "hard": 0.8,
        "soft": 0.8,
        "n_failure_patches": 1,
        "n_success_patches": 2
      }
    ],
    "n_patches": 3,
    "n_failure_patches": 1,
    "n_success_patches": 2,
    "n_edits_merged": 4,
    "n_edits_ranked": 4,
    "edit_budget": 4,
    "lr_control_mode": "fixed",
    "support_counts": [
      3,
      8,
      4,
      4
    ],
    "candidate_hash": "300aa048887eccd6",
    "candidate_skill_len": 5260,
    "edit_apply_summary": {
      "total": 4,
      "applied": 4,
      "skipped": 0,
      "errors": 0
    },
    "selection_hard": 0.7,
    "selection_soft": 0.7,
    "gate_metric": "hard",
    "candidate_gate_score": 0.7,
    "action": "reject",
    "current_score": 0.78,
    "best_score": 0.78,
    "best_step": 2,
    "current_origin": "step_0002",
    "best_origin": "step_0002",
    "skill_len": 3908,
    "wall_time_s": 6890.4
  }
]

==> anc/evidence/qwen_v2/math500/optimization/skillopt/summary.json <==
{
  "version": "skillopt-0.1.0",
  "config": {
    "env": "bench",
    "out_root": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/skillopt_run",
    "seed": 42,
    "skill_init": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/skillopt_run/skill_init.md",
    "num_epochs": 2,
    "batch_size": 15,
    "accumulation": 1,
    "merge_batch_size": 15,
    "train_size": 150,
    "sel_env_num": 50,
    "test_env_num": 0,
    "eval_test": false,
    "edit_budget": 4,
    "analyst_workers": 2,
    "use_gate": true,
    "gate_metric": "hard",
    "lr_control_mode": "fixed",
    "lr_scheduler": "constant",
    "skill_update_mode": "patch",
    "use_slow_update": false,
    "use_meta_skill": false,
    "use_skill_aware_reflection": false,
    "model_backend": "qwen_chat",
    "optimizer_backend": "qwen_chat",
    "target_backend": "qwen_chat",
    "target_model": "qwen/qwen3.8-27b",
    "optimizer_model": "anthropic/claude-opus-4.8",
    "target_qwen_chat_base_url": "<LOCAL_TARGET_ENDPOINT>",
    "target_qwen_chat_temperature": 0.0,
    "target_qwen_chat_max_tokens": 4096,
    "target_qwen_chat_timeout_seconds": 480,
    "optimizer_qwen_chat_base_url": "https://openrouter.ai/api/v1",
    "optimizer_qwen_chat_temperature": 0.2,
    "optimizer_qwen_chat_max_tokens": 8192,
    "optimizer_qwen_chat_timeout_seconds": 600,
    "steps_per_epoch": 10,
    "batches_per_epoch": 10,
    "samples_per_epoch": 150
  },
  "baseline_selection_hard": 0.72,
  "best_selection_hard": 0.78,
  "final_selection_hard": null,
  "final_selection_soft": null,
  "best_step": 2,
  "current_origin": "step_0002",
  "best_origin": "step_0002",
  "total_steps": 20,
  "total_accepts": 2,
  "total_rejects": 18,
  "total_skips": 0,
  "epoch_stats": [
    {
      "epoch": 1,
      "steps": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "accepts": 2,
      "rejects": 8,
      "skips": 0,
      "best_score_at_epoch_end": 0.78,
      "current_score_at_epoch_end": 0.78
    },
    {
      "epoch": 2,
      "steps": [
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20
      ],
      "accepts": 0,
      "rejects": 10,
      "skips": 0,
      "best_score_at_epoch_end": 0.78,
      "current_score_at_epoch_end": 0.78
    }
  ],
  "baseline_test_hard": null,
  "baseline_test_soft": null,
  "test_hard": null,
  "test_soft": null,
  "final_test_hard": null,
  "final_test_soft": null,
  "test_delta_hard": null,
  "final_test_delta_hard": null,
  "total_wall_time_s": 139659.6,
  "token_summary": {
    "_total": {
      "calls": 102,
      "prompt_tokens": 1087901,
      "completion_tokens": 93753,
      "total_tokens": 1181654
    },
    "analyst": {
      "calls": 56,
      "prompt_tokens": 938462,
      "completion_tokens": 48253,
      "total_tokens": 986715
    },
    "merge": {
      "calls": 36,
      "prompt_tokens": 118950,
      "completion_tokens": 42823,
      "total_tokens": 161773
    },
    "ranking": {
      "calls": 10,
      "prompt_tokens": 30489,
      "completion_tokens": 2677,
      "total_tokens": 33166
    }
  }
}

==> anc/evidence/qwen_v2/math500/results/delta_paired.csv <==
scenario,target_id,comparison,n_paired,delta_score,delta_percent,p_value_sign_permutation,primary_metric,delta_primary,p_value_primary_sign_permutation
llm,qwen38_27b_local,gepa vs baseline,250,0.06619999999999959,7.679814385150761,9.999000099990002e-05,EM,0.07600000000000007,0.00019998000199980003
llm,qwen38_27b_local,skillopt vs baseline,250,0.0257999999999996,2.9930394431554053,0.05649435056494351,EM,0.03600000000000003,0.046295370462953706
llm,qwen38_27b_local,manual vs baseline,250,0.03559999999999974,4.129930394431523,0.006899310068993101,EM,0.040000000000000036,0.0301969803019698
llm,qwen38_27b_local,skillopt vs gepa,250,-0.04039999999999999,-4.352510234863176,0.015498450154984501,EM,-0.040000000000000036,0.07169283071692831
llm,qwen38_27b_local,manual vs gepa,250,-0.03059999999999985,-3.296703296703281,0.0202979702029797,EM,-0.03600000000000003,0.061693830616938304
llm,qwen38_27b_local,manual vs skillopt,250,0.009800000000000142,1.1038522189682523,0.47755224477552244,EM,0.0040000000000000036,1.0


==> anc/evidence/qwen_v2/math500/results/optimization_costs.csv <==
target_id,optimizer,status,rollouts,accepted_edits,rejected_edits,wall_clock_seconds,cost_usd,artifact_path,reason
qwen38_27b_local,gepa,completed,430,0,0,46078.145790621056,0.0,$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md,official gepa.optimize: reflective Pareto prompt evolution
qwen38_27b_local,skillopt,completed,102,2,18,145361.17890379403,0.0,$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md,official ReflACT trainer: bounded skill edits con gate strict su selection set held-out


==> anc/evidence/qwen_v2/math500/results/report.html <==
<!doctype html><html><head><meta charset='utf-8'><title>GEPA vs SkillOpt Benchmark</title>
<style>body{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,sans-serif;max-width:1180px;margin:40px auto;line-height:1.45}table{border-collapse:collapse;width:100%;font-size:13px}th,td{border:1px solid #ddd;padding:6px;vertical-align:top}th{background:#f6f6f6}svg{max-width:100%;border:1px solid #ddd;margin:10px 0}.note{background:#fff7d6;padding:12px;border:1px solid #e5d28a}pre{white-space:pre-wrap;background:#f7f7f7;padding:12px}</style></head><body>
<h1>Benchmark GEPA vs SkillOpt</h1>
<p class='note'>Report generato automaticamente. I target non raggiungibili restano nel campione come skip/error; distinguere sempre batteria dry-run da ottimizzazione reale.</p>
<h2>Sintesi paper e confronto concettuale</h2>
<pre># Analisi tecnica: GEPA vs SkillOpt

## GEPA: Reflective Prompt Evolution Can Outperform Reinforcement Learning

GEPA (Genetic-Pareto) ottimizza sistemi AI che contengono parametri testuali, in particolare prompt LLM ma anche codice, configurazioni e architetture agentiche. La tesi centrale e&#x27; che una traiettoria completa di sistema contiene molta piu&#x27; informazione di un reward scalare: reasoning, tool call, tool output, errori e feedback di valutazione vengono letti da un modello riflessivo che produce diagnosi in linguaggio naturale e mutazioni mirate dell&#x27;artefatto testuale.

Il ciclo operativo e&#x27;:

1. selezionare un candidato dal fronte di Pareto;
2. eseguirlo su minibatch di task, salvando traiettorie e side information;
3. riflettere in linguaggio naturale sui fallimenti e sui successi;
4. mutare il prompt o altro artefatto testuale;
5. accettare il candidato nella popolazione se migliora il profilo Pareto.

La scelta Pareto-based e&#x27; cruciale: GEPA non cerca un singolo &quot;prompt migliore globale&quot; durante tutta la ricerca. Mantiene invece candidati che eccellono su sottoinsiemi diversi delle istanze, poi campiona e combina candidati promettenti. Questo riduce il rischio di ottimi locali e reward hacking, perche&#x27; una mutazione utile per una famiglia di task puo&#x27; sopravvivere anche se non domina immediatamente tutte le altre.

Secondo gli autori, GEPA supera GRPO di circa 6% in media e fino a 20% sui task riportati, usando fino a 35x meno rollout. Il README ufficiale descrive un regime tipico di 100-500 valutazioni contro 5.000-25.000+ rollout per GRPO. GEPA supera anche MIPROv2 di oltre 10% in media in diversi setting, con esempi come +12% accuracy su AIME-2025.

Per questo benchmark e&#x27; rilevante per due motivi: non richiede accesso ai pesi del modello e puo&#x27; ottimizzare compound AI systems. Quindi lo stesso runner puo&#x27; agire sul prompt di un modello single-turn o sul prompt/orchestrazione di un client MCP che produce tool call reali.

Le estensioni recenti includono `optimize_anything`, che tratta qualunque stringa valutabile come candidato ottimizzabile: prompt, codice, policy di scheduling, descrizioni tool, skill agentiche e configurazioni. Nel nostro caso questa API e&#x27; il fallback concettuale per ottimizzare prompt di orchestrazione MCP e descrizioni operative non strettamente riconducibili a un singolo prompt LLM.

## SkillOpt: Executive Strategy for Self-Evolving Agent Skills

SkillOpt tratta un documento di skill come stato esterno allenabile di un agente frozen. Il modello target, l&#x27;harness e il backend non vengono modificati; si ottimizza solo il documento testuale che guida procedure, verifiche, uso strumenti e formato di output.

Il ciclo operativo usa un modello ottimizzatore separato. Il target agent esegue rollout scored con la skill corrente. L&#x27;optimizer model analizza successi e fallimenti e propone edit vincolati `add`, `delete`, `replace` su un singolo documento. Ogni candidato viene accettato solo se migliora strettamente uno score su validation held-out. Questa regola trasforma la self-revision in una procedura propose-and-test riproducibile.

I meccanismi di stabilita&#x27; principali sono:

- textual learning-rate budget: limita ampiezza e numero degli edit, evitando rewrite distruttivi;
- rejected-edit buffer: conserva direzioni respinte come feedback negativo per non ripetere errori;
- aggiornamento epoch-wise slow/meta: separa aggiornamenti rapidi da consolidamento piu&#x27; lento, riducendo oscillazioni e overfitting.

Il vantaggio di deployment e&#x27; netto: la skill ottimizzata e&#x27; un file statico, tipicamente `best_skill.md`, consumato dal modello target senza chiamate aggiuntive a runtime. Tutto il costo del modello ottimizzatore resta nel training offline.

Gli autori riportano validazione su 6 benchmark (SearchQA, spreadsheet, office/documenti, DocVQA, LiveMath, ALFWorld), 7 modelli target, 3 execution mode (chat diretta, Codex, Claude Code) e 52 celle modello x benchmark x harness. SkillOpt risulta migliore o a pari merito in tutte le 52 celle valutate. Sul target GPT-5.5 il paper/project page riporta lift medi di +23.5 punti in direct chat, +24.8 nel loop Codex e +19.1 nel loop Claude Code rispetto a no-skill.

## Tabella comparativa concettuale

| Dimensione | GEPA | SkillOpt |
| --- | --- | --- |
| Unita&#x27; di ottimizzazione | Prompt o qualunque parametro testuale del sistema: system prompt, tool descriptions, codice, configurazioni. | Singolo documento di skill esterno, usato dal target agent frozen. |
| Feedback usato | Riflessione in linguaggio naturale su traiettorie complete: reasoning, tool call, output, errori, ASI. | Rollout scored, riflessione optimizer-side, edit vincolati add/delete/replace. |
| Accettazione mutazione | Ricerca evolutiva Pareto-based: conserva candidati complementari sul fronte e li campiona/combina. | Gate validation held-out: accetta un edit solo se migliora strettamente lo score di validazione. |
| Costo inferenza post-ottimizzazione | Nessun costo strutturale aggiuntivo se il prompt ottimizzato sostituisce il prompt baseline; eventuale overhead solo se si sceglie search a runtime. | Zero chiamate aggiuntive a runtime: viene letto solo `best_skill.md`. |
| Punti di forza | Sample efficiency, interpretabilita&#x27; delle mutazioni, compound AI systems, tool agents, prompt multi-componente. | Stabilita&#x27; del training testuale, deployment semplice, artifact trasferibile, controllo anti-regressione tramite held-out gate. |
| Quando preferirlo | Quando il comportamento dipende fortemente dal prompt/orchestrazione o dalle descrizioni tool; quando le traiettorie contengono errori diagnostici ricchi. | Quando si vuole mantenere frozen il target e distribuire una procedura operativa statica, auditabile e riusabile. |
| Rischi principali | Overfitting al validation/frontier se gli split sono piccoli; costo del reflection model; complessita&#x27; nella gestione di candidati Pareto. | Conservatorismo del strict gate; dipendenza dalla qualita&#x27; del validation set; rischio di skill troppo specifica se il budget e&#x27; mal calibrato. |

</pre>
<h2>Metriche aggregate con CI bootstrap</h2>
<table><thead><tr><th>scenario</th><th>target_id</th><th>condition</th><th>n</th><th>composite_mean</th><th>composite_ci95_low</th><th>composite_ci95_high</th><th>primary_metric</th><th>quality_mean</th><th>quality_ci95_low</th><th>quality_ci95_high</th><th>format_mean</th><th>coverage_mean</th><th>robustness_mean</th><th>latency_mean_ms</th><th>latency_p95_ms</th><th>cost_mean_usd</th><th>cost_total_usd</th><th>tool_calls_mean</th><th>error_rate</th></tr></thead><tbody><tr><td>llm</td><td>qwen38_27b_local</td><td>baseline</td><td>250</td><td>0.8620</td><td>0.8226</td><td>0.8994</td><td>EM</td><td>0.8280</td><td>0.7800</td><td>0.8760</td><td>0.8720</td><td>0.8280</td><td>0.9960</td><td>143340.8975</td><td>475268.4861</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0040</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>gepa</td><td>250</td><td>0.9282</td><td>0.8990</td><td>0.9544</td><td>EM</td><td>0.9040</td><td>0.8640</td><td>0.9400</td><td>0.9560</td><td>0.9040</td><td>0.9960</td><td>99352.6519</td><td>467777.0853</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0040</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>skillopt</td><td>250</td><td>0.8878</td><td>0.8494</td><td>0.9230</td><td>EM</td><td>0.8640</td><td>0.8200</td><td>0.9040</td><td>0.9080</td><td>0.8640</td><td>0.9640</td><td>123721.5489</td><td>479279.6444</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0360</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual</td><td>250</td><td>0.8976</td><td>0.8620</td><td>0.9296</td><td>EM</td><td>0.8680</td><td>0.8240</td><td>0.9080</td><td>0.9200</td><td>0.8680</td><td>0.9960</td><td>115922.6219</td><td>474036.2195</td><td>0.0000</td><td>0.0000</td><td>0.0000</td><td>0.0040</td></tr></tbody></table>
<h2>Delta paired e significativita'</h2>
<table><thead><tr><th>scenario</th><th>target_id</th><th>comparison</th><th>n_paired</th><th>delta_score</th><th>delta_percent</th><th>p_value_sign_permutation</th><th>primary_metric</th><th>delta_primary</th><th>p_value_primary_sign_permutation</th></tr></thead><tbody><tr><td>llm</td><td>qwen38_27b_local</td><td>gepa vs baseline</td><td>250</td><td>0.0662</td><td>7.6798</td><td>0.0001</td><td>EM</td><td>0.0760</td><td>0.0002</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>skillopt vs baseline</td><td>250</td><td>0.0258</td><td>2.9930</td><td>0.0565</td><td>EM</td><td>0.0360</td><td>0.0463</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual vs baseline</td><td>250</td><td>0.0356</td><td>4.1299</td><td>0.0069</td><td>EM</td><td>0.0400</td><td>0.0302</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>skillopt vs gepa</td><td>250</td><td>-0.0404</td><td>-4.3525</td><td>0.0155</td><td>EM</td><td>-0.0400</td><td>0.0717</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual vs gepa</td><td>250</td><td>-0.0306</td><td>-3.2967</td><td>0.0203</td><td>EM</td><td>-0.0360</td><td>0.0617</td></tr><tr><td>llm</td><td>qwen38_27b_local</td><td>manual vs skillopt</td><td>250</td><td>0.0098</td><td>1.1039</td><td>0.4776</td><td>EM</td><td>0.0040</td><td>1.0000</td></tr></tbody></table>
<h2>Costi ottimizzazione one-time</h2>
<table><thead><tr><th>target_id</th><th>optimizer</th><th>status</th><th>rollouts</th><th>accepted_edits</th><th>rejected_edits</th><th>wall_clock_seconds</th><th>cost_usd</th><th>artifact_path</th><th>reason</th></tr></thead><tbody><tr><td>qwen38_27b_local</td><td>gepa</td><td>completed</td><td>430</td><td>0</td><td>0</td><td>46078.145790621056</td><td>0.0</td><td>$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md</td><td>official gepa.optimize: reflective Pareto prompt evolution</td></tr><tr><td>qwen38_27b_local</td><td>skillopt</td><td>completed</td><td>102</td><td>2</td><td>18</td><td>145361.17890379403</td><td>0.0</td><td>$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md</td><td>official ReflACT trainer: bounded skill edits con gate strict su selection set held-out</td></tr></tbody></table>
<h2>Grafici</h2>
<svg viewBox='0 0 980 360' role='img' aria-label='Score composito per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Score composito per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>Score medio</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>qwen38_27b_local</text><rect x='146.0' y='94.5' width='137.6' height='215.5' fill='#6b7280'/><rect x='318.0' y='78.0' width='137.6' height='232.0' fill='#2563eb'/><rect x='490.0' y='88.1' width='137.6' height='221.9' fill='#16a34a'/><rect x='662.0' y='85.6' width='137.6' height='224.4' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 980 360' role='img' aria-label='Latenza media per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Latenza media per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>Latenza (ms)</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>qwen38_27b_local</text><rect x='146.0' y='60.0' width='137.6' height='250.0' fill='#6b7280'/><rect x='318.0' y='136.7' width='137.6' height='173.3' fill='#2563eb'/><rect x='490.0' y='94.2' width='137.6' height='215.8' fill='#16a34a'/><rect x='662.0' y='107.8' width='137.6' height='202.2' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 980 360' role='img' aria-label='Costo medio per target e condizione'><text x='490.0' y='24' text-anchor='middle' font-size='16'>Costo medio per target e condizione</text><text x='18' y='180.0' transform='rotate(-90 18 180.0)' font-size='12'>USD/richiesta</text><text x='490.0' y='348' text-anchor='middle' font-size='9'>qwen38_27b_local</text><rect x='146.0' y='310.0' width='137.6' height='0.0' fill='#6b7280'/><rect x='318.0' y='310.0' width='137.6' height='0.0' fill='#2563eb'/><rect x='490.0' y='310.0' width='137.6' height='0.0' fill='#16a34a'/><rect x='662.0' y='310.0' width='137.6' height='0.0' fill='#d97706'/><rect x='800' y='50' width='12' height='12' fill='#6b7280'/><text x='818' y='61' font-size='12'>baseline</text><rect x='800' y='70' width='12' height='12' fill='#2563eb'/><text x='818' y='81' font-size='12'>gepa</text><rect x='800' y='90' width='12' height='12' fill='#16a34a'/><text x='818' y='101' font-size='12'>skillopt</text><rect x='800' y='110' width='12' height='12' fill='#d97706'/><text x='818' y='121' font-size='12'>manual</text></svg>
<svg viewBox='0 0 420 420' role='img' aria-label='Radar multi metrica'><text x='210' y='24' text-anchor='middle' font-size='16'>Radar multi-metrica: qwen38_27b_local</text><line x1='210' y1='210' x2='210.0' y2='70.0' stroke='#ddd'/><text x='210.0' y='70.0' font-size='11'>qualita&#x27;</text><line x1='210' y1='210' x2='350.0' y2='210.0' stroke='#ddd'/><text x='350.0' y='210.0' font-size='11'>formato</text><line x1='210' y1='210' x2='210.0' y2='350.0' stroke='#ddd'/><text x='210.0' y='350.0' font-size='11'>coverage</text><line x1='210' y1='210' x2='70.0' y2='210.0' stroke='#ddd'/><text x='70.0' y='210.0' font-size='11'>robustezza</text><polygon points='210.0,94.1 332.1,210.0 210.0,325.9 70.6,210.0' fill='#6b7280' fill-opacity='0.12' stroke='#6b7280'/><polygon points='210.0,83.4 343.8,210.0 210.0,336.6 70.6,210.0' fill='#2563eb' fill-opacity='0.12' stroke='#2563eb'/><polygon points='210.0,89.0 337.1,210.0 210.0,331.0 75.0,210.0' fill='#16a34a' fill-opacity='0.12' stroke='#16a34a'/><polygon points='210.0,88.5 338.8,210.0 210.0,331.5 70.6,210.0' fill='#d97706' fill-opacity='0.12' stroke='#d97706'/></svg>
<svg viewBox='0 0 760 420' role='img' aria-label='Pareto qualita costo'><text x='380' y='24' text-anchor='middle' font-size='16'>Pareto qualita' vs costo medio</text><line x1='60' y1='360' x2='700' y2='360' stroke='#333'/><line x1='60' y1='360' x2='60' y2='60' stroke='#333'/><text x='380.0' y='408' text-anchor='middle' font-size='12'>Costo medio per richiesta (USD)</text><text x='16' y='210.0' transform='rotate(-90 16 210.0)' font-size='12'>Score composito</text><circle cx='60.0' cy='101.4' r='6' fill='#6b7280'/><text x='68.0' y='93.4' font-size='9'>qwen38_27b_local</text><circle cx='60.0' cy='81.5' r='6' fill='#2563eb'/><text x='68.0' y='73.5' font-size='9'>qwen38_27b_local</text><circle cx='60.0' cy='93.7' r='6' fill='#16a34a'/><text x='68.0' y='85.7' font-size='9'>qwen38_27b_local</text><circle cx='60.0' cy='90.7' r='6' fill='#d97706'/><text x='68.0' y='82.7' font-size='9'>qwen38_27b_local</text></svg>
</body></html>

==> anc/evidence/qwen_v2/math500/results/run_identity.json <==
{
  "config_sha256": "902d25ac948d6741b0834e1c342b5c57ba2107305d558b37572004a10b7e868c",
  "datasets": {
    "llm": {
      "file_sha256": "68dfe231c9960ebd14d6638892c851c18295245f016886fe7556e657c36fd3b9",
      "ordering_sha256": "dd88cca3676b5930c814825cd33e78bb8ac37b1af9fd181cbbdd21872a078d62",
      "path": "$REPOSITORY_ROOT/data/tasks_math500.jsonl",
      "splits": {
        "test": {
          "canonical_rows_sha256": "9ea6d902822c393b33a550dd26f9fcaf8f0fceb7a4f81cd6bab4e510771612b2",
          "count": 250,
          "ordered_ids_sha256": "66ff87203a3cdd1720e1fd88899f7e937564be83253f9da50a31efee3214231c"
        },
        "train": {
          "canonical_rows_sha256": "365230d44d569f4db3b682a3d06e0df44e3451ac34c0226c127defba46f2a167",
          "count": 150,
          "ordered_ids_sha256": "c2e23ebf40c69ffc8448e07c577beb357af6fd8224115bcfd9078a4413c1499b"
        },
        "val": {
          "canonical_rows_sha256": "384db72f41a391370187a19ae80e3a75b455d59fd63b7fc67008afbefcc9c878",
          "count": 100,
          "ordered_ids_sha256": "edf6959a94e892270be8f8ea23c7963c60a20098683978c8878ad310718c943c"
        }
      }
    },
    "mcp": {
      "file_sha256": "4d5d842b78255e79b005939d93c94dde4a68dc65f95efe51124787324c4d1679",
      "ordering_sha256": "4e95cfb78a8eecccc16b764dba1c0d17b996437129555ffc30c07e0eeddb1cdc",
      "path": "$REPOSITORY_ROOT/data/tasks_mcp_bea.jsonl",
      "splits": {
        "test": {
          "canonical_rows_sha256": "95533b3e61b437eb0b2e2b18ce69fada2e4afba6dba1d48bf5360c050eb7286d",
          "count": 8,
          "ordered_ids_sha256": "e0880caf2f2cdbc0271f16cba391cdf993284004899082ee40f20073fda0efdb"
        },
        "train": {
          "canonical_rows_sha256": "9fd71e26c03e665acfe896b21e29f7db096117087337ee35a8c851d301826581",
          "count": 8,
          "ordered_ids_sha256": "d279e76a5ef8ace9584ee79a366686361727389c6d1e1ddff8cfecd9b39d914d"
        },
        "val": {
          "canonical_rows_sha256": "8e6b68345ff2da2a1d5f5963b97fd2851922cfcaeb552137192c55c983f37026",
          "count": 8,
          "ordered_ids_sha256": "fc0e03b49ad26f5c8964442e1fd8f7ecbacaeb8edd2c2571af22a2ce571e9a82"
        }
      }
    }
  },
  "evaluation": {
    "conditions": [
      "baseline",
      "gepa",
      "skillopt",
      "manual"
    ],
    "split": "test"
  },
  "identity_sha256": "2d8cde95582ae50e2ec550b10487834b88bbbf570d309bafb39bb2ae6e006f73",
  "targets": {
    "qwen38_27b_local": {
      "adapter": "openai_compatible",
      "base_url": "<LOCAL_TARGET_ENDPOINT>",
      "fallback_base_urls": [
        "<LOCAL_TARGET_ENDPOINT>"
      ],
      "max_tokens": 4096,
      "model": "qwen/qwen3.8-27b",
      "referenced_files": {
        "condition:baseline:prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_math_minimal.md",
          "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
        },
        "condition:gepa:fallback_prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_math_minimal.md",
          "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
        },
        "condition:gepa:prompt_artifact": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md",
          "sha256": "f44b8cdc473bcbd887e886bd5b6baed75503fbfbad719bcf919b087abfe089c5"
        },
        "condition:gepa:prompt_artifact_manifest": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/gepa/qwen38_27b_local/best_prompt.md.manifest.json",
          "sha256": "85eac6eae7fe7b5c443ec509aefdafd2699ebb83d565e32d7e1904385095eb1e"
        },
        "condition:manual:prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_math_system.md",
          "sha256": "f40a9c0fffd09fb29448b69b029849a488c9994e5151895b742de97adab75e27"
        },
        "condition:skillopt:fallback_skill": {
          "path": "$REPOSITORY_ROOT/skills/minimal_math_skill.md",
          "sha256": "7d3b888f91084c8180af5a181c993ccf6cede6853aa7cdf507df73098015d797"
        },
        "condition:skillopt:prompt": {
          "path": "$REPOSITORY_ROOT/prompts/benchmark_math_minimal.md",
          "sha256": "07daed7cbf65c973920c034231314af969f0454bd08c93f5e7cc74abcb9b62f7"
        },
        "condition:skillopt:skill_artifact": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md",
          "sha256": "33225df46b7d6fec627d019480cab1a402d757e45fa398149d8c2aa9bdad68d3"
        },
        "condition:skillopt:skill_artifact_manifest": {
          "path": "$REPOSITORY_ROOT/experiments/qwen38_v2/math500/artifacts/skillopt/qwen38_27b_local/best_skill.md.manifest.json",
          "sha256": "718fc83ba7cdaff7c88008782a7e609347c958729f0702c5894e118b98ffa0fe"
        }
      },
      "temperature": 0.0,
      "timeout_seconds": 480
    }
  }
}

==> anc/evidence/qwen_v2/math500/results/summary.csv <==
scenario,target_id,condition,n,ok_rate,composite_mean,quality_mean,format_mean,coverage_mean,robustness_mean,latency_mean_ms,latency_median_ms,latency_p95_ms,cost_total_usd,cost_mean_usd,tool_calls_mean,error_count
llm,qwen38_27b_local,baseline,250,0.996,0.8620000000000003,0.828,0.872,0.828,0.996,143340.89747217507,67625.58638199698,475268.48613799666,0.0,0.0,0.0,1
llm,qwen38_27b_local,gepa,250,0.996,0.9281999999999999,0.904,0.956,0.904,0.996,99352.65189214757,44483.96232299274,467777.0853320253,0.0,0.0,0.0,1
llm,qwen38_27b_local,skillopt,250,0.964,0.8877999999999999,0.864,0.908,0.864,0.964,123721.54885672173,57834.109937015455,479279.6444169944,0.0,0.0,0.0,9
llm,qwen38_27b_local,manual,250,0.996,0.8976000000000001,0.868,0.92,0.868,0.996,115922.62192411903,56812.25887394976,474036.21949005174,0.0,0.0,0.0,1


==> anc/evidence/qwen_v2/math500/results/summary_with_ci.csv <==
scenario,target_id,condition,n,composite_mean,composite_ci95_low,composite_ci95_high,primary_metric,quality_mean,quality_ci95_low,quality_ci95_high,format_mean,coverage_mean,robustness_mean,latency_mean_ms,latency_p95_ms,cost_mean_usd,cost_total_usd,tool_calls_mean,error_rate
llm,qwen38_27b_local,baseline,250,0.8620000000000003,0.8226000000000004,0.8994000000000002,EM,0.828,0.78,0.876,0.872,0.828,0.996,143340.89747217507,475268.48613799666,0.0,0.0,0.0,0.0040000000000000036
llm,qwen38_27b_local,gepa,250,0.9281999999999999,0.8989999999999999,0.9543999999999999,EM,0.904,0.864,0.94,0.956,0.904,0.996,99352.65189214757,467777.0853320253,0.0,0.0,0.0,0.0040000000000000036
llm,qwen38_27b_local,skillopt,250,0.8877999999999999,0.8493999999999999,0.9229999999999999,EM,0.864,0.82,0.904,0.908,0.864,0.964,123721.54885672173,479279.6444169944,0.0,0.0,0.0,0.03600000000000003
llm,qwen38_27b_local,manual,250,0.8976000000000001,0.862,0.9296000000000001,EM,0.868,0.824,0.908,0.92,0.868,0.996,115922.62192411903,474036.21949005174,0.0,0.0,0.0,0.0040000000000000036


==> anc/evidence/seeds/prompts/benchmark_math_minimal.md <==
Solve the math problem. Give the final answer inside \boxed{}.


==> anc/evidence/seeds/prompts/benchmark_math_system.md <==
# System prompt — competition math (MATH-500)

You are a mathematical problem solver.

Rules:

- Reason step by step, showing the key passages.
- Keep the reasoning concise; avoid repeating the problem statement.
- Always end with the final answer inside \boxed{}.
- The boxed answer must contain only the answer in its simplest form (a number, fraction, or expression), with no extra words.


==> anc/evidence/seeds/prompts/benchmark_qa_minimal.md <==
Answer the question using the provided paragraphs. Reply with the short answer only.


==> anc/evidence/seeds/prompts/benchmark_qa_system.md <==
# System prompt — multi-hop QA (HotpotQA)

You are a question answering system. You receive context paragraphs and a question.

Rules:

- Use only the provided paragraphs to answer.
- Combine information from multiple paragraphs when needed (multi-hop).
- Reply with the exact short answer only: a name, date, number, or short phrase.
- Do not add explanations, punctuation, or extra text.
- Answer in English.


==> anc/evidence/seeds/skills/minimal_math_skill.md <==
# Skill

Solve the math problem. Give the final answer inside \boxed{}.


==> anc/evidence/seeds/skills/minimal_skill.md <==
# Skill

Answer the question using the provided paragraphs.


==> anc/evidence/statistics/cross_model_effects.csv <==
model,benchmark,condition,metric,n_paired,delta_points,ci95_low,ci95_high,ci_method,bootstrap_replicates,seed
deepseek,hotpotqa,gepa,F1,500,-0.64420784,-2.67231713,1.37598238,paired_task_percentile_bootstrap,5000,42
deepseek,hotpotqa,skillopt,F1,500,-6.18254690,-8.77837662,-3.56899711,paired_task_percentile_bootstrap,5000,42
deepseek,hotpotqa,manual,F1,500,-2.13252381,-3.64061905,-0.65347619,paired_task_percentile_bootstrap,5000,42
qwen,hotpotqa,gepa,F1,500,0.00000000,0.00000000,0.00000000,paired_task_percentile_bootstrap,5000,42
qwen,hotpotqa,skillopt,F1,500,-3.21627895,-5.11744589,-1.41744589,paired_task_percentile_bootstrap,5000,42
qwen,hotpotqa,manual,F1,500,-2.44236121,-4.09416496,-0.86368345,paired_task_percentile_bootstrap,5000,42
deepseek,math500,gepa,EM,250,5.60000000,2.00000000,9.20000000,paired_task_percentile_bootstrap,5000,42
deepseek,math500,skillopt,EM,250,0.40000000,-2.80000000,3.60000000,paired_task_percentile_bootstrap,5000,42
deepseek,math500,manual,EM,250,2.00000000,-1.20000000,5.20000000,paired_task_percentile_bootstrap,5000,42
qwen,math500,gepa,EM,250,7.60000000,4.00000000,11.60000000,paired_task_percentile_bootstrap,5000,42
qwen,math500,skillopt,EM,250,3.60000000,0.40000000,6.80000000,paired_task_percentile_bootstrap,5000,42
qwen,math500,manual,EM,250,4.00000000,0.80000000,7.20000000,paired_task_percentile_bootstrap,5000,42


==> anc/evidence/statistics/holm_primary_automated_v2.csv <==
model,benchmark,comparison,delta_primary,raw_p,source,holm_p
deepseek,hotpotqa,gepa vs baseline,-0.00644207838944681,0.5363463653634637,"results_hotpotqa_minimal/runs.jsonl (derived two-sided paired primary-metric sign-permutation, 10,000 permutations, seed 42)",1.0
deepseek,hotpotqa,skillopt vs baseline,-0.06182546897546899,9.999000099990002e-05,"results_hotpotqa_minimal/runs.jsonl (derived two-sided paired primary-metric sign-permutation, 10,000 permutations, seed 42)",0.0007999200079992001
qwen,hotpotqa,gepa vs baseline,0.0,1.0,experiments/qwen38_v2/hotpotqa/results/delta_paired.csv,1.0
qwen,hotpotqa,skillopt vs baseline,-0.03216278954963192,0.00039996000399960006,experiments/qwen38_v2/hotpotqa/results/delta_paired.csv,0.0023997600239976003
deepseek,math500,gepa vs baseline,0.056,0.0046995300469953,"results_math500_minimal/runs.jsonl (derived two-sided paired primary-metric sign-permutation, 10,000 permutations, seed 42)",0.023497650234976502
deepseek,math500,skillopt vs baseline,0.004,1.0,"results_math500_minimal/runs.jsonl (derived two-sided paired primary-metric sign-permutation, 10,000 permutations, seed 42)",1.0
qwen,math500,gepa vs baseline,0.07600000000000007,0.00019998000199980003,experiments/qwen38_v2/math500/results/delta_paired.csv,0.0013998600139986002
qwen,math500,skillopt vs baseline,0.03600000000000003,0.046295370462953706,experiments/qwen38_v2/math500/results/delta_paired.csv,0.18518148185181482


==> anc/evidence/statistics/math_score_completion.csv <==
model,condition,n,intention_to_treat_em,successful_calls,completion_rate,successful_call_em,both_success_n,both_success_delta_vs_baseline
deepseek,baseline,250,0.852,250,1.0,0.852,,
deepseek,gepa,250,0.908,250,1.0,0.908,250,0.056
deepseek,skillopt,250,0.856,249,0.996,0.8594377510040161,249,0.008032128514056224
deepseek,manual,250,0.872,250,1.0,0.872,250,0.02
qwen,baseline,250,0.828,249,0.996,0.8313253012048193,,
qwen,gepa,250,0.904,249,0.996,0.9076305220883534,248,0.07258064516129033
qwen,skillopt,250,0.864,241,0.964,0.8962655601659751,240,0.0375
qwen,manual,250,0.868,249,0.996,0.8714859437751004,248,0.036290322580645164


==> anc/evidence/statistics/qwen_math_failure_timeline.csv <==
condition,task_id,created_at_utc,elapsed_hours,status,error_type,authorized_recovery_task
baseline,math500-test-test-algebra-2159,2026-10-03T11:42:56.741521+00:00,0.0,ok,,False
baseline,math500-test-test-precalculus-1202,2026-10-03T11:50:35.547942+00:00,0.12744622805555555,ok,,False
baseline,math500-test-test-intermediate_algebra-101,2026-10-03T11:52:51.656618+00:00,0.1652541936111111,ok,,False
baseline,math500-test-test-prealgebra-1128,2026-10-03T11:54:14.013317+00:00,0.18813105444444445,ok,,False
baseline,math500-test-test-number_theory-459,2026-10-03T11:55:13.263020+00:00,0.20458930527777777,ok,,False
baseline,math500-test-test-precalculus-44,2026-10-03T11:57:57.828930+00:00,0.25030205805555555,ok,,False
baseline,math500-test-test-number_theory-488,2026-10-03T11:59:50.467325+00:00,0.2815905011111111,ok,,False
baseline,math500-test-test-algebra-2080,2026-10-03T12:00:19.028113+00:00,0.2895240533333333,ok,,False
baseline,math500-test-test-prealgebra-505,2026-10-03T12:00:45.187375+00:00,0.29679051500000003,ok,,False
baseline,math500-test-test-algebra-524,2026-10-03T12:01:08.396572+00:00,0.30323751416666667,ok,,False
baseline,math500-test-test-geometry-802,2026-10-03T12:01:43.515572+00:00,0.31299279194444446,ok,,False
baseline,math500-test-test-counting_and_probability-188,2026-10-03T12:04:01.844265+00:00,0.3514174288888889,ok,,False
baseline,math500-test-test-counting_and_probability-119,2026-10-03T12:04:58.483512+00:00,0.3671505530555556,ok,,False
baseline,math500-test-test-number_theory-466,2026-10-03T12:05:15.248729+00:00,0.3718075577777778,ok,,False
baseline,math500-test-test-number_theory-864,2026-10-03T12:05:45.401965+00:00,0.3801834566666667,ok,,False
baseline,math500-test-test-geometry-817,2026-10-03T12:13:40.686300+00:00,0.5122068830555555,ok,,False
baseline,math500-test-test-algebra-824,2026-10-03T12:14:39.724018+00:00,0.5286062491666667,ok,,False
baseline,math500-test-test-algebra-529,2026-10-03T12:15:18.038168+00:00,0.5392490686111111,ok,,False
baseline,math500-test-test-intermediate_algebra-1111,2026-10-03T12:18:00.870084+00:00,0.584480156388889,ok,,False
baseline,math500-test-test-number_theory-1032,2026-10-03T12:19:50.334201+00:00,0.6148868555555556,ok,,False
baseline,math500-test-test-algebra-686,2026-10-03T12:26:59.320249+00:00,0.7340496466666666,ok,,False
baseline,math500-test-test-prealgebra-1238,2026-10-03T12:27:27.657024+00:00,0.7419209730555556,ok,,False
baseline,math500-test-test-counting_and_probability-1060,2026-10-03T12:27:56.138627+00:00,0.7498325294444445,ok,,False
baseline,math500-test-test-algebra-251,2026-10-03T12:28:24.444972+00:00,0.7576954030555555,ok,,False
baseline,math500-test-test-intermediate_algebra-1247,2026-10-03T12:31:07.540646+00:00,0.8029997569444445,ok,,False
baseline,math500-test-test-algebra-1578,2026-10-03T12:33:43.284518+00:00,0.8462619436111111,ok,,False
baseline,math500-test-test-geometry-826,2026-10-03T12:41:42.797021+00:00,0.979459861111111,ok,,False
baseline,math500-test-test-precalculus-190,2026-10-03T12:45:45.188454+00:00,1.0467908147222222,ok,,False
baseline,math500-test-test-intermediate_algebra-1714,2026-10-03T12:46:07.085090+00:00,1.0528732136111112,ok,,False
baseline,math500-test-test-algebra-1078,2026-10-03T12:47:24.934258+00:00,1.0744979825,ok,,False
baseline,math500-test-test-algebra-621,2026-10-03T12:48:11.447315+00:00,1.087418276111111,ok,,False
baseline,math500-test-test-intermediate_algebra-431,2026-10-03T12:48:29.156284+00:00,1.0923374341666667,ok,,False
baseline,math500-test-test-algebra-1842,2026-10-03T12:49:41.356808+00:00,1.1123931352777778,ok,,False
baseline,math500-test-test-geometry-846,2026-10-03T12:53:18.977179+00:00,1.1728432383333331,ok,,False
baseline,math500-test-test-intermediate_algebra-1572,2026-10-03T12:53:57.155753+00:00,1.1834483977777779,ok,,False
baseline,math500-test-test-prealgebra-1730,2026-10-03T12:54:42.724415+00:00,1.1961063594444443,ok,,False
baseline,math500-test-test-number_theory-820,2026-10-03T12:56:46.033988+00:00,1.230359018611111,ok,,False
baseline,math500-test-test-algebra-893,2026-10-03T12:57:36.906049+00:00,1.2444901466666667,ok,,False
baseline,math500-test-test-prealgebra-260,2026-10-03T13:03:28.052245+00:00,1.3420307566666667,ok,,False
baseline,math500-test-test-geometry-254,2026-10-03T13:03:46.124775+00:00,1.347050903888889,ok,,False
baseline,math500-test-test-prealgebra-1747,2026-10-03T13:04:09.370736+00:00,1.3535081152777777,ok,,False
baseline,math500-test-test-precalculus-1146,2026-10-03T13:12:05.635068+00:00,1.4858037630555554,ok,,False
baseline,math500-test-test-number_theory-533,2026-10-03T13:13:30.899583+00:00,1.5094883505555556,ok,,False
baseline,math500-test-test-number_theory-1002,2026-10-03T13:15:20.355964+00:00,1.5398929008333335,ok,,False
baseline,math500-test-test-precalculus-920,2026-10-03T13:18:41.844205+00:00,1.5958618566666667,ok,,False
baseline,math500-test-test-intermediate_algebra-1454,2026-10-03T13:23:43.055457+00:00,1.6795316488888887,ok,,False
baseline,math500-test-test-algebra-776,2026-10-03T13:24:17.231633+00:00,1.6890250311111112,ok,,False
baseline,math500-test-test-number_theory-427,2026-10-03T13:25:38.231443+00:00,1.7115249783333333,ok,,False
baseline,math500-test-test-geometry-283,2026-10-03T13:33:04.080148+00:00,1.8353718408333333,ok,,False
baseline,math500-test-test-counting_and_probability-666,2026-10-03T13:33:44.093916+00:00,1.8464867763888888,ok,,False
baseline,math500-test-test-algebra-1332,2026-10-03T13:34:18.005980+00:00,1.8559067941666667,ok,,False
baseline,math500-test-test-intermediate_algebra-1410,2026-10-03T13:35:12.878135+00:00,1.8711490594444444,ok,,False
baseline,math500-test-test-intermediate_algebra-1166,2026-10-03T13:43:10.220790+00:00,2.003744241388889,ok,,False
baseline,math500-test-test-counting_and_probability-216,2026-10-03T13:44:08.357991+00:00,2.019893463888889,ok,,False
baseline,math500-test-test-prealgebra-1139,2026-10-03T13:52:05.857090+00:00,2.1525321025,ok,,False
baseline,math500-test-test-algebra-1934,2026-10-03T13:52:54.503251+00:00,2.166044925,ok,,False
baseline,math500-test-test-prealgebra-1356,2026-10-03T13:53:50.957204+00:00,2.1817265786111113,ok,,False
baseline,math500-test-test-intermediate_algebra-1544,2026-10-03T14:01:49.767719+00:00,2.3147294994444443,ok,,False
baseline,math500-test-test-precalculus-807,2026-10-03T14:02:12.379316+00:00,2.3210104986111113,ok,,False
baseline,math500-test-test-number_theory-634,2026-10-03T14:03:02.039397+00:00,2.3348049655555556,ok,,False
baseline,math500-test-test-algebra-1282,2026-10-03T14:04:22.434452+00:00,2.3571369252777776,ok,,False
baseline,math500-test-test-algebra-2700,2026-10-03T14:06:21.642480+00:00,2.390250266388889,ok,,False
baseline,math500-test-test-algebra-109,2026-10-03T14:06:40.686532+00:00,2.3955402808333335,ok,,False
baseline,math500-test-test-algebra-1547,2026-10-03T14:07:14.211227+00:00,2.404852696111111,ok,,False
baseline,math500-test-test-prealgebra-1930,2026-10-03T14:10:13.331525+00:00,2.4546083344444445,ok,,False
baseline,math500-test-test-prealgebra-1784,2026-10-03T14:10:25.574859+00:00,2.4580092605555555,ok,,False
baseline,math500-test-test-algebra-425,2026-10-03T14:10:52.592437+00:00,2.465514143333333,ok,,False
baseline,math500-test-test-geometry-172,2026-10-03T14:17:23.461350+00:00,2.574088841388889,ok,,False
baseline,math500-test-test-prealgebra-572,2026-10-03T14:17:38.836023+00:00,2.578359583888889,ok,,False
baseline,math500-test-test-intermediate_algebra-149,2026-10-03T14:17:58.062713+00:00,2.583700331111111,ok,,False
baseline,math500-test-test-algebra-2023,2026-10-03T14:18:29.393352+00:00,2.5924032863888886,ok,,False
baseline,math500-test-test-prealgebra-1995,2026-10-03T14:19:05.338374+00:00,2.602388014722222,ok,,False
baseline,math500-test-test-prealgebra-2019,2026-10-03T14:19:14.963162+00:00,2.6050615669444444,ok,,False
baseline,math500-test-test-intermediate_algebra-1994,2026-10-03T14:21:41.590550+00:00,2.645791396944445,ok,,False
baseline,math500-test-test-algebra-2780,2026-10-03T14:23:35.942664+00:00,2.6775558730555558,ok,,False
baseline,math500-test-test-intermediate_algebra-1849,2026-10-03T14:31:25.358308+00:00,2.8079491075000003,ok,,False
baseline,math500-test-test-geometry-547,2026-10-03T14:38:26.776460+00:00,2.9250097052777777,ok,,False
baseline,math500-test-test-precalculus-499,2026-10-03T14:40:17.140525+00:00,2.95566639,ok,,False
baseline,math500-test-test-intermediate_algebra-1508,2026-10-03T14:47:31.899375+00:00,3.076432737222222,ok,,False
baseline,math500-test-test-counting_and_probability-190,2026-10-03T14:47:50.447241+00:00,3.081584922222222,ok,,False
baseline,math500-test-test-algebra-2176,2026-10-03T14:55:40.368390+00:00,3.212118574722222,ok,,False
baseline,math500-test-test-counting_and_probability-761,2026-10-03T14:56:04.104323+00:00,3.218711889444444,ok,,False
baseline,math500-test-test-counting_and_probability-10,2026-10-03T15:00:01.203692+00:00,3.2845728252777775,ok,,False
baseline,math500-test-test-algebra-722,2026-10-03T15:00:46.156105+00:00,3.2970596066666666,ok,,False
baseline,math500-test-test-prealgebra-1622,2026-10-03T15:01:14.517590+00:00,3.3049377969444445,ok,,False
baseline,math500-test-test-prealgebra-1787,2026-10-03T15:01:44.396481+00:00,3.313237488888889,ok,,False
baseline,math500-test-test-algebra-661,2026-10-03T15:08:46.825046+00:00,3.4305787569444446,ok,,False
baseline,math500-test-test-algebra-2551,2026-10-03T15:09:20.512363+00:00,3.439936345,ok,,False
baseline,math500-test-test-geometry-229,2026-10-03T15:17:17.297620+00:00,3.5723766941666666,ok,,False
baseline,math500-test-test-prealgebra-1572,2026-10-03T15:17:42.451821+00:00,3.5793639722222226,ok,,False
baseline,math500-test-test-intermediate_algebra-591,2026-10-03T15:18:34.697985+00:00,3.593876795555556,ok,,False
baseline,math500-test-test-number_theory-838,2026-10-03T15:22:17.739084+00:00,3.655832656388889,ok,,False
baseline,math500-test-test-counting_and_probability-134,2026-10-03T15:22:53.903181+00:00,3.665878238888889,ok,,False
baseline,math500-test-test-algebra-2257,2026-10-03T15:23:50.094708+00:00,3.681486996388889,ok,,False
baseline,math500-test-test-number_theory-239,2026-10-03T15:24:09.348934+00:00,3.6868353925,ok,,False
baseline,math500-test-test-prealgebra-805,2026-10-03T15:27:00.362859+00:00,3.7343392605555557,ok,,False
baseline,math500-test-test-intermediate_algebra-1014,2026-10-03T15:28:15.615081+00:00,3.7552426555555556,ok,,False
baseline,math500-test-test-intermediate_algebra-47,2026-10-03T15:31:09.313767+00:00,3.8034922905555555,ok,,False
baseline,math500-test-test-algebra-769,2026-10-03T15:31:31.178314+00:00,3.8095657758333337,ok,,False
baseline,math500-test-test-algebra-2427,2026-10-03T15:34:03.060149+00:00,3.8517551744444445,ok,,False
baseline,math500-test-test-precalculus-285,2026-10-03T15:35:31.979641+00:00,3.8764550333333334,ok,,False
baseline,math500-test-test-algebra-2064,2026-10-03T15:36:30.925699+00:00,3.892828938333333,ok,,False
baseline,math500-test-test-precalculus-580,2026-10-03T15:37:49.921258+00:00,3.9147721491666667,ok,,False
baseline,math500-test-test-number_theory-46,2026-10-03T15:38:17.936858+00:00,3.9225542602777774,ok,,False
baseline,math500-test-test-algebra-170,2026-10-03T15:38:54.392231+00:00,3.932680752777778,ok,,False
baseline,math500-test-test-algebra-2743,2026-10-03T15:39:22.653582+00:00,3.940531128055556,ok,,False
baseline,math500-test-test-intermediate_algebra-1510,2026-10-03T15:47:17.902719+00:00,4.072544777222222,ok,,False
baseline,math500-test-test-precalculus-881,2026-10-03T15:49:29.886982+00:00,4.1092070725,ok,,False
baseline,math500-test-test-counting_and_probability-282,2026-10-03T15:57:29.942888+00:00,4.242555935277777,error,ReadTimeout,False
baseline,math500-test-test-geometry-1097,2026-10-03T15:58:10.752796+00:00,4.253892020833334,ok,,False
baseline,math500-test-test-intermediate_algebra-1126,2026-10-03T15:59:35.387913+00:00,4.277401775555556,ok,,False
baseline,math500-test-test-algebra-346,2026-10-03T15:59:52.389002+00:00,4.282124300277777,ok,,False
baseline,math500-test-test-intermediate_algebra-752,2026-10-03T16:00:31.623136+00:00,4.293022670833333,ok,,False
baseline,math500-test-test-intermediate_algebra-1063,2026-10-03T16:08:28.413641+00:00,4.425464477777777,ok,,False
baseline,math500-test-test-precalculus-356,2026-10-03T16:09:23.708400+00:00,4.440824133055555,ok,,False
baseline,math500-test-test-prealgebra-2037,2026-10-03T16:09:54.224167+00:00,4.4493007350000005,ok,,False
baseline,math500-test-test-algebra-2253,2026-10-03T16:10:44.697674+00:00,4.463321153611111,ok,,False
baseline,math500-test-test-intermediate_algebra-1837,2026-10-03T16:11:43.590935+00:00,4.4796803927777775,ok,,False
baseline,math500-test-test-prealgebra-1973,2026-10-03T16:12:17.178368+00:00,4.489010235277778,ok,,False
baseline,math500-test-test-algebra-291,2026-10-03T16:13:47.460471+00:00,4.514088597222222,ok,,False
baseline,math500-test-test-precalculus-452,2026-10-03T16:14:26.411566+00:00,4.5249083458333335,ok,,False
baseline,math500-test-test-number_theory-483,2026-10-03T16:15:21.697833+00:00,4.540265642222223,ok,,False
baseline,math500-test-test-geometry-538,2026-10-03T16:16:33.082175+00:00,4.560094626111111,ok,,False
baseline,math500-test-test-intermediate_algebra-1992,2026-10-03T16:17:37.560052+00:00,4.5780051475,ok,,False
baseline,math500-test-test-algebra-1199,2026-10-03T16:18:01.675194+00:00,4.584703798055555,ok,,False
baseline,math500-test-test-algebra-634,2026-10-03T16:19:11.791957+00:00,4.604180676666667,ok,,False
baseline,math500-test-test-intermediate_algebra-894,2026-10-03T16:26:58.522715+00:00,4.7338281094444445,ok,,False
baseline,math500-test-test-algebra-1072,2026-10-03T16:27:56.492400+00:00,4.749930799722222,ok,,False
baseline,math500-test-test-number_theory-1257,2026-10-03T16:28:55.397210+00:00,4.766293246944445,ok,,False
baseline,math500-test-test-precalculus-263,2026-10-03T16:30:51.986368+00:00,4.798679124166667,ok,,False
baseline,math500-test-test-algebra-1255,2026-10-03T16:31:07.370866+00:00,4.802952595833333,ok,,False
baseline,math500-test-test-number_theory-1090,2026-10-03T16:32:36.050526+00:00,4.827585834722222,ok,,False
baseline,math500-test-test-algebra-2251,2026-10-03T16:33:03.285160+00:00,4.835151010833333,ok,,False
baseline,math500-test-test-precalculus-779,2026-10-03T16:33:20.170752+00:00,4.839841453055555,ok,,False
baseline,math500-test-test-prealgebra-1003,2026-10-03T16:39:23.913921+00:00,4.940881222222222,ok,,False
baseline,math500-test-test-number_theory-686,2026-10-03T16:40:09.260465+00:00,4.953477484444444,ok,,False
baseline,math500-test-test-prealgebra-1114,2026-10-03T16:40:48.482958+00:00,4.964372621388889,ok,,False
baseline,math500-test-test-intermediate_algebra-1411,2026-10-03T16:48:45.106512+00:00,5.0967680530555555,ok,,False
baseline,math500-test-test-precalculus-1281,2026-10-03T16:55:29.123316+00:00,5.208994943055556,ok,,False
baseline,math500-test-test-geometry-615,2026-10-03T16:57:07.634041+00:00,5.236359033333334,ok,,False
baseline,math500-test-test-counting_and_probability-430,2026-10-03T17:00:00.064208+00:00,5.284256301944445,ok,,False
baseline,math500-test-test-algebra-1425,2026-10-03T17:00:18.854798+00:00,5.289475910277778,ok,,False
baseline,math500-test-test-precalculus-989,2026-10-03T17:08:10.056993+00:00,5.420365408888888,ok,,False
baseline,math500-test-test-intermediate_algebra-1797,2026-10-03T17:11:44.178438+00:00,5.479843588055555,ok,,False
baseline,math500-test-test-intermediate_algebra-1930,2026-10-03T17:19:39.180655+00:00,5.6117886483333335,ok,,False
baseline,math500-test-test-number_theory-255,2026-10-03T17:20:18.833452+00:00,5.622803314166666,ok,,False
baseline,math500-test-test-prealgebra-993,2026-10-03T17:21:00.486399+00:00,5.634373577222223,ok,,False
baseline,math500-test-test-algebra-567,2026-10-03T17:21:56.090073+00:00,5.649819042222222,ok,,False
baseline,math500-test-test-prealgebra-1227,2026-10-03T17:22:18.362179+00:00,5.6560057383333335,ok,,False
baseline,math500-test-test-number_theory-911,2026-10-03T17:23:38.839225+00:00,5.678360473333333,ok,,False
baseline,math500-test-test-intermediate_algebra-428,2026-10-03T17:24:46.183958+00:00,5.697067343611112,ok,,False
baseline,math500-test-test-algebra-509,2026-10-03T17:26:37.086459+00:00,5.727873593888888,ok,,False
baseline,math500-test-test-counting_and_probability-238,2026-10-03T17:34:31.915571+00:00,5.859770569444445,ok,,False
baseline,math500-test-test-intermediate_algebra-158,2026-10-03T17:37:56.507912+00:00,5.916601775277778,ok,,False
baseline,math500-test-test-intermediate_algebra-2022,2026-10-03T17:41:53.200144+00:00,5.9823496175,ok,,False
baseline,math500-test-test-counting_and_probability-737,2026-10-03T17:42:36.925837+00:00,5.994495643333333,ok,,False
baseline,math500-test-test-number_theory-914,2026-10-03T17:43:13.261472+00:00,6.004588875277777,ok,,False
baseline,math500-test-test-algebra-1275,2026-10-03T17:44:25.736688+00:00,6.0247208797222225,ok,,False
baseline,math500-test-test-geometry-702,2026-10-03T17:52:23.429585+00:00,6.157413351111112,ok,,False
baseline,math500-test-test-intermediate_algebra-2046,2026-10-03T17:56:11.989963+00:00,6.220902345,ok,,False
baseline,math500-test-test-number_theory-978,2026-10-03T17:57:27.286722+00:00,6.2418181113888895,ok,,False
baseline,math500-test-test-geometry-73,2026-10-03T17:58:01.648543+00:00,6.251363061666667,ok,,False
baseline,math500-test-test-intermediate_algebra-1354,2026-10-03T18:04:32.657295+00:00,6.359976603888889,ok,,False
baseline,math500-test-test-precalculus-323,2026-10-03T18:06:56.915609+00:00,6.400048357777778,ok,,False
baseline,math500-test-test-prealgebra-996,2026-10-03T18:07:45.708293+00:00,6.413601881111111,ok,,False
baseline,math500-test-test-intermediate_algebra-1217,2026-10-03T18:08:43.745858+00:00,6.429723426944444,ok,,False
baseline,math500-test-test-intermediate_algebra-1279,2026-10-03T18:16:32.954114+00:00,6.560059053611111,ok,,False
baseline,math500-test-test-counting_and_probability-731,2026-10-03T18:24:30.980934+00:00,6.692844281388889,ok,,False
baseline,math500-test-test-algebra-988,2026-10-03T18:24:55.046298+00:00,6.699529104722223,ok,,False
baseline,math500-test-test-algebra-114,2026-10-03T18:25:25.765194+00:00,6.708062131388889,ok,,False
baseline,math500-test-test-algebra-2157,2026-10-03T18:25:54.644601+00:00,6.716084188888889,ok,,False
baseline,math500-test-test-number_theory-368,2026-10-03T18:26:43.284455+00:00,6.729595259444444,ok,,False
baseline,math500-test-test-algebra-2193,2026-10-03T18:28:01.739639+00:00,6.751388366111111,ok,,False
baseline,math500-test-test-number_theory-627,2026-10-03T18:28:41.664252+00:00,6.762478536388889,ok,,False
baseline,math500-test-test-precalculus-96,2026-10-03T18:29:47.092911+00:00,6.780653163888889,ok,,False
baseline,math500-test-test-prealgebra-1924,2026-10-03T18:30:03.056786+00:00,6.785087573611111,ok,,False
baseline,math500-test-test-precalculus-1201,2026-10-03T18:33:07.132222+00:00,6.836219639166667,ok,,False
baseline,math500-test-test-algebra-1214,2026-10-03T18:33:34.339681+00:00,6.843777266666667,ok,,False
baseline,math500-test-test-algebra-276,2026-10-03T18:34:33.277992+00:00,6.860149019722222,ok,,False
baseline,math500-test-test-prealgebra-954,2026-10-03T18:35:11.969353+00:00,6.87089662,ok,,False
baseline,math500-test-test-algebra-1339,2026-10-03T18:35:53.347924+00:00,6.8823906675,ok,,False
baseline,math500-test-test-intermediate_algebra-964,2026-10-03T18:43:49.379522+00:00,7.0146216669444446,ok,,False
baseline,math500-test-test-algebra-1184,2026-10-03T18:45:00.869649+00:00,7.034480035555555,ok,,False
baseline,math500-test-test-prealgebra-930,2026-10-03T18:45:25.455260+00:00,7.041309371944444,ok,,False
baseline,math500-test-test-intermediate_algebra-1422,2026-10-03T18:53:19.057280+00:00,7.172865488611111,ok,,False
baseline,math500-test-test-intermediate_algebra-279,2026-10-03T18:55:58.494894+00:00,7.2171537147222224,ok,,False
baseline,math500-test-test-geometry-686,2026-10-03T19:03:49.949205+00:00,7.348113245555556,ok,,False
baseline,math500-test-test-prealgebra-153,2026-10-03T19:04:23.551277+00:00,7.357447154444444,ok,,False
baseline,math500-test-test-algebra-2264,2026-10-03T19:05:54.684319+00:00,7.3827618883333335,ok,,False
baseline,math500-test-test-algebra-1837,2026-10-03T19:08:06.376852+00:00,7.4193431475,ok,,False
baseline,math500-test-test-algebra-2680,2026-10-03T19:08:37.988876+00:00,7.428124265277778,ok,,False
baseline,math500-test-test-prealgebra-1297,2026-10-03T19:09:14.957027+00:00,7.438393196111111,ok,,False
baseline,math500-test-test-number_theory-203,2026-10-03T19:12:12.622377+00:00,7.487744682222222,ok,,False
baseline,math500-test-test-number_theory-598,2026-10-03T19:13:33.520225+00:00,7.510216306666667,ok,,False
baseline,math500-test-test-number_theory-410,2026-10-03T19:14:00.328393+00:00,7.51766302,ok,,False
baseline,math500-test-test-algebra-1082,2026-10-03T19:15:19.050404+00:00,7.539530245277779,ok,,False
baseline,math500-test-test-prealgebra-1388,2026-10-03T19:15:45.650997+00:00,7.546919298888889,ok,,False
baseline,math500-test-test-intermediate_algebra-2196,2026-10-03T19:23:40.757704+00:00,7.678893384166667,ok,,False
baseline,math500-test-test-precalculus-1252,2026-10-03T19:25:31.554636+00:00,7.709670309722222,ok,,False
baseline,math500-test-test-intermediate_algebra-1350,2026-10-03T19:33:25.258024+00:00,7.841254584166666,ok,,False
baseline,math500-test-test-algebra-841,2026-10-03T19:34:01.608795+00:00,7.851352020555556,ok,,False
baseline,math500-test-test-algebra-853,2026-10-03T19:36:40.742123+00:00,7.895555722777778,ok,,False
baseline,math500-test-test-intermediate_algebra-345,2026-10-03T19:44:33.738452+00:00,8.026943591944445,ok,,False
baseline,math500-test-test-prealgebra-192,2026-10-03T19:44:53.391213+00:00,8.032402692222222,ok,,False
baseline,math500-test-test-intermediate_algebra-834,2026-10-03T19:46:19.482884+00:00,8.056317045277778,ok,,False
baseline,math500-test-test-algebra-351,2026-10-03T19:46:53.680946+00:00,8.065816506944445,ok,,False
baseline,math500-test-test-precalculus-1082,2026-10-03T19:50:30.840862+00:00,8.126138705833334,ok,,False
baseline,math500-test-test-prealgebra-1353,2026-10-03T19:51:38.469164+00:00,8.144924345277778,ok,,False
baseline,math500-test-test-algebra-1035,2026-10-03T19:52:31.092518+00:00,8.159541943611112,ok,,False
baseline,math500-test-test-intermediate_algebra-2146,2026-10-03T19:56:27.231515+00:00,8.225136109444444,ok,,False
baseline,math500-test-test-algebra-1031,2026-10-03T19:57:11.157833+00:00,8.237337864444445,ok,,False
baseline,math500-test-test-number_theory-572,2026-10-03T19:57:37.577391+00:00,8.244676630555555,ok,,False
baseline,math500-test-test-intermediate_algebra-1779,2026-10-03T20:05:32.395506+00:00,8.37657055138889,ok,,False
baseline,math500-test-test-algebra-2391,2026-10-03T20:09:43.034430+00:00,8.446192474722222,ok,,False
baseline,math500-test-test-counting_and_probability-159,2026-10-03T20:12:01.023101+00:00,8.48452266111111,ok,,False
baseline,math500-test-test-prealgebra-1044,2026-10-03T20:13:23.299727+00:00,8.507377279444444,ok,,False
baseline,math500-test-test-prealgebra-2057,2026-10-03T20:13:47.672235+00:00,8.514147420555554,ok,,False
baseline,math500-test-test-algebra-2058,2026-10-03T20:16:09.168603+00:00,8.553451967222221,ok,,False
baseline,math500-test-test-counting_and_probability-765,2026-10-03T20:24:01.279346+00:00,8.684593840277778,ok,,False
baseline,math500-test-test-geometry-477,2026-10-03T20:25:17.664522+00:00,8.705811944722223,ok,,False
baseline,math500-test-test-intermediate_algebra-1407,2026-10-03T20:33:12.793204+00:00,8.837792134166667,ok,,False
baseline,math500-test-test-intermediate_algebra-190,2026-10-03T20:40:59.388551+00:00,8.967401952777777,ok,,False
baseline,math500-test-test-number_theory-109,2026-10-03T20:41:41.415331+00:00,8.979076058333334,ok,,False
baseline,math500-test-test-intermediate_algebra-582,2026-10-03T20:47:53.219193+00:00,9.08235490888889,ok,,False
baseline,math500-test-test-number_theory-631,2026-10-03T20:50:09.660693+00:00,9.120255325555556,ok,,False
baseline,math500-test-test-geometry-248,2026-10-03T20:50:31.329347+00:00,9.126274396111112,ok,,False
baseline,math500-test-test-geometry-711,2026-10-03T20:58:24.587397+00:00,9.257734965555555,ok,,False
baseline,math500-test-test-algebra-694,2026-10-03T20:59:26.995200+00:00,9.27507046638889,ok,,False
baseline,math500-test-test-prealgebra-1733,2026-10-03T21:07:19.412427+00:00,9.40629747388889,ok,,False
baseline,math500-test-test-counting_and_probability-23957,2026-10-03T21:07:42.464042+00:00,9.412700700277778,ok,,False
baseline,math500-test-test-algebra-305,2026-10-03T21:08:21.246410+00:00,9.42347358027778,ok,,False
baseline,math500-test-test-precalculus-990,2026-10-03T21:09:57.725445+00:00,9.450273312222222,ok,,False
baseline,math500-test-test-intermediate_algebra-134,2026-10-03T21:10:20.588680+00:00,9.456624210833333,ok,,False
baseline,math500-test-test-prealgebra-1436,2026-10-03T21:11:03.941227+00:00,9.468666585,ok,,False
baseline,math500-test-test-prealgebra-465,2026-10-03T21:15:22.477602+00:00,9.540482244722224,ok,,False
baseline,math500-test-test-prealgebra-1558,2026-10-03T21:15:58.008489+00:00,9.550351935555556,ok,,False
baseline,math500-test-test-prealgebra-1512,2026-10-03T21:16:51.987147+00:00,9.565346007222223,ok,,False
baseline,math500-test-test-intermediate_algebra-1102,2026-10-03T21:18:50.953538+00:00,9.598392226944444,ok,,False
baseline,math500-test-test-intermediate_algebra-1232,2026-10-03T21:19:37.823851+00:00,9.611411758333333,ok,,False
baseline,math500-test-test-algebra-1338,2026-10-03T21:20:25.768389+00:00,9.624729685555556,ok,,False
baseline,math500-test-test-prealgebra-951,2026-10-03T21:21:15.342081+00:00,9.638500155555555,ok,,False
baseline,math500-test-test-number_theory-1185,2026-10-03T21:22:54.875361+00:00,9.66614828888889,ok,,False
baseline,math500-test-test-number_theory-516,2026-10-03T21:24:16.525104+00:00,9.688828773055555,ok,,False
baseline,math500-test-test-intermediate_algebra-1898,2026-10-03T21:25:24.690279+00:00,9.707763543888888,ok,,False
baseline,math500-test-test-algebra-2232,2026-10-03T21:25:54.359688+00:00,9.716005046388888,ok,,False
baseline,math500-test-test-number_theory-156,2026-10-03T21:26:59.041389+00:00,9.733972185555556,ok,,False
baseline,math500-test-test-prealgebra-1865,2026-10-03T21:29:11.965889+00:00,9.770895657777778,ok,,False
baseline,math500-test-test-number_theory-737,2026-10-03T21:30:31.799186+00:00,9.793071573611112,ok,,False
baseline,math500-test-test-intermediate_algebra-1168,2026-10-03T21:31:03.025079+00:00,9.801745432777778,ok,,False
baseline,math500-test-test-intermediate_algebra-117,2026-10-03T21:38:55.463058+00:00,9.932978204722222,ok,,False
gepa,math500-test-test-algebra-2159,2026-10-03T21:40:09.422352+00:00,9.953522453055555,ok,,False
gepa,math500-test-test-precalculus-1202,2026-10-03T21:48:09.459020+00:00,10.086865971944444,error,ReadTimeout,False
gepa,math500-test-test-intermediate_algebra-101,2026-10-03T21:49:15.116221+00:00,10.105104083333334,ok,,False
gepa,math500-test-test-prealgebra-1128,2026-10-03T21:50:21.287517+00:00,10.12348499888889,ok,,False
gepa,math500-test-test-number_theory-459,2026-10-03T21:51:03.224724+00:00,10.135134223055557,ok,,False
gepa,math500-test-test-precalculus-44,2026-10-03T21:53:16.513987+00:00,10.172159018333334,ok,,False
gepa,math500-test-test-number_theory-488,2026-10-03T21:54:29.630216+00:00,10.192469081944445,ok,,False
gepa,math500-test-test-algebra-2080,2026-10-03T21:54:47.707905+00:00,10.197490662222222,ok,,False
gepa,math500-test-test-prealgebra-505,2026-10-03T21:55:11.782953+00:00,10.204178175555555,ok,,False
gepa,math500-test-test-algebra-524,2026-10-03T21:55:27.799541+00:00,10.208627227777777,ok,,False
gepa,math500-test-test-geometry-802,2026-10-03T21:55:48.356564+00:00,10.214337511944445,ok,,False
gepa,math500-test-test-counting_and_probability-188,2026-10-03T21:57:09.982614+00:00,10.237011414722222,ok,,False
gepa,math500-test-test-counting_and_probability-119,2026-10-03T21:58:01.353191+00:00,10.251281019444445,ok,,False
gepa,math500-test-test-number_theory-466,2026-10-03T21:58:16.841239+00:00,10.255583255,ok,,False
gepa,math500-test-test-number_theory-864,2026-10-03T21:58:40.691812+00:00,10.262208414166667,ok,,False
gepa,math500-test-test-geometry-817,2026-10-03T22:06:34.645470+00:00,10.393862208055555,ok,,False
gepa,math500-test-test-algebra-824,2026-10-03T22:07:06.702012+00:00,10.402766803055554,ok,,False
gepa,math500-test-test-algebra-529,2026-10-03T22:07:30.523703+00:00,10.409383939444446,ok,,False
gepa,math500-test-test-intermediate_algebra-1111,2026-10-03T22:08:50.017256+00:00,10.431465481944445,ok,,False
gepa,math500-test-test-number_theory-1032,2026-10-03T22:09:47.962917+00:00,10.44756149888889,ok,,False
gepa,math500-test-test-algebra-686,2026-10-03T22:11:47.373147+00:00,10.480731007222223,ok,,False
gepa,math500-test-test-prealgebra-1238,2026-10-03T22:12:04.986521+00:00,10.485623611111112,ok,,False
gepa,math500-test-test-counting_and_probability-1060,2026-10-03T22:12:26.901711+00:00,10.491711163888889,ok,,False
gepa,math500-test-test-algebra-251,2026-10-03T22:12:45.128216+00:00,10.496774081944444,ok,,False
gepa,math500-test-test-intermediate_algebra-1247,2026-10-03T22:15:00.646443+00:00,10.534418033888889,ok,,False
gepa,math500-test-test-algebra-1578,2026-10-03T22:16:17.196073+00:00,10.55568182,ok,,False
gepa,math500-test-test-geometry-826,2026-10-03T22:24:08.515120+00:00,10.6866037775,ok,,False
gepa,math500-test-test-precalculus-190,2026-10-03T22:25:28.070527+00:00,10.708702501666666,ok,,False
gepa,math500-test-test-intermediate_algebra-1714,2026-10-03T22:25:42.958124+00:00,10.712837945277778,ok,,False
gepa,math500-test-test-algebra-1078,2026-10-03T22:26:42.966723+00:00,10.729507000555556,ok,,False
gepa,math500-test-test-algebra-621,2026-10-03T22:27:13.689114+00:00,10.738040998055554,ok,,False
gepa,math500-test-test-intermediate_algebra-431,2026-10-03T22:27:30.761928+00:00,10.74278344638889,ok,,False
gepa,math500-test-test-algebra-1842,2026-10-03T22:27:57.124906+00:00,10.750106495833334,ok,,False
gepa,math500-test-test-geometry-846,2026-10-03T22:29:46.128786+00:00,10.780385351388889,ok,,False
gepa,math500-test-test-intermediate_algebra-1572,2026-10-03T22:30:13.403173+00:00,10.78796157,ok,,False
gepa,math500-test-test-prealgebra-1730,2026-10-03T22:30:44.723552+00:00,10.796661675277777,ok,,False
gepa,math500-test-test-number_theory-820,2026-10-03T22:35:24.710859+00:00,10.874435927222223,ok,,False
gepa,math500-test-test-algebra-893,2026-10-03T22:36:12.020272+00:00,10.887577430833332,ok,,False
gepa,math500-test-test-prealgebra-260,2026-10-03T22:40:12.360593+00:00,10.954338631111112,ok,,False
gepa,math500-test-test-geometry-254,2026-10-03T22:40:29.359388+00:00,10.95906051861111,ok,,False
gepa,math500-test-test-prealgebra-1747,2026-10-03T22:40:33.870819+00:00,10.960313693888889,ok,,False
gepa,math500-test-test-precalculus-1146,2026-10-03T22:44:57.245448+00:00,11.033473313055556,ok,,False
gepa,math500-test-test-number_theory-533,2026-10-03T22:45:52.525069+00:00,11.048828763333333,ok,,False
gepa,math500-test-test-number_theory-1002,2026-10-03T22:47:20.289248+00:00,11.073207701944444,ok,,False
gepa,math500-test-test-precalculus-920,2026-10-03T22:49:11.132829+00:00,11.103997585555556,ok,,False
gepa,math500-test-test-intermediate_algebra-1454,2026-10-03T22:52:09.657869+00:00,11.153587874444444,ok,,False
gepa,math500-test-test-algebra-776,2026-10-03T22:52:28.061804+00:00,11.158700078611112,ok,,False
gepa,math500-test-test-number_theory-427,2026-10-03T22:53:13.657803+00:00,11.171365633888888,ok,,False
gepa,math500-test-test-geometry-283,2026-10-03T22:55:03.912213+00:00,11.201991858888888,ok,,False
gepa,math500-test-test-counting_and_probability-666,2026-10-03T22:55:30.656219+00:00,11.209420749444444,ok,,False
gepa,math500-test-test-algebra-1332,2026-10-03T22:55:45.832900+00:00,11.213636494166666,ok,,False
gepa,math500-test-test-intermediate_algebra-1410,2026-10-03T22:56:29.563685+00:00,11.225783934444443,ok,,False
gepa,math500-test-test-intermediate_algebra-1166,2026-10-03T23:03:53.643370+00:00,11.3491394025,ok,,False
gepa,math500-test-test-counting_and_probability-216,2026-10-03T23:04:24.160716+00:00,11.357616443055557,ok,,False
gepa,math500-test-test-prealgebra-1139,2026-10-03T23:12:12.284086+00:00,11.4876507125,ok,,False
gepa,math500-test-test-algebra-1934,2026-10-03T23:12:38.822165+00:00,11.495022401111111,ok,,False
gepa,math500-test-test-prealgebra-1356,2026-10-03T23:13:13.458743+00:00,11.504643672777778,ok,,False
gepa,math500-test-test-intermediate_algebra-1544,2026-10-03T23:19:59.081567+00:00,11.617316679444444,ok,,False
gepa,math500-test-test-precalculus-807,2026-10-03T23:20:11.545126+00:00,11.620778779166667,ok,,False
gepa,math500-test-test-number_theory-634,2026-10-03T23:20:37.052133+00:00,11.627864058888889,ok,,False
gepa,math500-test-test-algebra-1282,2026-10-03T23:21:42.374258+00:00,11.646009093611111,ok,,False
gepa,math500-test-test-algebra-2700,2026-10-03T23:25:14.547677+00:00,11.704946154444444,ok,,False
gepa,math500-test-test-algebra-109,2026-10-03T23:25:27.448344+00:00,11.708529673055555,ok,,False
gepa,math500-test-test-algebra-1547,2026-10-03T23:25:53.868509+00:00,11.715868607777779,ok,,False
gepa,math500-test-test-prealgebra-1930,2026-10-03T23:26:52.364797+00:00,11.732117576666667,ok,,False
gepa,math500-test-test-prealgebra-1784,2026-10-03T23:26:59.049747+00:00,11.733974507222223,ok,,False
gepa,math500-test-test-algebra-425,2026-10-03T23:27:14.710261+00:00,11.73832465,ok,,False
gepa,math500-test-test-geometry-172,2026-10-03T23:29:47.008174+00:00,11.780629625833333,ok,,False
gepa,math500-test-test-prealgebra-572,2026-10-03T23:29:57.352987+00:00,11.783503185,ok,,False
gepa,math500-test-test-intermediate_algebra-149,2026-10-03T23:30:05.370898+00:00,11.785730382499999,ok,,False
gepa,math500-test-test-algebra-2023,2026-10-03T23:30:31.004430+00:00,11.792850808055555,ok,,False
gepa,math500-test-test-prealgebra-1995,2026-10-03T23:30:55.333368+00:00,11.79960884638889,ok,,False
gepa,math500-test-test-prealgebra-2019,2026-10-03T23:31:03.246012+00:00,11.801806803055555,ok,,False
gepa,math500-test-test-intermediate_algebra-1994,2026-10-03T23:32:38.349314+00:00,11.828224386944445,ok,,False
gepa,math500-test-test-algebra-2780,2026-10-03T23:33:55.463917+00:00,11.849645109999999,ok,,False
gepa,math500-test-test-intermediate_algebra-1849,2026-10-03T23:38:41.685080+00:00,11.929150988611111,ok,,False
gepa,math500-test-test-geometry-547,2026-10-03T23:43:04.137088+00:00,12.002054324166666,ok,,False
gepa,math500-test-test-precalculus-499,2026-10-03T23:44:30.515275+00:00,12.026048265,ok,,False
gepa,math500-test-test-intermediate_algebra-1508,2026-10-03T23:48:25.981593+00:00,12.091455575555555,ok,,False
gepa,math500-test-test-counting_and_probability-190,2026-10-03T23:48:33.054748+00:00,12.093420340833333,ok,,False
gepa,math500-test-test-algebra-2176,2026-10-03T23:51:34.191882+00:00,12.14373621138889,ok,,False
gepa,math500-test-test-counting_and_probability-761,2026-10-03T23:51:49.371762+00:00,12.147952844722221,ok,,False
gepa,math500-test-test-counting_and_probability-10,2026-10-03T23:53:33.453557+00:00,12.176864454444443,ok,,False
gepa,math500-test-test-algebra-722,2026-10-03T23:53:55.478962+00:00,12.182982622499999,ok,,False
gepa,math500-test-test-prealgebra-1622,2026-10-03T23:54:12.075577+00:00,12.187592793333334,ok,,False
gepa,math500-test-test-prealgebra-1787,2026-10-03T23:54:35.050205+00:00,12.193974634444446,ok,,False
gepa,math500-test-test-algebra-661,2026-10-03T23:56:04.912080+00:00,12.218936266388889,ok,,False
gepa,math500-test-test-algebra-2551,2026-10-03T23:56:21.350555+00:00,12.223502509444444,ok,,False
gepa,math500-test-test-geometry-229,2026-10-04T00:04:13.629145+00:00,12.354691006666668,ok,,False
gepa,math500-test-test-prealgebra-1572,2026-10-04T00:04:30.205524+00:00,12.35929555638889,ok,,False
gepa,math500-test-test-intermediate_algebra-591,2026-10-04T00:05:03.942969+00:00,12.36866706888889,ok,,False
gepa,math500-test-test-number_theory-838,2026-10-04T00:06:45.085277+00:00,12.396762154444446,ok,,False
gepa,math500-test-test-counting_and_probability-134,2026-10-04T00:07:11.085438+00:00,12.403984421388888,ok,,False
gepa,math500-test-test-algebra-2257,2026-10-04T00:07:45.507981+00:00,12.41354623888889,ok,,False
gepa,math500-test-test-number_theory-239,2026-10-04T00:07:57.556606+00:00,12.416893079166668,ok,,False
gepa,math500-test-test-prealgebra-805,2026-10-04T00:09:28.146486+00:00,12.442056934722222,ok,,False
gepa,math500-test-test-intermediate_algebra-1014,2026-10-04T00:10:07.722858+00:00,12.453050371388889,ok,,False
gepa,math500-test-test-intermediate_algebra-47,2026-10-04T00:11:36.909692+00:00,12.477824491944444,ok,,False
gepa,math500-test-test-algebra-769,2026-10-04T00:11:48.997869+00:00,12.481182318888889,ok,,False
gepa,math500-test-test-algebra-2427,2026-10-04T00:13:31.807911+00:00,12.50974066388889,ok,,False
gepa,math500-test-test-precalculus-285,2026-10-04T00:14:20.386236+00:00,12.523234643055556,ok,,False
gepa,math500-test-test-algebra-2064,2026-10-04T00:15:01.820912+00:00,12.534744275277777,ok,,False
gepa,math500-test-test-precalculus-580,2026-10-04T00:15:44.821298+00:00,12.546688826944445,ok,,False
gepa,math500-test-test-number_theory-46,2026-10-04T00:16:07.665094+00:00,12.553034325833334,ok,,False
gepa,math500-test-test-algebra-170,2026-10-04T00:16:28.862957+00:00,12.558922621111112,ok,,False
gepa,math500-test-test-algebra-2743,2026-10-04T00:16:47.553825+00:00,12.564114528888888,ok,,False
gepa,math500-test-test-intermediate_algebra-1510,2026-10-04T00:24:40.991461+00:00,12.695624983333333,ok,,False
gepa,math500-test-test-precalculus-881,2026-10-04T00:25:44.507694+00:00,12.71326838138889,ok,,False
gepa,math500-test-test-counting_and_probability-282,2026-10-04T00:29:35.294780+00:00,12.777375905277777,ok,,False
gepa,math500-test-test-geometry-1097,2026-10-04T00:30:06.371632+00:00,12.786008364166666,ok,,False
gepa,math500-test-test-intermediate_algebra-1126,2026-10-04T00:31:03.462927+00:00,12.801867057222221,ok,,False
gepa,math500-test-test-algebra-346,2026-10-04T00:31:21.280820+00:00,12.806816471944444,ok,,False
gepa,math500-test-test-intermediate_algebra-752,2026-10-04T00:31:36.912378+00:00,12.811158571388889,ok,,False
gepa,math500-test-test-intermediate_algebra-1063,2026-10-04T00:39:29.497297+00:00,12.94243216,ok,,False
gepa,math500-test-test-precalculus-356,2026-10-04T00:40:07.213620+00:00,12.952908916388889,ok,,False
gepa,math500-test-test-prealgebra-2037,2026-10-04T00:40:24.848677+00:00,12.957807543333333,ok,,False
gepa,math500-test-test-algebra-2253,2026-10-04T00:40:47.039681+00:00,12.96397171111111,ok,,False
gepa,math500-test-test-intermediate_algebra-1837,2026-10-04T00:41:41.210544+00:00,12.979019173055555,ok,,False
gepa,math500-test-test-prealgebra-1973,2026-10-04T00:41:53.192264+00:00,12.982347428611112,ok,,False
gepa,math500-test-test-algebra-291,2026-10-04T00:42:47.101089+00:00,12.997322102222222,ok,,False
gepa,math500-test-test-precalculus-452,2026-10-04T00:43:10.941064+00:00,13.0039443175,ok,,False
gepa,math500-test-test-number_theory-483,2026-10-04T00:43:47.302139+00:00,13.014044616111113,ok,,False
gepa,math500-test-test-geometry-538,2026-10-04T00:44:44.626930+00:00,13.029968169166667,ok,,False
gepa,math500-test-test-intermediate_algebra-1992,2026-10-04T00:45:32.772350+00:00,13.043341896944446,ok,,False
gepa,math500-test-test-algebra-1199,2026-10-04T00:45:47.486203+00:00,13.047429078333332,ok,,False
gepa,math500-test-test-algebra-634,2026-10-04T00:46:48.364086+00:00,13.064339601388888,ok,,False
gepa,math500-test-test-intermediate_algebra-894,2026-10-04T00:50:54.173770+00:00,13.132620069166666,ok,,False
gepa,math500-test-test-algebra-1072,2026-10-04T00:52:19.962627+00:00,13.156450307222222,ok,,False
gepa,math500-test-test-number_theory-1257,2026-10-04T00:52:56.770127+00:00,13.166674612777777,ok,,False
gepa,math500-test-test-precalculus-263,2026-10-04T00:54:28.499302+00:00,13.192154939166667,ok,,False
gepa,math500-test-test-algebra-1255,2026-10-04T00:54:40.786166+00:00,13.195567956944444,ok,,False
gepa,math500-test-test-number_theory-1090,2026-10-04T00:55:49.591227+00:00,13.214680473888889,ok,,False
gepa,math500-test-test-algebra-2251,2026-10-04T00:56:08.545031+00:00,13.219945419444445,ok,,False
gepa,math500-test-test-precalculus-779,2026-10-04T00:56:25.681880+00:00,13.224705655277777,ok,,False
gepa,math500-test-test-prealgebra-1003,2026-10-04T01:03:48.113039+00:00,13.347603199444444,ok,,False
gepa,math500-test-test-number_theory-686,2026-10-04T01:04:11.338913+00:00,13.354054831111112,ok,,False
gepa,math500-test-test-prealgebra-1114,2026-10-04T01:04:39.394531+00:00,13.361848058333333,ok,,False
gepa,math500-test-test-intermediate_algebra-1411,2026-10-04T01:12:30.227423+00:00,13.492634972777777,ok,,False
gepa,math500-test-test-precalculus-1281,2026-10-04T01:15:41.011480+00:00,13.545630544166666,ok,,False
gepa,math500-test-test-geometry-615,2026-10-04T01:16:37.297692+00:00,13.561265603055555,ok,,False
gepa,math500-test-test-counting_and_probability-430,2026-10-04T01:21:24.753933+00:00,13.641114558888887,ok,,False
gepa,math500-test-test-algebra-1425,2026-10-04T01:21:42.933073+00:00,13.646164319999999,ok,,False
gepa,math500-test-test-precalculus-989,2026-10-04T01:29:31.023969+00:00,13.776189568888888,ok,,False
gepa,math500-test-test-intermediate_algebra-1797,2026-10-04T01:31:46.022666+00:00,13.813689206944444,ok,,False
gepa,math500-test-test-intermediate_algebra-1930,2026-10-04T01:36:26.151759+00:00,13.891502843888889,ok,,False
gepa,math500-test-test-number_theory-255,2026-10-04T01:36:44.300820+00:00,13.896544249722222,ok,,False
gepa,math500-test-test-prealgebra-993,2026-10-04T01:37:11.894779+00:00,13.904209238333333,ok,,False
gepa,math500-test-test-algebra-567,2026-10-04T01:37:34.365316+00:00,13.910451054166666,ok,,False
gepa,math500-test-test-prealgebra-1227,2026-10-04T01:37:50.116515+00:00,13.914826387222222,ok,,False
gepa,math500-test-test-number_theory-911,2026-10-04T01:38:34.735650+00:00,13.927220591388888,ok,,False
gepa,math500-test-test-intermediate_algebra-428,2026-10-04T01:39:18.182824+00:00,13.939289250833333,ok,,False
gepa,math500-test-test-algebra-509,2026-10-04T01:40:24.309662+00:00,13.957657816944446,ok,,False
gepa,math500-test-test-counting_and_probability-238,2026-10-04T01:48:12.094226+00:00,14.08759797361111,ok,,False
gepa,math500-test-test-intermediate_algebra-158,2026-10-04T01:49:48.897420+00:00,14.11448774972222,ok,,False
gepa,math500-test-test-intermediate_algebra-2022,2026-10-04T01:52:31.057665+00:00,14.159532262222221,ok,,False
gepa,math500-test-test-counting_and_probability-737,2026-10-04T01:52:59.334001+00:00,14.1673868,ok,,False
gepa,math500-test-test-number_theory-914,2026-10-04T01:53:21.568445+00:00,14.173563034444445,ok,,False
gepa,math500-test-test-algebra-1275,2026-10-04T01:53:55.884250+00:00,14.1830952025,ok,,False
gepa,math500-test-test-geometry-702,2026-10-04T01:57:13.580086+00:00,14.2380107125,ok,,False
gepa,math500-test-test-intermediate_algebra-2046,2026-10-04T02:02:14.590587+00:00,14.321624740555556,ok,,False
gepa,math500-test-test-number_theory-978,2026-10-04T02:02:59.077631+00:00,14.333982252777776,ok,,False
gepa,math500-test-test-geometry-73,2026-10-04T02:03:25.154799+00:00,14.341225910555556,ok,,False
gepa,math500-test-test-intermediate_algebra-1354,2026-10-04T02:05:14.271716+00:00,14.371536165277778,ok,,False
gepa,math500-test-test-precalculus-323,2026-10-04T02:06:49.775175+00:00,14.398064903888889,ok,,False
gepa,math500-test-test-prealgebra-996,2026-10-04T02:07:17.462999+00:00,14.40575596611111,ok,,False
gepa,math500-test-test-intermediate_algebra-1217,2026-10-04T02:08:09.481005+00:00,14.420205412222222,ok,,False
gepa,math500-test-test-intermediate_algebra-1279,2026-10-04T02:16:02.115017+00:00,14.551492637777779,ok,,False
gepa,math500-test-test-counting_and_probability-731,2026-10-04T02:23:50.912543+00:00,14.68171417277778,ok,,False
gepa,math500-test-test-algebra-988,2026-10-04T02:24:06.495404+00:00,14.686042745277778,ok,,False
gepa,math500-test-test-algebra-114,2026-10-04T02:24:29.194809+00:00,14.692348135555555,ok,,False
gepa,math500-test-test-algebra-2157,2026-10-04T02:24:53.258883+00:00,14.699032600555554,ok,,False
gepa,math500-test-test-number_theory-368,2026-10-04T02:25:34.360560+00:00,14.710449733055555,ok,,False
gepa,math500-test-test-algebra-2193,2026-10-04T02:26:29.312266+00:00,14.725714095833332,ok,,False
gepa,math500-test-test-number_theory-627,2026-10-04T02:26:59.724187+00:00,14.734161851666668,ok,,False
gepa,math500-test-test-precalculus-96,2026-10-04T02:27:36.519275+00:00,14.744382709444444,ok,,False
gepa,math500-test-test-prealgebra-1924,2026-10-04T02:27:46.831009+00:00,14.74724708,ok,,False
gepa,math500-test-test-precalculus-1201,2026-10-04T02:33:33.881960+00:00,14.843650121944446,ok,,False
gepa,math500-test-test-algebra-1214,2026-10-04T02:33:41.707665+00:00,14.845823928888889,ok,,False
gepa,math500-test-test-algebra-276,2026-10-04T02:34:25.025745+00:00,14.85785672888889,ok,,False
gepa,math500-test-test-prealgebra-954,2026-10-04T02:35:11.205518+00:00,14.870684443611111,ok,,False
gepa,math500-test-test-algebra-1339,2026-10-04T02:35:37.427913+00:00,14.877968442222222,ok,,False
gepa,math500-test-test-intermediate_algebra-964,2026-10-04T02:41:34.550057+00:00,14.977169037777777,ok,,False
gepa,math500-test-test-algebra-1184,2026-10-04T02:42:49.233074+00:00,14.997914320277777,ok,,False
gepa,math500-test-test-prealgebra-930,2026-10-04T02:43:09.689445+00:00,15.003596645555556,ok,,False
gepa,math500-test-test-intermediate_algebra-1422,2026-10-04T02:44:41.024453+00:00,15.028967481111112,ok,,False
gepa,math500-test-test-intermediate_algebra-279,2026-10-04T02:46:04.649134+00:00,15.052196559166667,ok,,False
gepa,math500-test-test-geometry-686,2026-10-04T02:50:41.708803+00:00,15.129157578333333,ok,,False
gepa,math500-test-test-prealgebra-153,2026-10-04T02:51:05.557689+00:00,15.135782268888889,ok,,False
gepa,math500-test-test-algebra-2264,2026-10-04T02:51:43.422069+00:00,15.14630015222222,ok,,False
gepa,math500-test-test-algebra-1837,2026-10-04T02:53:09.013794+00:00,15.17007563138889,ok,,False
gepa,math500-test-test-algebra-2680,2026-10-04T02:53:22.078172+00:00,15.173704625277777,ok,,False
gepa,math500-test-test-prealgebra-1297,2026-10-04T02:53:46.896778+00:00,15.1805986825,ok,,False
gepa,math500-test-test-number_theory-203,2026-10-04T02:55:31.369554+00:00,15.209618898055556,ok,,False
gepa,math500-test-test-number_theory-598,2026-10-04T02:56:22.106661+00:00,15.22371253888889,ok,,False
gepa,math500-test-test-number_theory-410,2026-10-04T02:56:36.196937+00:00,15.227626504444444,ok,,False
gepa,math500-test-test-algebra-1082,2026-10-04T02:57:24.351355+00:00,15.241002731666667,ok,,False
gepa,math500-test-test-prealgebra-1388,2026-10-04T02:57:54.041165+00:00,15.24924990111111,ok,,False
gepa,math500-test-test-intermediate_algebra-2196,2026-10-04T02:59:51.071046+00:00,15.28175820138889,ok,,False
gepa,math500-test-test-precalculus-1252,2026-10-04T03:01:03.366186+00:00,15.301840184722224,ok,,False
gepa,math500-test-test-intermediate_algebra-1350,2026-10-04T03:08:28.615493+00:00,15.425520547777777,ok,,False
gepa,math500-test-test-algebra-841,2026-10-04T03:08:48.546734+00:00,15.43105700361111,ok,,False
gepa,math500-test-test-algebra-853,2026-10-04T03:10:11.802289+00:00,15.454183546666668,ok,,False
gepa,math500-test-test-intermediate_algebra-345,2026-10-04T03:17:44.651550+00:00,15.579975008055555,ok,,False
gepa,math500-test-test-prealgebra-192,2026-10-04T03:18:02.440535+00:00,15.584916392777778,ok,,False
gepa,math500-test-test-intermediate_algebra-834,2026-10-04T03:19:01.835205+00:00,15.601414912222221,ok,,False
gepa,math500-test-test-algebra-351,2026-10-04T03:19:25.693334+00:00,15.608042170277777,ok,,False
gepa,math500-test-test-precalculus-1082,2026-10-04T03:21:04.747356+00:00,15.63555717638889,ok,,False
gepa,math500-test-test-prealgebra-1353,2026-10-04T03:21:28.266487+00:00,15.642090268333332,ok,,False
gepa,math500-test-test-algebra-1035,2026-10-04T03:21:53.952146+00:00,15.64922517361111,ok,,False
gepa,math500-test-test-intermediate_algebra-2146,2026-10-04T03:24:43.548753+00:00,15.696335342222222,ok,,False
gepa,math500-test-test-algebra-1031,2026-10-04T03:25:13.553236+00:00,15.704669920833334,ok,,False
gepa,math500-test-test-number_theory-572,2026-10-04T03:25:25.470933+00:00,15.707980392222222,ok,,False
gepa,math500-test-test-intermediate_algebra-1779,2026-10-04T03:30:10.662253+00:00,15.787200203333333,ok,,False
gepa,math500-test-test-algebra-2391,2026-10-04T03:31:57.939916+00:00,15.816999554166667,ok,,False
gepa,math500-test-test-counting_and_probability-159,2026-10-04T03:33:31.867888+00:00,15.8430906575,ok,,False
gepa,math500-test-test-prealgebra-1044,2026-10-04T03:34:41.590101+00:00,15.862457938888888,ok,,False
gepa,math500-test-test-prealgebra-2057,2026-10-04T03:34:56.432576+00:00,15.866580848611111,ok,,False
gepa,math500-test-test-algebra-2058,2026-10-04T03:36:05.763771+00:00,15.88583951388889,ok,,False
gepa,math500-test-test-counting_and_probability-765,2026-10-04T03:37:32.603435+00:00,15.909961642777779,ok,,False
gepa,math500-test-test-geometry-477,2026-10-04T03:38:02.810374+00:00,15.918352459166666,ok,,False
gepa,math500-test-test-intermediate_algebra-1407,2026-10-04T03:45:25.149630+00:00,16.041224474722224,ok,,False
gepa,math500-test-test-intermediate_algebra-190,2026-10-04T03:52:50.992896+00:00,16.16506982638889,ok,,False
gepa,math500-test-test-number_theory-109,2026-10-04T03:53:18.254258+00:00,16.172642426944442,ok,,False
gepa,math500-test-test-intermediate_algebra-582,2026-10-04T03:56:25.476560+00:00,16.224648621944443,ok,,False
gepa,math500-test-test-number_theory-631,2026-10-04T03:57:38.271538+00:00,16.244869449166664,ok,,False
gepa,math500-test-test-geometry-248,2026-10-04T03:57:53.324914+00:00,16.2490509425,ok,,False
gepa,math500-test-test-geometry-711,2026-10-04T04:05:33.270474+00:00,16.376813598055556,ok,,False
gepa,math500-test-test-algebra-694,2026-10-04T04:06:03.738003+00:00,16.385276800555555,ok,,False
gepa,math500-test-test-prealgebra-1733,2026-10-04T04:13:54.781358+00:00,16.516122176944442,ok,,False
gepa,math500-test-test-counting_and_probability-23957,2026-10-04T04:14:08.237826+00:00,16.51986008472222,ok,,False
gepa,math500-test-test-algebra-305,2026-10-04T04:14:36.613837+00:00,16.52774231,ok,,False
gepa,math500-test-test-precalculus-990,2026-10-04T04:15:53.109801+00:00,16.54899118888889,ok,,False
gepa,math500-test-test-intermediate_algebra-134,2026-10-04T04:16:11.411866+00:00,16.554075095833333,ok,,False
gepa,math500-test-test-prealgebra-1436,2026-10-04T04:16:36.413261+00:00,16.561019927777778,ok,,False
gepa,math500-test-test-prealgebra-465,2026-10-04T04:18:19.134504+00:00,16.58955360638889,ok,,False
gepa,math500-test-test-prealgebra-1558,2026-10-04T04:18:42.598859+00:00,16.596071482777777,ok,,False
gepa,math500-test-test-prealgebra-1512,2026-10-04T04:19:13.801762+00:00,16.604738955833334,ok,,False
gepa,math500-test-test-intermediate_algebra-1102,2026-10-04T04:20:22.644232+00:00,16.623861864166667,ok,,False
gepa,math500-test-test-intermediate_algebra-1232,2026-10-04T04:21:01.120627+00:00,16.63454975166667,ok,,False
gepa,math500-test-test-algebra-1338,2026-10-04T04:21:42.040993+00:00,16.64591652,ok,,False
gepa,math500-test-test-prealgebra-951,2026-10-04T04:22:13.210795+00:00,16.654574798333336,ok,,False
gepa,math500-test-test-number_theory-1185,2026-10-04T04:23:19.768764+00:00,16.673063123055556,ok,,False
gepa,math500-test-test-number_theory-516,2026-10-04T04:25:00.375610+00:00,16.701009469166667,ok,,False
gepa,math500-test-test-intermediate_algebra-1898,2026-10-04T04:25:58.391901+00:00,16.717125105555557,ok,,False
gepa,math500-test-test-algebra-2232,2026-10-04T04:26:16.364417+00:00,16.722117471111112,ok,,False
gepa,math500-test-test-number_theory-156,2026-10-04T04:26:51.362965+00:00,16.73183929,ok,,False
gepa,math500-test-test-prealgebra-1865,2026-10-04T04:28:29.538260+00:00,16.75911020527778,ok,,False
gepa,math500-test-test-number_theory-737,2026-10-04T04:29:23.203555+00:00,16.774017231666665,ok,,False
gepa,math500-test-test-intermediate_algebra-1168,2026-10-04T04:29:40.706657+00:00,16.778879204444443,ok,,False
gepa,math500-test-test-intermediate_algebra-117,2026-10-04T04:32:54.347057+00:00,16.832668204444445,ok,,False
skillopt,math500-test-test-algebra-2159,2026-10-04T04:34:31.337127+00:00,16.859609890555557,ok,,False
skillopt,math500-test-test-precalculus-1202,2026-10-04T04:42:30.662282+00:00,16.992755766944445,ok,,False
skillopt,math500-test-test-intermediate_algebra-101,2026-10-04T04:44:41.937381+00:00,17.02922107222222,ok,,False
skillopt,math500-test-test-prealgebra-1128,2026-10-04T04:45:54.066543+00:00,17.049256950555556,ok,,False
skillopt,math500-test-test-number_theory-459,2026-10-04T04:46:51.904292+00:00,17.065322991944445,ok,,False
skillopt,math500-test-test-precalculus-44,2026-10-04T04:49:35.766491+00:00,17.110840269444445,ok,,False
skillopt,math500-test-test-number_theory-488,2026-10-04T04:51:30.704909+00:00,17.142767607777778,ok,,False
skillopt,math500-test-test-algebra-2080,2026-10-04T04:51:54.921126+00:00,17.14949433472222,ok,,False
skillopt,math500-test-test-prealgebra-505,2026-10-04T04:52:20.622611+00:00,17.156633636111113,ok,,False
skillopt,math500-test-test-algebra-524,2026-10-04T04:52:35.573862+00:00,17.160786761388888,ok,,False
skillopt,math500-test-test-geometry-802,2026-10-04T04:53:05.922380+00:00,17.16921690527778,ok,,False
skillopt,math500-test-test-counting_and_probability-188,2026-10-04T04:55:08.116717+00:00,17.203159776666666,ok,,False
skillopt,math500-test-test-counting_and_probability-119,2026-10-04T04:56:02.062085+00:00,17.21814460111111,ok,,False
skillopt,math500-test-test-number_theory-466,2026-10-04T04:56:16.618376+00:00,17.22218801527778,ok,,False
skillopt,math500-test-test-number_theory-864,2026-10-04T04:56:36.857385+00:00,17.22780996222222,ok,,False
skillopt,math500-test-test-geometry-817,2026-10-04T05:04:36.776052+00:00,17.361120703055555,ok,,False
skillopt,math500-test-test-algebra-824,2026-10-04T05:05:38.005841+00:00,17.378128977777777,ok,,False
skillopt,math500-test-test-algebra-529,2026-10-04T05:06:13.847295+00:00,17.388084937222224,ok,,False
skillopt,math500-test-test-intermediate_algebra-1111,2026-10-04T05:08:53.696001+00:00,17.432487355555555,ok,,False
skillopt,math500-test-test-number_theory-1032,2026-10-04T05:10:31.787909+00:00,17.459735107777778,ok,,False
skillopt,math500-test-test-algebra-686,2026-10-04T05:12:57.409508+00:00,17.500185551944444,ok,,False
skillopt,math500-test-test-prealgebra-1238,2026-10-04T05:13:21.298619+00:00,17.50682141611111,ok,,False
skillopt,math500-test-test-counting_and_probability-1060,2026-10-04T05:13:51.738401+00:00,17.515276911111112,ok,,False
skillopt,math500-test-test-algebra-251,2026-10-04T05:14:19.845686+00:00,17.52308449027778,ok,,False
skillopt,math500-test-test-intermediate_algebra-1247,2026-10-04T05:16:19.350150+00:00,17.55628017472222,ok,,False
skillopt,math500-test-test-algebra-1578,2026-10-04T05:17:31.761052+00:00,17.576394314166667,ok,,False
skillopt,math500-test-test-geometry-826,2026-10-04T05:25:26.391996+00:00,17.708236243055556,ok,,False
skillopt,math500-test-test-precalculus-190,2026-10-04T05:27:25.899252+00:00,17.741432703055555,ok,,False
skillopt,math500-test-test-intermediate_algebra-1714,2026-10-04T05:27:42.449339+00:00,17.746029949444445,ok,,False
skillopt,math500-test-test-algebra-1078,2026-10-04T05:28:51.107439+00:00,17.76510164388889,ok,,False
skillopt,math500-test-test-algebra-621,2026-10-04T05:29:37.995099+00:00,17.77812599388889,ok,,False
skillopt,math500-test-test-intermediate_algebra-431,2026-10-04T05:30:03.389045+00:00,17.785179867777778,ok,,False
skillopt,math500-test-test-algebra-1842,2026-10-04T05:30:54.862643+00:00,17.799478089444445,ok,,False
skillopt,math500-test-test-geometry-846,2026-10-04T05:34:23.384594+00:00,17.85740085361111,ok,,False
skillopt,math500-test-test-intermediate_algebra-1572,2026-10-04T05:35:02.308443+00:00,17.86821303388889,ok,,False
skillopt,math500-test-test-prealgebra-1730,2026-10-04T05:35:42.975547+00:00,17.879509451666667,ok,,False
skillopt,math500-test-test-number_theory-820,2026-10-04T05:38:31.351689+00:00,17.92628060222222,ok,,False
skillopt,math500-test-test-algebra-893,2026-10-04T05:39:23.643809+00:00,17.94080619111111,ok,,False
skillopt,math500-test-test-prealgebra-260,2026-10-04T05:43:24.993621+00:00,18.007847805555556,ok,,False
skillopt,math500-test-test-geometry-254,2026-10-04T05:43:47.393559+00:00,18.014070010555557,ok,,False
skillopt,math500-test-test-prealgebra-1747,2026-10-04T05:44:11.685366+00:00,18.020817734722222,ok,,False
skillopt,math500-test-test-precalculus-1146,2026-10-04T05:52:08.066139+00:00,18.15314572722222,ok,,False
skillopt,math500-test-test-number_theory-533,2026-10-04T05:53:14.380166+00:00,18.171566290277777,ok,,False
skillopt,math500-test-test-number_theory-1002,2026-10-04T05:55:03.103373+00:00,18.201767181111112,ok,,False
skillopt,math500-test-test-precalculus-920,2026-10-04T05:57:34.657862+00:00,18.24386565027778,ok,,False
skillopt,math500-test-test-intermediate_algebra-1454,2026-10-04T06:01:50.489522+00:00,18.314930000277776,ok,,False
skillopt,math500-test-test-algebra-776,2026-10-04T06:02:23.220529+00:00,18.324021946666665,ok,,False
skillopt,math500-test-test-number_theory-427,2026-10-04T06:03:20.565040+00:00,18.3399509775,ok,,False
skillopt,math500-test-test-geometry-283,2026-10-04T06:06:12.275040+00:00,18.387648199722225,ok,,False
skillopt,math500-test-test-counting_and_probability-666,2026-10-04T06:06:49.128632+00:00,18.397885308611112,ok,,False
skillopt,math500-test-test-algebra-1332,2026-10-04T06:07:17.946785+00:00,18.40589035111111,ok,,False
skillopt,math500-test-test-intermediate_algebra-1410,2026-10-04T06:08:15.195377+00:00,18.421792737777775,ok,,False
skillopt,math500-test-test-intermediate_algebra-1166,2026-10-04T06:16:14.876598+00:00,18.55503752138889,ok,,False
skillopt,math500-test-test-counting_and_probability-216,2026-10-04T06:16:53.602564+00:00,18.565794734166666,ok,,False
skillopt,math500-test-test-prealgebra-1139,2026-10-04T06:24:53.644757+00:00,18.699139787777778,error,ReadTimeout,False
skillopt,math500-test-test-algebra-1934,2026-10-04T06:25:31.156384+00:00,18.709559684166667,ok,,False
skillopt,math500-test-test-prealgebra-1356,2026-10-04T06:26:28.295806+00:00,18.725431745833333,ok,,False
skillopt,math500-test-test-intermediate_algebra-1544,2026-10-04T06:34:12.999879+00:00,18.85451621055556,ok,,False
skillopt,math500-test-test-precalculus-807,2026-10-04T06:34:41.368993+00:00,18.862396519999997,ok,,False
skillopt,math500-test-test-number_theory-634,2026-10-04T06:35:41.857599+00:00,18.87919891055556,ok,,False
skillopt,math500-test-test-algebra-1282,2026-10-04T06:37:30.041507+00:00,18.90924999611111,ok,,False
skillopt,math500-test-test-algebra-2700,2026-10-04T06:38:52.223271+00:00,18.93207826388889,ok,,False
skillopt,math500-test-test-algebra-109,2026-10-04T06:39:17.228790+00:00,18.93902424138889,ok,,False
skillopt,math500-test-test-algebra-1547,2026-10-04T06:39:56.233007+00:00,18.94985874611111,ok,,False
skillopt,math500-test-test-prealgebra-1930,2026-10-04T06:41:27.772434+00:00,18.97528636472222,ok,,False
skillopt,math500-test-test-prealgebra-1784,2026-10-04T06:41:43.644557+00:00,18.97969528777778,ok,,False
skillopt,math500-test-test-algebra-425,2026-10-04T06:42:08.321660+00:00,18.98655003861111,ok,,False
skillopt,math500-test-test-geometry-172,2026-10-04T06:45:27.794891+00:00,19.041959269444444,ok,,False
skillopt,math500-test-test-prealgebra-572,2026-10-04T06:45:43.878073+00:00,19.04642682,ok,,False
skillopt,math500-test-test-intermediate_algebra-149,2026-10-04T06:46:06.610884+00:00,19.052741489722223,ok,,False
skillopt,math500-test-test-algebra-2023,2026-10-04T06:46:41.032535+00:00,19.062303059444446,ok,,False
skillopt,math500-test-test-prealgebra-1995,2026-10-04T06:47:11.921674+00:00,19.070883375833333,ok,,False
skillopt,math500-test-test-prealgebra-2019,2026-10-04T06:47:21.244674+00:00,19.073473098055555,ok,,False
skillopt,math500-test-test-intermediate_algebra-1994,2026-10-04T06:49:00.284886+00:00,19.10098426805556,ok,,False
skillopt,math500-test-test-algebra-2780,2026-10-04T06:50:32.030362+00:00,19.1264691225,ok,,False
skillopt,math500-test-test-intermediate_algebra-1849,2026-10-04T06:58:16.533873+00:00,19.255497875555555,ok,,False
skillopt,math500-test-test-geometry-547,2026-10-04T07:03:14.105213+00:00,19.33815658111111,ok,,False
skillopt,math500-test-test-precalculus-499,2026-10-04T07:05:06.493774+00:00,19.36937562583333,ok,,False
skillopt,math500-test-test-intermediate_algebra-1508,2026-10-04T07:08:41.297659+00:00,19.429043371666666,ok,,False
skillopt,math500-test-test-counting_and_probability-190,2026-10-04T07:09:03.740912+00:00,19.435277608611113,ok,,False
skillopt,math500-test-test-algebra-2176,2026-10-04T07:13:02.513301+00:00,19.50160327222222,ok,,False
skillopt,math500-test-test-counting_and_probability-761,2026-10-04T07:13:24.015647+00:00,19.507576146111113,ok,,False
skillopt,math500-test-test-counting_and_probability-10,2026-10-04T07:15:16.609399+00:00,19.538852188333333,ok,,False
skillopt,math500-test-test-algebra-722,2026-10-04T07:15:36.218007+00:00,19.54429902388889,ok,,False
skillopt,math500-test-test-prealgebra-1622,2026-10-04T07:16:03.867679+00:00,19.551979488333334,ok,,False
skillopt,math500-test-test-prealgebra-1787,2026-10-04T07:16:27.826987+00:00,19.558634851666667,ok,,False
skillopt,math500-test-test-algebra-661,2026-10-04T07:23:53.389255+00:00,19.68240214833333,ok,,False
skillopt,math500-test-test-algebra-2551,2026-10-04T07:24:31.879310+00:00,19.69309383027778,ok,,False
skillopt,math500-test-test-geometry-229,2026-10-04T07:32:31.913781+00:00,19.82643673888889,error,ReadTimeout,False
skillopt,math500-test-test-prealgebra-1572,2026-10-04T07:32:57.569116+00:00,19.833563220833334,ok,,False
skillopt,math500-test-test-intermediate_algebra-591,2026-10-04T07:33:31.579974+00:00,19.84301068138889,ok,,False
skillopt,math500-test-test-number_theory-838,2026-10-04T07:35:20.421966+00:00,19.873244568055558,ok,,False
skillopt,math500-test-test-counting_and_probability-134,2026-10-04T07:35:54.486366+00:00,19.882706901388886,ok,,False
skillopt,math500-test-test-algebra-2257,2026-10-04T07:36:45.111518+00:00,19.896769443611113,ok,,False
skillopt,math500-test-test-number_theory-239,2026-10-04T07:36:58.835302+00:00,19.900581605833334,ok,,False
skillopt,math500-test-test-prealgebra-805,2026-10-04T07:39:41.944838+00:00,19.94588981027778,ok,,False
skillopt,math500-test-test-intermediate_algebra-1014,2026-10-04T07:40:28.342304+00:00,19.958777995277778,ok,,False
skillopt,math500-test-test-intermediate_algebra-47,2026-10-04T07:42:09.656837+00:00,19.98692092111111,ok,,False
skillopt,math500-test-test-algebra-769,2026-10-04T07:42:26.236407+00:00,19.991526357222224,ok,,False
skillopt,math500-test-test-algebra-2427,2026-10-04T07:45:04.685103+00:00,20.03553988388889,ok,,False
skillopt,math500-test-test-precalculus-285,2026-10-04T07:45:57.427926+00:00,20.050190668055556,ok,,False
skillopt,math500-test-test-algebra-2064,2026-10-04T07:46:49.065274+00:00,20.064534375833336,ok,,False
skillopt,math500-test-test-precalculus-580,2026-10-04T07:47:52.269659+00:00,20.082091149444445,ok,,False
skillopt,math500-test-test-number_theory-46,2026-10-04T07:48:13.171639+00:00,20.087897255,ok,,False
skillopt,math500-test-test-algebra-170,2026-10-04T07:48:45.395490+00:00,20.096848324722224,ok,,False
skillopt,math500-test-test-algebra-2743,2026-10-04T07:49:17.703408+00:00,20.10582274638889,ok,,False
skillopt,math500-test-test-intermediate_algebra-1510,2026-10-04T07:57:17.740866+00:00,20.239166484722222,error,ReadTimeout,False
skillopt,math500-test-test-precalculus-881,2026-10-04T08:03:15.414089+00:00,20.338520157777776,ok,,False
skillopt,math500-test-test-counting_and_probability-282,2026-10-04T08:07:54.428952+00:00,20.41602428638889,ok,,False
skillopt,math500-test-test-geometry-1097,2026-10-04T08:08:29.242033+00:00,20.425694586666665,ok,,False
skillopt,math500-test-test-intermediate_algebra-1126,2026-10-04T08:09:38.608123+00:00,20.444962944999997,ok,,False
skillopt,math500-test-test-algebra-346,2026-10-04T08:09:54.658818+00:00,20.44942147138889,ok,,False
skillopt,math500-test-test-intermediate_algebra-752,2026-10-04T08:10:25.263168+00:00,20.457922679722223,ok,,False
skillopt,math500-test-test-intermediate_algebra-1063,2026-10-04T08:15:49.460600+00:00,20.547977521944446,ok,,False
skillopt,math500-test-test-precalculus-356,2026-10-04T08:16:42.781960+00:00,20.562789010833335,ok,,False
skillopt,math500-test-test-prealgebra-2037,2026-10-04T08:17:10.979357+00:00,20.570621621111112,ok,,False
skillopt,math500-test-test-algebra-2253,2026-10-04T08:17:41.288434+00:00,20.579040809166667,ok,,False
skillopt,math500-test-test-intermediate_algebra-1837,2026-10-04T08:18:26.958673+00:00,20.591726986666664,ok,,False
skillopt,math500-test-test-prealgebra-1973,2026-10-04T08:19:06.004116+00:00,20.602572943055552,ok,,False
skillopt,math500-test-test-algebra-291,2026-10-04T08:20:29.963586+00:00,20.625895018055555,ok,,False
skillopt,math500-test-test-precalculus-452,2026-10-04T08:21:00.723606+00:00,20.634439468055554,ok,,False
skillopt,math500-test-test-number_theory-483,2026-10-04T08:22:01.590993+00:00,20.651347075555556,ok,,False
skillopt,math500-test-test-geometry-538,2026-10-04T08:23:17.311038+00:00,20.672380421388887,ok,,False
skillopt,math500-test-test-intermediate_algebra-1992,2026-10-04T08:24:13.943737+00:00,20.68811172666667,ok,,False
skillopt,math500-test-test-algebra-1199,2026-10-04T08:24:39.744695+00:00,20.695278659444444,ok,,False
skillopt,math500-test-test-algebra-634,2026-10-04T08:25:49.728296+00:00,20.71471854861111,ok,,False
skillopt,math500-test-test-intermediate_algebra-894,2026-10-04T08:32:10.924002+00:00,20.82060624472222,ok,,False
skillopt,math500-test-test-algebra-1072,2026-10-04T08:33:16.115136+00:00,20.838714893055556,ok,,False
skillopt,math500-test-test-number_theory-1257,2026-10-04T08:35:23.124193+00:00,20.87399518666667,ok,,False
skillopt,math500-test-test-precalculus-263,2026-10-04T08:36:51.636543+00:00,20.898581950555556,ok,,False
skillopt,math500-test-test-algebra-1255,2026-10-04T08:37:26.967449+00:00,20.90839609111111,ok,,False
skillopt,math500-test-test-number_theory-1090,2026-10-04T08:38:58.341960+00:00,20.933777899722223,ok,,False
skillopt,math500-test-test-algebra-2251,2026-10-04T08:39:20.993192+00:00,20.94006990861111,ok,,False
skillopt,math500-test-test-precalculus-779,2026-10-04T08:39:43.055198+00:00,20.94619824361111,ok,,False
skillopt,math500-test-test-prealgebra-1003,2026-10-04T08:47:43.084759+00:00,21.079539788333335,error,ReadTimeout,False
skillopt,math500-test-test-number_theory-686,2026-10-04T08:48:13.534910+00:00,21.08799816361111,ok,,False
skillopt,math500-test-test-prealgebra-1114,2026-10-04T08:48:37.298457+00:00,21.094599148888886,ok,,False
skillopt,math500-test-test-intermediate_algebra-1411,2026-10-04T08:54:01.200308+00:00,21.184571885277776,ok,,False
skillopt,math500-test-test-precalculus-1281,2026-10-04T08:58:25.673352+00:00,21.25803661972222,ok,,False
skillopt,math500-test-test-geometry-615,2026-10-04T08:59:33.770588+00:00,21.27695251861111,ok,,False
skillopt,math500-test-test-counting_and_probability-430,2026-10-04T09:02:02.723738+00:00,21.31832839361111,ok,,False
skillopt,math500-test-test-algebra-1425,2026-10-04T09:02:18.634979+00:00,21.32274818277778,ok,,False
skillopt,math500-test-test-precalculus-989,2026-10-04T09:10:18.583732+00:00,21.45606728083333,ok,,False
skillopt,math500-test-test-intermediate_algebra-1797,2026-10-04T09:13:15.951177+00:00,21.505336015555557,ok,,False
skillopt,math500-test-test-intermediate_algebra-1930,2026-10-04T09:20:35.651877+00:00,21.627475098888887,ok,,False
skillopt,math500-test-test-number_theory-255,2026-10-04T09:21:05.716080+00:00,21.635826266388886,ok,,False
skillopt,math500-test-test-prealgebra-993,2026-10-04T09:22:00.559890+00:00,21.651060658055556,ok,,False
skillopt,math500-test-test-algebra-567,2026-10-04T09:22:47.095830+00:00,21.663987308055557,ok,,False
skillopt,math500-test-test-prealgebra-1227,2026-10-04T09:23:10.410204+00:00,21.670463523055556,ok,,False
skillopt,math500-test-test-number_theory-911,2026-10-04T09:24:06.353040+00:00,21.686003199722222,ok,,False
skillopt,math500-test-test-intermediate_algebra-428,2026-10-04T09:25:18.841416+00:00,21.706138859722223,ok,,False
skillopt,math500-test-test-algebra-509,2026-10-04T09:26:43.329754+00:00,21.729607842500002,ok,,False
skillopt,math500-test-test-counting_and_probability-238,2026-10-04T09:29:38.644962+00:00,21.77830651138889,ok,,False
skillopt,math500-test-test-intermediate_algebra-158,2026-10-04T09:32:02.285399+00:00,21.818206632777777,ok,,False
skillopt,math500-test-test-intermediate_algebra-2022,2026-10-04T09:36:18.081966+00:00,21.88926123472222,ok,,False
skillopt,math500-test-test-counting_and_probability-737,2026-10-04T09:36:53.112904+00:00,21.898992050833336,ok,,False
skillopt,math500-test-test-number_theory-914,2026-10-04T09:37:18.637587+00:00,21.906082240555556,ok,,False
skillopt,math500-test-test-algebra-1275,2026-10-04T09:38:06.809212+00:00,21.9194632475,ok,,False
skillopt,math500-test-test-geometry-702,2026-10-04T09:46:06.841809+00:00,22.052805635555558,error,ReadTimeout,False
skillopt,math500-test-test-intermediate_algebra-2046,2026-10-04T09:48:36.400405+00:00,22.09434969,ok,,False
skillopt,math500-test-test-number_theory-978,2026-10-04T09:49:37.455744+00:00,22.11130950638889,ok,,False
skillopt,math500-test-test-geometry-73,2026-10-04T09:50:18.427728+00:00,22.122690613055557,ok,,False
skillopt,math500-test-test-intermediate_algebra-1354,2026-10-04T09:52:42.586708+00:00,22.162734774166665,ok,,False
skillopt,math500-test-test-precalculus-323,2026-10-04T09:55:02.359750+00:00,22.201560619166667,ok,,False
skillopt,math500-test-test-prealgebra-996,2026-10-04T09:55:38.829967+00:00,22.211691235,ok,,False
skillopt,math500-test-test-intermediate_algebra-1217,2026-10-04T09:56:29.253358+00:00,22.2256977325,ok,,False
skillopt,math500-test-test-intermediate_algebra-1279,2026-10-04T10:04:23.413605+00:00,22.357408912222223,ok,,False
skillopt,math500-test-test-counting_and_probability-731,2026-10-04T10:12:23.484911+00:00,22.49076205277778,error,ReadTimeout,False
skillopt,math500-test-test-algebra-988,2026-10-04T10:12:43.644323+00:00,22.496361889444444,ok,,False
skillopt,math500-test-test-algebra-114,2026-10-04T10:13:08.329109+00:00,22.50321877444444,ok,,False
skillopt,math500-test-test-algebra-2157,2026-10-04T10:13:29.625182+00:00,22.509134350277776,ok,,False
skillopt,math500-test-test-number_theory-368,2026-10-04T10:14:16.514869+00:00,22.522159263333332,ok,,False
skillopt,math500-test-test-algebra-2193,2026-10-04T10:15:28.193919+00:00,22.542070110555553,ok,,False
skillopt,math500-test-test-number_theory-627,2026-10-04T10:15:56.970429+00:00,22.550063585555556,ok,,False
skillopt,math500-test-test-precalculus-96,2026-10-04T10:16:51.184509+00:00,22.56512305222222,ok,,False
skillopt,math500-test-test-prealgebra-1924,2026-10-04T10:17:02.245918+00:00,22.568195665833333,ok,,False
skillopt,math500-test-test-precalculus-1201,2026-10-04T10:20:30.388090+00:00,22.626012935833334,ok,,False
skillopt,math500-test-test-algebra-1214,2026-10-04T10:20:58.634631+00:00,22.633859197222222,ok,,False
skillopt,math500-test-test-algebra-276,2026-10-04T10:22:00.601674+00:00,22.651072264722224,ok,,False
skillopt,math500-test-test-prealgebra-954,2026-10-04T10:22:36.967327+00:00,22.661173835,ok,,False
skillopt,math500-test-test-algebra-1339,2026-10-04T10:23:17.542478+00:00,22.672444710277777,ok,,False
skillopt,math500-test-test-intermediate_algebra-964,2026-10-04T10:31:17.572324+00:00,22.80578633416667,error,ReadTimeout,False
skillopt,math500-test-test-algebra-1184,2026-10-04T10:32:31.704797+00:00,22.826378687777776,ok,,False
skillopt,math500-test-test-prealgebra-930,2026-10-04T10:32:49.474696+00:00,22.831314770833334,ok,,False
skillopt,math500-test-test-intermediate_algebra-1422,2026-10-04T10:40:49.489112+00:00,22.964652108611112,error,ReadTimeout,False
skillopt,math500-test-test-intermediate_algebra-279,2026-10-04T10:42:43.023940+00:00,22.996189560833333,ok,,False
skillopt,math500-test-test-geometry-686,2026-10-04T10:50:33.134079+00:00,23.126775710555556,ok,,False
skillopt,math500-test-test-prealgebra-153,2026-10-04T10:51:05.922700+00:00,23.135883660833336,ok,,False
skillopt,math500-test-test-algebra-2264,2026-10-04T10:52:09.925224+00:00,23.153662139722222,ok,,False
skillopt,math500-test-test-algebra-1837,2026-10-04T10:54:06.520716+00:00,23.186049776388888,ok,,False
skillopt,math500-test-test-algebra-2680,2026-10-04T10:54:23.968353+00:00,23.19089634222222,ok,,False
skillopt,math500-test-test-prealgebra-1297,2026-10-04T10:54:51.821079+00:00,23.198633210555556,ok,,False
skillopt,math500-test-test-number_theory-203,2026-10-04T10:57:26.216774+00:00,23.24152090361111,ok,,False
skillopt,math500-test-test-number_theory-598,2026-10-04T10:58:15.198221+00:00,23.25512686111111,ok,,False
skillopt,math500-test-test-number_theory-410,2026-10-04T10:58:39.787936+00:00,23.2619573375,ok,,False
skillopt,math500-test-test-algebra-1082,2026-10-04T11:00:03.764250+00:00,23.28528409138889,ok,,False
skillopt,math500-test-test-prealgebra-1388,2026-10-04T11:00:33.171954+00:00,23.293452898055556,ok,,False
skillopt,math500-test-test-intermediate_algebra-2196,2026-10-04T11:05:22.826273+00:00,23.37391243111111,ok,,False
skillopt,math500-test-test-precalculus-1252,2026-10-04T11:06:54.656419+00:00,23.399420805000002,ok,,False
skillopt,math500-test-test-intermediate_algebra-1350,2026-10-04T11:14:54.687249+00:00,23.532762702222225,error,ReadTimeout,False
skillopt,math500-test-test-algebra-841,2026-10-04T11:15:37.318367+00:00,23.544604679444443,ok,,False
skillopt,math500-test-test-algebra-853,2026-10-04T11:18:53.011743+00:00,23.598963950555557,ok,,False
skillopt,math500-test-test-intermediate_algebra-345,2026-10-04T11:26:51.594105+00:00,23.731903495555553,ok,,False
skillopt,math500-test-test-prealgebra-192,2026-10-04T11:27:16.622810+00:00,23.73885591361111,ok,,False
skillopt,math500-test-test-intermediate_algebra-834,2026-10-04T11:28:56.498153+00:00,23.766599064444446,ok,,False
skillopt,math500-test-test-algebra-351,2026-10-04T11:29:24.627593+00:00,23.774412797777774,ok,,False
skillopt,math500-test-test-precalculus-1082,2026-10-04T11:32:17.586769+00:00,23.822457013333334,ok,,False
skillopt,math500-test-test-prealgebra-1353,2026-10-04T11:33:08.039726+00:00,23.836471723611112,ok,,False
skillopt,math500-test-test-algebra-1035,2026-10-04T11:33:59.285588+00:00,23.850706685277775,ok,,False
skillopt,math500-test-test-intermediate_algebra-2146,2026-10-04T11:41:47.890904+00:00,23.98087482861111,ok,,False
skillopt,math500-test-test-algebra-1031,2026-10-04T11:42:37.321283+00:00,23.994605489444442,ok,,False
skillopt,math500-test-test-number_theory-572,2026-10-04T11:42:52.213823+00:00,23.998742306111108,ok,,False
skillopt,math500-test-test-intermediate_algebra-1779,2026-10-04T11:47:16.573128+00:00,24.07217544638889,ok,,False
skillopt,math500-test-test-algebra-2391,2026-10-04T11:49:40.140576+00:00,24.112055293055555,ok,,False
skillopt,math500-test-test-counting_and_probability-159,2026-10-04T11:51:28.711394+00:00,24.14221385361111,ok,,False
skillopt,math500-test-test-prealgebra-1044,2026-10-04T11:53:02.377616+00:00,24.16823224861111,ok,,False
skillopt,math500-test-test-prealgebra-2057,2026-10-04T11:53:27.931895+00:00,24.175330659444445,ok,,False
skillopt,math500-test-test-algebra-2058,2026-10-04T11:58:07.241050+00:00,24.252916535833332,ok,,False
skillopt,math500-test-test-counting_and_probability-765,2026-10-04T12:06:01.325109+00:00,24.38460655222222,ok,,False
skillopt,math500-test-test-geometry-477,2026-10-04T12:07:07.574261+00:00,24.403009094444442,ok,,False
skillopt,math500-test-test-intermediate_algebra-1407,2026-10-04T12:15:01.917922+00:00,24.5347712225,ok,,False
skillopt,math500-test-test-intermediate_algebra-190,2026-10-04T12:18:09.705043+00:00,24.586934311666667,ok,,False
skillopt,math500-test-test-number_theory-109,2026-10-04T12:18:42.673355+00:00,24.59609217611111,ok,,False
skillopt,math500-test-test-intermediate_algebra-582,2026-10-04T12:23:01.428083+00:00,24.667968489444444,ok,,False
skillopt,math500-test-test-number_theory-631,2026-10-04T12:24:28.491068+00:00,24.692152651944443,ok,,False
skillopt,math500-test-test-geometry-248,2026-10-04T12:24:52.941569+00:00,24.698944457777777,ok,,False
skillopt,math500-test-test-geometry-711,2026-10-04T12:32:47.444432+00:00,24.83075080861111,ok,,False
skillopt,math500-test-test-algebra-694,2026-10-04T12:33:25.664489+00:00,24.84136749111111,ok,,False
skillopt,math500-test-test-prealgebra-1733,2026-10-04T12:40:18.283489+00:00,24.95598388,ok,,False
skillopt,math500-test-test-counting_and_probability-23957,2026-10-04T12:40:41.019258+00:00,24.962299371388887,ok,,False
skillopt,math500-test-test-algebra-305,2026-10-04T12:41:17.375866+00:00,24.972398429166667,ok,,False
skillopt,math500-test-test-precalculus-990,2026-10-04T12:42:55.147144+00:00,24.9995571175,ok,,False
skillopt,math500-test-test-intermediate_algebra-134,2026-10-04T12:43:16.201048+00:00,25.005405424166668,ok,,False
skillopt,math500-test-test-prealgebra-1436,2026-10-04T12:43:50.080792+00:00,25.014816464166667,ok,,False
skillopt,math500-test-test-prealgebra-465,2026-10-04T12:50:17.500294+00:00,25.1224329925,ok,,False
skillopt,math500-test-test-prealgebra-1558,2026-10-04T12:50:53.583887+00:00,25.132456212777775,ok,,False
skillopt,math500-test-test-prealgebra-1512,2026-10-04T12:51:37.848040+00:00,25.14475181083333,ok,,False
skillopt,math500-test-test-intermediate_algebra-1102,2026-10-04T12:53:11.592339+00:00,25.17079189388889,ok,,False
skillopt,math500-test-test-intermediate_algebra-1232,2026-10-04T12:53:51.998230+00:00,25.1820157525,ok,,False
skillopt,math500-test-test-algebra-1338,2026-10-04T12:54:36.074808+00:00,25.19425924638889,ok,,False
skillopt,math500-test-test-prealgebra-951,2026-10-04T12:55:07.261843+00:00,25.202922311666665,ok,,False
skillopt,math500-test-test-number_theory-1185,2026-10-04T12:56:43.975176+00:00,25.22978712638889,ok,,False
skillopt,math500-test-test-number_theory-516,2026-10-04T12:57:51.148858+00:00,25.2484464825,ok,,False
skillopt,math500-test-test-intermediate_algebra-1898,2026-10-04T12:58:55.875843+00:00,25.266426200555554,ok,,False
skillopt,math500-test-test-algebra-2232,2026-10-04T12:59:26.507191+00:00,25.274934908333332,ok,,False
skillopt,math500-test-test-number_theory-156,2026-10-04T13:00:10.723313+00:00,25.287217164444446,ok,,False
skillopt,math500-test-test-prealgebra-1865,2026-10-04T13:01:37.741431+00:00,25.31138886388889,ok,,False
skillopt,math500-test-test-number_theory-737,2026-10-04T13:03:04.044150+00:00,25.335361841388888,ok,,False
skillopt,math500-test-test-intermediate_algebra-1168,2026-10-04T13:03:33.871258+00:00,25.343647149166664,ok,,False
skillopt,math500-test-test-intermediate_algebra-117,2026-10-04T13:08:25.624401+00:00,25.42468968888889,ok,,False
manual,math500-test-test-algebra-2159,2026-10-04T13:09:30.239434+00:00,25.442638309166668,ok,,False
manual,math500-test-test-precalculus-1202,2026-10-04T13:17:19.139047+00:00,25.572888201666668,ok,,False
manual,math500-test-test-intermediate_algebra-101,2026-10-04T13:20:00.702708+00:00,25.617766996388887,ok,,False
manual,math500-test-test-prealgebra-1128,2026-10-04T13:20:58.638400+00:00,25.63386024416667,ok,,False
manual,math500-test-test-number_theory-459,2026-10-04T13:21:45.797974+00:00,25.64696012583333,ok,,False
manual,math500-test-test-precalculus-44,2026-10-04T13:24:17.337634+00:00,25.689054475833334,ok,,False
manual,math500-test-test-number_theory-488,2026-10-04T13:25:56.201683+00:00,25.716516711666667,ok,,False
manual,math500-test-test-algebra-2080,2026-10-04T13:26:18.207685+00:00,25.72262949,ok,,False
manual,math500-test-test-prealgebra-505,2026-10-04T13:26:39.379394+00:00,25.728510520277776,ok,,False
manual,math500-test-test-algebra-524,2026-10-04T13:26:58.723513+00:00,25.733883886666668,ok,,False
manual,math500-test-test-geometry-802,2026-10-04T13:27:25.880455+00:00,25.74142748166667,ok,,False
manual,math500-test-test-counting_and_probability-188,2026-10-04T13:29:27.928027+00:00,25.775329584999998,ok,,False
manual,math500-test-test-counting_and_probability-119,2026-10-04T13:30:18.526244+00:00,25.789384645277778,ok,,False
manual,math500-test-test-number_theory-466,2026-10-04T13:30:36.534264+00:00,25.794386873055554,ok,,False
manual,math500-test-test-number_theory-864,2026-10-04T13:31:05.259631+00:00,25.802366141666667,ok,,False
manual,math500-test-test-geometry-817,2026-10-04T13:38:59.936115+00:00,25.934220720555555,ok,,False
manual,math500-test-test-algebra-824,2026-10-04T13:39:52.567920+00:00,25.94884066638889,ok,,False
manual,math500-test-test-algebra-529,2026-10-04T13:40:11.666630+00:00,25.954145863611114,ok,,False
manual,math500-test-test-intermediate_algebra-1111,2026-10-04T13:42:13.703052+00:00,25.98804486972222,ok,,False
manual,math500-test-test-number_theory-1032,2026-10-04T13:43:39.003024+00:00,26.01173930638889,ok,,False
manual,math500-test-test-algebra-686,2026-10-04T13:46:14.872917+00:00,26.05503649888889,ok,,False
manual,math500-test-test-prealgebra-1238,2026-10-04T13:46:33.256913+00:00,26.060143164444444,ok,,False
manual,math500-test-test-counting_and_probability-1060,2026-10-04T13:46:55.819945+00:00,26.066410673333337,ok,,False
manual,math500-test-test-algebra-251,2026-10-04T13:47:15.209815+00:00,26.071796748333334,ok,,False
manual,math500-test-test-intermediate_algebra-1247,2026-10-04T13:49:52.261381+00:00,26.115422183333333,ok,,False
manual,math500-test-test-algebra-1578,2026-10-04T13:50:58.192185+00:00,26.133736295555558,ok,,False
manual,math500-test-test-geometry-826,2026-10-04T13:58:57.586345+00:00,26.26690134,ok,,False
manual,math500-test-test-precalculus-190,2026-10-04T14:01:58.892502+00:00,26.317264161388888,ok,,False
manual,math500-test-test-intermediate_algebra-1714,2026-10-04T14:02:18.472275+00:00,26.322702987222222,ok,,False
manual,math500-test-test-algebra-1078,2026-10-04T14:03:15.215826+00:00,26.33846508472222,ok,,False
manual,math500-test-test-algebra-621,2026-10-04T14:03:51.944437+00:00,26.348667476666666,ok,,False
manual,math500-test-test-intermediate_algebra-431,2026-10-04T14:04:14.266256+00:00,26.354867981944444,ok,,False
manual,math500-test-test-algebra-1842,2026-10-04T14:04:46.831847+00:00,26.363913979444447,ok,,False
manual,math500-test-test-geometry-846,2026-10-04T14:07:35.696276+00:00,26.410820765277776,ok,,False
manual,math500-test-test-intermediate_algebra-1572,2026-10-04T14:08:08.977666+00:00,26.420065595833336,ok,,False
manual,math500-test-test-prealgebra-1730,2026-10-04T14:08:41.410670+00:00,26.42907476361111,ok,,False
manual,math500-test-test-number_theory-820,2026-10-04T14:10:54.368499+00:00,26.46600749388889,ok,,False
manual,math500-test-test-algebra-893,2026-10-04T14:11:40.334457+00:00,26.478775815555554,ok,,False
manual,math500-test-test-prealgebra-260,2026-10-04T14:15:02.301513+00:00,26.534877775555554,ok,,False
manual,math500-test-test-geometry-254,2026-10-04T14:15:20.897276+00:00,26.540043265277777,ok,,False
manual,math500-test-test-prealgebra-1747,2026-10-04T14:15:41.110086+00:00,26.54565793472222,ok,,False
manual,math500-test-test-precalculus-1146,2026-10-04T14:23:32.686379+00:00,26.676651349444445,ok,,False
manual,math500-test-test-number_theory-533,2026-10-04T14:24:36.512454+00:00,26.694380814722223,ok,,False
manual,math500-test-test-number_theory-1002,2026-10-04T14:27:22.022274+00:00,26.74035576472222,ok,,False
manual,math500-test-test-precalculus-920,2026-10-04T14:29:43.042331+00:00,26.779528002777777,ok,,False
manual,math500-test-test-intermediate_algebra-1454,2026-10-04T14:33:50.170714+00:00,26.848174775833336,ok,,False
manual,math500-test-test-algebra-776,2026-10-04T14:34:16.381280+00:00,26.85545548861111,ok,,False
manual,math500-test-test-number_theory-427,2026-10-04T14:35:11.033279+00:00,26.870636599444445,ok,,False
manual,math500-test-test-geometry-283,2026-10-04T14:39:18.193642+00:00,26.939292255833333,ok,,False
manual,math500-test-test-counting_and_probability-666,2026-10-04T14:39:43.383936+00:00,26.94628955972222,ok,,False
manual,math500-test-test-algebra-1332,2026-10-04T14:40:09.797992+00:00,26.9536267975,ok,,False
manual,math500-test-test-intermediate_algebra-1410,2026-10-04T14:40:52.301715+00:00,26.965433387222223,ok,,False
manual,math500-test-test-intermediate_algebra-1166,2026-10-04T14:45:50.661535+00:00,27.048311115,ok,,False
manual,math500-test-test-counting_and_probability-216,2026-10-04T14:46:26.222110+00:00,27.0581890525,ok,,False
manual,math500-test-test-prealgebra-1139,2026-10-04T14:54:20.447482+00:00,27.1899183225,ok,,False
manual,math500-test-test-algebra-1934,2026-10-04T14:55:00.429773+00:00,27.201024514444445,ok,,False
manual,math500-test-test-prealgebra-1356,2026-10-04T14:55:58.999539+00:00,27.217293893888886,ok,,False
manual,math500-test-test-intermediate_algebra-1544,2026-10-04T15:03:57.009367+00:00,27.350074401666667,ok,,False
manual,math500-test-test-precalculus-807,2026-10-04T15:04:18.016440+00:00,27.355909699722222,ok,,False
manual,math500-test-test-number_theory-634,2026-10-04T15:05:19.850736+00:00,27.373085893055556,ok,,False
manual,math500-test-test-algebra-1282,2026-10-04T15:06:41.412135+00:00,27.39574183722222,ok,,False
manual,math500-test-test-algebra-2700,2026-10-04T15:08:17.231955+00:00,27.42235845388889,ok,,False
manual,math500-test-test-algebra-109,2026-10-04T15:08:36.846104+00:00,27.42780682861111,ok,,False
manual,math500-test-test-algebra-1547,2026-10-04T15:09:18.743311+00:00,27.439444941666665,ok,,False
manual,math500-test-test-prealgebra-1930,2026-10-04T15:14:22.131980+00:00,27.523719571944444,ok,,False
manual,math500-test-test-prealgebra-1784,2026-10-04T15:14:31.755403+00:00,27.526392745,ok,,False
manual,math500-test-test-algebra-425,2026-10-04T15:14:55.961074+00:00,27.5331165425,ok,,False
manual,math500-test-test-geometry-172,2026-10-04T15:20:14.381200+00:00,27.6215665775,ok,,False
manual,math500-test-test-prealgebra-572,2026-10-04T15:20:29.519910+00:00,27.62577177472222,ok,,False
manual,math500-test-test-intermediate_algebra-149,2026-10-04T15:20:46.450091+00:00,27.630474602777777,ok,,False
manual,math500-test-test-algebra-2023,2026-10-04T15:21:12.853613+00:00,27.63780891444444,ok,,False
manual,math500-test-test-prealgebra-1995,2026-10-04T15:21:44.022584+00:00,27.646466961944444,ok,,False
manual,math500-test-test-prealgebra-2019,2026-10-04T15:21:51.872968+00:00,27.648647624166667,ok,,False
manual,math500-test-test-intermediate_algebra-1994,2026-10-04T15:23:24.681948+00:00,27.674427896388888,ok,,False
manual,math500-test-test-algebra-2780,2026-10-04T15:25:13.839610+00:00,27.704749469166668,ok,,False
manual,math500-test-test-intermediate_algebra-1849,2026-10-04T15:32:12.453536+00:00,27.821031115277776,ok,,False
manual,math500-test-test-geometry-547,2026-10-04T15:37:07.373135+00:00,27.902953226111112,ok,,False
manual,math500-test-test-precalculus-499,2026-10-04T15:38:55.909934+00:00,27.933102336944447,ok,,False
manual,math500-test-test-intermediate_algebra-1508,2026-10-04T15:41:34.818727+00:00,27.977243668333333,ok,,False
manual,math500-test-test-counting_and_probability-190,2026-10-04T15:41:49.652338+00:00,27.981364115833333,ok,,False
manual,math500-test-test-algebra-2176,2026-10-04T15:47:08.437648+00:00,28.069915590833332,ok,,False
manual,math500-test-test-counting_and_probability-761,2026-10-04T15:47:24.643000+00:00,28.074417077499998,ok,,False
manual,math500-test-test-counting_and_probability-10,2026-10-04T15:49:02.027886+00:00,28.101468434722225,ok,,False
manual,math500-test-test-algebra-722,2026-10-04T15:49:29.368152+00:00,28.109062953055556,ok,,False
manual,math500-test-test-prealgebra-1622,2026-10-04T15:49:51.569956+00:00,28.115230120833335,ok,,False
manual,math500-test-test-prealgebra-1787,2026-10-04T15:50:14.840069+00:00,28.12169404111111,ok,,False
manual,math500-test-test-algebra-661,2026-10-04T15:52:03.189353+00:00,28.151791064444446,ok,,False
manual,math500-test-test-algebra-2551,2026-10-04T15:52:25.106681+00:00,28.157879211111112,ok,,False
manual,math500-test-test-geometry-229,2026-10-04T16:00:20.419362+00:00,28.28991051138889,ok,,False
manual,math500-test-test-prealgebra-1572,2026-10-04T16:00:36.117625+00:00,28.29427114,ok,,False
manual,math500-test-test-intermediate_algebra-591,2026-10-04T16:01:20.405854+00:00,28.30657342583333,ok,,False
manual,math500-test-test-number_theory-838,2026-10-04T16:03:17.946942+00:00,28.339223728055558,ok,,False
manual,math500-test-test-counting_and_probability-134,2026-10-04T16:03:52.371791+00:00,28.34878618611111,ok,,False
manual,math500-test-test-algebra-2257,2026-10-04T16:04:36.305678+00:00,28.36099004361111,ok,,False
manual,math500-test-test-number_theory-239,2026-10-04T16:04:53.812616+00:00,28.365853081944447,ok,,False
manual,math500-test-test-prealgebra-805,2026-10-04T16:07:38.622489+00:00,28.41163360222222,ok,,False
manual,math500-test-test-intermediate_algebra-1014,2026-10-04T16:08:35.437002+00:00,28.42741541138889,ok,,False
manual,math500-test-test-intermediate_algebra-47,2026-10-04T16:10:20.668461+00:00,28.456646372222224,ok,,False
manual,math500-test-test-algebra-769,2026-10-04T16:10:36.705637+00:00,28.461101143333334,ok,,False
manual,math500-test-test-algebra-2427,2026-10-04T16:12:34.040806+00:00,28.493694245833332,ok,,False
manual,math500-test-test-precalculus-285,2026-10-04T16:13:39.519740+00:00,28.51188283861111,ok,,False
manual,math500-test-test-algebra-2064,2026-10-04T16:14:25.519001+00:00,28.524660411111114,ok,,False
manual,math500-test-test-precalculus-580,2026-10-04T16:15:29.173081+00:00,28.5423421,ok,,False
manual,math500-test-test-number_theory-46,2026-10-04T16:15:49.668240+00:00,28.54803519972222,ok,,False
manual,math500-test-test-algebra-170,2026-10-04T16:16:18.232914+00:00,28.55596983138889,ok,,False
manual,math500-test-test-algebra-2743,2026-10-04T16:16:45.303754+00:00,28.56348950916667,ok,,False
manual,math500-test-test-intermediate_algebra-1510,2026-10-04T16:24:42.640049+00:00,28.696082924444447,ok,,False
manual,math500-test-test-precalculus-881,2026-10-04T16:26:30.469054+00:00,28.726035425833334,ok,,False
manual,math500-test-test-counting_and_probability-282,2026-10-04T16:30:11.362810+00:00,28.7873948025,ok,,False
manual,math500-test-test-geometry-1097,2026-10-04T16:30:48.026343+00:00,28.797579117222224,ok,,False
manual,math500-test-test-intermediate_algebra-1126,2026-10-04T16:31:57.232901+00:00,28.816803161111114,ok,,False
manual,math500-test-test-algebra-346,2026-10-04T16:32:16.009892+00:00,28.822018991944443,ok,,False
manual,math500-test-test-intermediate_algebra-752,2026-10-04T16:32:47.922167+00:00,28.830883512777778,ok,,False
manual,math500-test-test-intermediate_algebra-1063,2026-10-04T16:40:41.420503+00:00,28.962410828333333,ok,,False
manual,math500-test-test-precalculus-356,2026-10-04T16:41:15.512504+00:00,28.97188082861111,ok,,False
manual,math500-test-test-prealgebra-2037,2026-10-04T16:41:36.817907+00:00,28.97779899611111,ok,,False
manual,math500-test-test-algebra-2253,2026-10-04T16:42:09.189196+00:00,28.986791020833333,ok,,False
manual,math500-test-test-intermediate_algebra-1837,2026-10-04T16:43:09.915556+00:00,29.003659454166666,ok,,False
manual,math500-test-test-prealgebra-1973,2026-10-04T16:43:34.895840+00:00,29.010598421944444,ok,,False
manual,math500-test-test-algebra-291,2026-10-04T16:44:40.680755+00:00,29.028872009444445,ok,,False
manual,math500-test-test-precalculus-452,2026-10-04T16:45:06.986267+00:00,29.03617909611111,ok,,False
manual,math500-test-test-number_theory-483,2026-10-04T16:45:51.616558+00:00,29.048576399166667,ok,,False
manual,math500-test-test-geometry-538,2026-10-04T16:47:09.316951+00:00,29.070159841666666,ok,,False
manual,math500-test-test-intermediate_algebra-1992,2026-10-04T16:48:12.626061+00:00,29.087745705555555,ok,,False
manual,math500-test-test-algebra-1199,2026-10-04T16:48:34.002708+00:00,29.093683663055554,ok,,False
manual,math500-test-test-algebra-634,2026-10-04T16:49:36.775936+00:00,29.111120670833333,ok,,False
manual,math500-test-test-intermediate_algebra-894,2026-10-04T16:55:04.496328+00:00,29.202154113055556,ok,,False
manual,math500-test-test-algebra-1072,2026-10-04T16:56:06.393701+00:00,29.219347827777778,ok,,False
manual,math500-test-test-number_theory-1257,2026-10-04T16:56:47.593589+00:00,29.23079224111111,ok,,False
manual,math500-test-test-precalculus-263,2026-10-04T16:58:27.931754+00:00,29.258663953611112,ok,,False
manual,math500-test-test-algebra-1255,2026-10-04T16:59:11.032200+00:00,29.27063629972222,ok,,False
manual,math500-test-test-number_theory-1090,2026-10-04T17:00:34.691045+00:00,29.293874867777777,ok,,False
manual,math500-test-test-algebra-2251,2026-10-04T17:00:52.945678+00:00,29.298945599166668,ok,,False
manual,math500-test-test-precalculus-779,2026-10-04T17:01:12.481438+00:00,29.304372199166668,ok,,False
manual,math500-test-test-prealgebra-1003,2026-10-04T17:07:56.479274+00:00,29.416593820277775,ok,,False
manual,math500-test-test-number_theory-686,2026-10-04T17:08:26.376552+00:00,29.42489861972222,ok,,False
manual,math500-test-test-prealgebra-1114,2026-10-04T17:08:58.122457+00:00,29.433716926666666,ok,,False
manual,math500-test-test-intermediate_algebra-1411,2026-10-04T17:16:19.073563+00:00,29.556203345,ok,,False
manual,math500-test-test-precalculus-1281,2026-10-04T17:21:33.625759+00:00,29.643578955,ok,,False
manual,math500-test-test-geometry-615,2026-10-04T17:23:41.731578+00:00,29.679163904722223,ok,,False
manual,math500-test-test-counting_and_probability-430,2026-10-04T17:26:25.218938+00:00,29.724577060277777,ok,,False
manual,math500-test-test-algebra-1425,2026-10-04T17:26:41.694398+00:00,29.729153576944444,ok,,False
manual,math500-test-test-precalculus-989,2026-10-04T17:34:36.256195+00:00,29.860976298333334,ok,,False
manual,math500-test-test-intermediate_algebra-1797,2026-10-04T17:36:55.434507+00:00,29.899636940555553,ok,,False
manual,math500-test-test-intermediate_algebra-1930,2026-10-04T17:44:51.250460+00:00,30.031808038611114,ok,,False
manual,math500-test-test-number_theory-255,2026-10-04T17:45:25.497297+00:00,30.04132104888889,ok,,False
manual,math500-test-test-prealgebra-993,2026-10-04T17:45:57.650431+00:00,30.050252475,ok,,False
manual,math500-test-test-algebra-567,2026-10-04T17:46:49.115326+00:00,30.064548279166665,ok,,False
manual,math500-test-test-prealgebra-1227,2026-10-04T17:47:05.368790+00:00,30.06906313027778,ok,,False
manual,math500-test-test-number_theory-911,2026-10-04T17:47:47.932740+00:00,30.08088644972222,ok,,False
manual,math500-test-test-intermediate_algebra-428,2026-10-04T17:48:49.582432+00:00,30.09801136416667,ok,,False
manual,math500-test-test-algebra-509,2026-10-04T17:50:13.040165+00:00,30.121194067777775,ok,,False
manual,math500-test-test-counting_and_probability-238,2026-10-04T17:54:48.237761+00:00,30.197637844444444,ok,,False
manual,math500-test-test-intermediate_algebra-158,2026-10-04T17:56:43.902727+00:00,30.22976700166667,ok,,False
manual,math500-test-test-intermediate_algebra-2022,2026-10-04T18:01:40.659720+00:00,30.312199499722226,ok,,False
manual,math500-test-test-counting_and_probability-737,2026-10-04T18:02:08.820082+00:00,30.3200218225,ok,,False
manual,math500-test-test-number_theory-914,2026-10-04T18:02:35.436659+00:00,30.32741531611111,ok,,False
manual,math500-test-test-algebra-1275,2026-10-04T18:03:17.642810+00:00,30.339139246944445,ok,,False
manual,math500-test-test-geometry-702,2026-10-04T18:10:02.901053+00:00,30.451710981111113,ok,,False
manual,math500-test-test-intermediate_algebra-2046,2026-10-04T18:12:16.251461+00:00,30.48875276111111,ok,,False
manual,math500-test-test-number_theory-978,2026-10-04T18:13:13.202993+00:00,30.50457263111111,ok,,False
manual,math500-test-test-geometry-73,2026-10-04T18:13:46.752950+00:00,30.513892063611113,ok,,False
manual,math500-test-test-intermediate_algebra-1354,2026-10-04T18:16:37.274140+00:00,30.561259060833336,ok,,False
manual,math500-test-test-precalculus-323,2026-10-04T18:18:43.124670+00:00,30.59621754138889,ok,,False
manual,math500-test-test-prealgebra-996,2026-10-04T18:19:11.297686+00:00,30.60404337916667,ok,,False
manual,math500-test-test-intermediate_algebra-1217,2026-10-04T18:20:02.999602+00:00,30.618405022500003,ok,,False
manual,math500-test-test-intermediate_algebra-1279,2026-10-04T18:27:57.000911+00:00,30.750072052777778,ok,,False
manual,math500-test-test-counting_and_probability-731,2026-10-04T18:35:45.859002+00:00,30.880310411388887,ok,,False
manual,math500-test-test-algebra-988,2026-10-04T18:36:02.941407+00:00,30.88505552388889,ok,,False
manual,math500-test-test-algebra-114,2026-10-04T18:36:27.391990+00:00,30.8918473525,ok,,False
manual,math500-test-test-algebra-2157,2026-10-04T18:36:53.963942+00:00,30.89922845027778,ok,,False
manual,math500-test-test-number_theory-368,2026-10-04T18:37:50.290964+00:00,30.914874845277776,ok,,False
manual,math500-test-test-algebra-2193,2026-10-04T18:38:49.873859+00:00,30.931425649444442,ok,,False
manual,math500-test-test-number_theory-627,2026-10-04T18:39:19.017409+00:00,30.939521080000002,ok,,False
manual,math500-test-test-precalculus-96,2026-10-04T18:40:01.202749+00:00,30.95123923,ok,,False
manual,math500-test-test-prealgebra-1924,2026-10-04T18:40:16.437398+00:00,30.955471076944445,ok,,False
manual,math500-test-test-precalculus-1201,2026-10-04T18:43:50.442881+00:00,31.014917044444445,ok,,False
manual,math500-test-test-algebra-1214,2026-10-04T18:44:10.785014+00:00,31.020567636944445,ok,,False
manual,math500-test-test-algebra-276,2026-10-04T18:45:01.240842+00:00,31.03458314472222,ok,,False
manual,math500-test-test-prealgebra-954,2026-10-04T18:45:35.568785+00:00,31.044118684444445,ok,,False
manual,math500-test-test-algebra-1339,2026-10-04T18:46:15.571536+00:00,31.055230559722222,ok,,False
manual,math500-test-test-intermediate_algebra-964,2026-10-04T18:50:39.775716+00:00,31.128620609722223,ok,,False
manual,math500-test-test-algebra-1184,2026-10-04T18:51:51.678624+00:00,31.148593639722222,ok,,False
manual,math500-test-test-prealgebra-930,2026-10-04T18:52:10.685546+00:00,31.15387334027778,ok,,False
manual,math500-test-test-intermediate_algebra-1422,2026-10-04T19:00:10.714911+00:00,31.287214830555556,error,ReadTimeout,False
manual,math500-test-test-intermediate_algebra-279,2026-10-04T19:01:53.443845+00:00,31.315750645555553,ok,,False
manual,math500-test-test-geometry-686,2026-10-04T19:09:48.051591+00:00,31.447586130555557,ok,,False
manual,math500-test-test-prealgebra-153,2026-10-04T19:10:15.254262+00:00,31.455142428055556,ok,,False
manual,math500-test-test-algebra-2264,2026-10-04T19:11:21.038257+00:00,31.47341576,ok,,False
manual,math500-test-test-algebra-1837,2026-10-04T19:12:54.012911+00:00,31.499242052777777,ok,,False
manual,math500-test-test-algebra-2680,2026-10-04T19:13:09.946277+00:00,31.503667987777778,ok,,False
manual,math500-test-test-prealgebra-1297,2026-10-04T19:13:38.208779+00:00,31.51151868277778,ok,,False
manual,math500-test-test-number_theory-203,2026-10-04T19:15:41.486165+00:00,31.545762401111112,ok,,False
manual,math500-test-test-number_theory-598,2026-10-04T19:16:57.762442+00:00,31.566950255833333,ok,,False
manual,math500-test-test-number_theory-410,2026-10-04T19:17:31.672686+00:00,31.576369768055557,ok,,False
manual,math500-test-test-algebra-1082,2026-10-04T19:18:32.104539+00:00,31.59315639388889,ok,,False
manual,math500-test-test-prealgebra-1388,2026-10-04T19:18:55.854982+00:00,31.599753739166665,ok,,False
manual,math500-test-test-intermediate_algebra-2196,2026-10-04T19:21:44.510193+00:00,31.646602408888892,ok,,False
manual,math500-test-test-precalculus-1252,2026-10-04T19:23:12.962107+00:00,31.671172385,ok,,False
manual,math500-test-test-intermediate_algebra-1350,2026-10-04T19:31:04.111394+00:00,31.802047186944446,ok,,False
manual,math500-test-test-algebra-841,2026-10-04T19:31:35.742445+00:00,31.81083359,ok,,False
manual,math500-test-test-algebra-853,2026-10-04T19:33:15.365516+00:00,31.838506665277777,ok,,False
manual,math500-test-test-intermediate_algebra-345,2026-10-04T19:41:10.244176+00:00,31.970417404166668,ok,,False
manual,math500-test-test-prealgebra-192,2026-10-04T19:41:30.106811+00:00,31.97593480277778,ok,,False
manual,math500-test-test-intermediate_algebra-834,2026-10-04T19:42:55.362212+00:00,31.999616858611112,ok,,False
manual,math500-test-test-algebra-351,2026-10-04T19:43:23.284053+00:00,32.00737292555556,ok,,False
manual,math500-test-test-precalculus-1082,2026-10-04T19:46:02.475471+00:00,32.051592763888884,ok,,False
manual,math500-test-test-prealgebra-1353,2026-10-04T19:46:46.485937+00:00,32.063817893333336,ok,,False
manual,math500-test-test-algebra-1035,2026-10-04T19:47:31.072013+00:00,32.076202914444444,ok,,False
manual,math500-test-test-intermediate_algebra-2146,2026-10-04T19:49:59.891575+00:00,32.117541681666665,ok,,False
manual,math500-test-test-algebra-1031,2026-10-04T19:50:45.021503+00:00,32.130077772777774,ok,,False
manual,math500-test-test-number_theory-572,2026-10-04T19:51:00.691508+00:00,32.13443055194445,ok,,False
manual,math500-test-test-intermediate_algebra-1779,2026-10-04T19:57:13.739335+00:00,32.238054948333335,ok,,False
manual,math500-test-test-algebra-2391,2026-10-04T20:00:33.890235+00:00,32.29365242055555,ok,,False
manual,math500-test-test-counting_and_probability-159,2026-10-04T20:02:01.443222+00:00,32.31797269472222,ok,,False
manual,math500-test-test-prealgebra-1044,2026-10-04T20:03:16.354685+00:00,32.33878143444444,ok,,False
manual,math500-test-test-prealgebra-2057,2026-10-04T20:03:33.720499+00:00,32.34360527166667,ok,,False
manual,math500-test-test-algebra-2058,2026-10-04T20:05:23.638847+00:00,32.374138146111115,ok,,False
manual,math500-test-test-counting_and_probability-765,2026-10-04T20:07:00.136585+00:00,32.40094307333333,ok,,False
manual,math500-test-test-geometry-477,2026-10-04T20:08:06.563008+00:00,32.419394857499995,ok,,False
manual,math500-test-test-intermediate_algebra-1407,2026-10-04T20:15:53.904414+00:00,32.54921191472222,ok,,False
manual,math500-test-test-intermediate_algebra-190,2026-10-04T20:23:45.125951+00:00,32.68010678611111,ok,,False
manual,math500-test-test-number_theory-109,2026-10-04T20:24:22.914873+00:00,32.69060370888889,ok,,False
manual,math500-test-test-intermediate_algebra-582,2026-10-04T20:31:52.514060+00:00,32.815492371944444,ok,,False
manual,math500-test-test-number_theory-631,2026-10-04T20:32:59.482277+00:00,32.83409465444444,ok,,False
manual,math500-test-test-geometry-248,2026-10-04T20:33:18.567307+00:00,32.83939605166667,ok,,False
manual,math500-test-test-geometry-711,2026-10-04T20:41:12.157517+00:00,32.97094888777778,ok,,False
manual,math500-test-test-algebra-694,2026-10-04T20:41:51.167883+00:00,32.981785100555555,ok,,False
manual,math500-test-test-prealgebra-1733,2026-10-04T20:49:46.765812+00:00,33.11389563638889,ok,,False
manual,math500-test-test-counting_and_probability-23957,2026-10-04T20:50:01.476192+00:00,33.117981853055554,ok,,False
manual,math500-test-test-algebra-305,2026-10-04T20:50:32.277573+00:00,33.12653779222222,ok,,False
manual,math500-test-test-precalculus-990,2026-10-04T20:51:50.151544+00:00,33.148169450833336,ok,,False
manual,math500-test-test-intermediate_algebra-134,2026-10-04T20:52:13.008423+00:00,33.15451858388889,ok,,False
manual,math500-test-test-prealgebra-1436,2026-10-04T20:52:40.244106+00:00,33.16208405138889,ok,,False
manual,math500-test-test-prealgebra-465,2026-10-04T20:55:12.801169+00:00,33.20446101333333,ok,,False
manual,math500-test-test-prealgebra-1558,2026-10-04T20:55:45.183347+00:00,33.21345606277777,ok,,False
manual,math500-test-test-prealgebra-1512,2026-10-04T20:56:29.009414+00:00,33.22562997027778,ok,,False
manual,math500-test-test-intermediate_algebra-1102,2026-10-04T20:58:15.777003+00:00,33.25528763388889,ok,,False
manual,math500-test-test-intermediate_algebra-1232,2026-10-04T20:58:56.567292+00:00,33.26661826972222,ok,,False
manual,math500-test-test-algebra-1338,2026-10-04T20:59:33.951840+00:00,33.27700286638889,ok,,False
manual,math500-test-test-prealgebra-951,2026-10-04T21:00:05.955155+00:00,33.28589267611111,ok,,False
manual,math500-test-test-number_theory-1185,2026-10-04T21:01:27.943413+00:00,33.308667192222224,ok,,False
manual,math500-test-test-number_theory-516,2026-10-04T21:02:30.950913+00:00,33.32616927555556,ok,,False
manual,math500-test-test-intermediate_algebra-1898,2026-10-04T21:03:31.829641+00:00,33.34308003333334,ok,,False
manual,math500-test-test-algebra-2232,2026-10-04T21:03:56.598218+00:00,33.34996019361111,ok,,False
manual,math500-test-test-number_theory-156,2026-10-04T21:04:37.987287+00:00,33.36145715722222,ok,,False
manual,math500-test-test-prealgebra-1865,2026-10-04T21:06:15.831449+00:00,33.38863609111111,ok,,False
manual,math500-test-test-number_theory-737,2026-10-04T21:07:30.880712+00:00,33.40948310861111,ok,,False
manual,math500-test-test-intermediate_algebra-1168,2026-10-04T21:07:55.205603+00:00,33.41624002277778,ok,,False
manual,math500-test-test-intermediate_algebra-117,2026-10-04T21:11:27.149224+00:00,33.47511325083333,ok,,False


==> anc/evidence/statistics/qwen_v1_v2_comparison.csv <==
benchmark,condition,v1_primary,v2_primary,v2_minus_v1,v1_errors,v2_errors,identical_responses,n,optimized_artifact_same
hotpotqa,baseline,0.8215116351484778,0.8215116351484778,0.0,0,0,500,500,not_applicable
hotpotqa,gepa,0.8215116351484778,0.8215116351484778,0.0,0,0,500,500,True
hotpotqa,skillopt,0.8184009569377996,0.789348845598846,-0.02905211133895358,0,0,416,500,False
hotpotqa,manual,0.7882880230880236,0.7970880230880235,0.008799999999999919,7,0,495,500,not_applicable
math500,baseline,0.804,0.828,0.02399999999999991,40,1,242,250,not_applicable
math500,gepa,0.852,0.904,0.052000000000000046,26,1,14,250,False
math500,skillopt,0.864,0.864,0.0,24,9,52,250,False
math500,manual,0.832,0.868,0.03600000000000003,30,1,240,250,not_applicable


==> anc/evidence/statistics/qwen_v2_evaluation_totals.json <==
{
  "input_tokens": 3871226,
  "output_tokens": 1332531,
  "reasoning_tokens_subset_of_output": 1139676,
  "source_hashes": {
    "experiments/qwen38_v2/hotpotqa/results/runs.jsonl": "bb9bbfe9b49a0624d9f76be03b1492b2fd593c97609b98767f6c4642e89f0a3b",
    "experiments/qwen38_v2/hotpotqa/results/summary_with_ci.csv": "ae7ce53523bfbe11902ed9075d7cf149c912bc4af285cfafe036de3fca00875d",
    "experiments/qwen38_v2/math500/results/runs.jsonl": "85ebd4a4d4d332862383aa503fcb501e4f222db8da65f188acc9fadbe9cd0f1c",
    "experiments/qwen38_v2/math500/results/summary_with_ci.csv": "c97dc97788fb9c8a0a26a35353e8922aab1bf6fa0303de5b89546f1bd8998691"
  },
  "total_tokens": 5203757
}


==> anc/evidence/statistics/qwen_v2_math_difficulty.csv <==
difficulty,condition,n,em
easy,baseline,65,0.9384615384615385
easy,gepa,65,0.9384615384615385
easy,skillopt,65,0.9384615384615385
easy,manual,65,0.9538461538461539
medium,baseline,46,0.9347826086956522
medium,gepa,46,0.9565217391304348
medium,skillopt,46,0.9782608695652174
medium,manual,46,0.9347826086956522
hard,baseline,139,0.7410071942446043
hard,gepa,139,0.8705035971223022
hard,skillopt,139,0.7913669064748201
hard,manual,139,0.8057553956834532


==> anc/evidence/statistics/qwen_v2_primary_results.csv <==
benchmark,condition,primary_metric,primary_mean,primary_ci95_low,primary_ci95_high,composite_mean,format_mean,coverage_mean,mean_latency_seconds,errors
hotpotqa,baseline,F1,0.821511635148478,0.7917543479911909,0.8491465026201872,0.8444802358168134,0.94,0.684,30.67784508216836,0
hotpotqa,gepa,F1,0.821511635148478,0.7917543479911909,0.8491465026201872,0.8444802358168134,0.94,0.684,31.030926536153288,0
hotpotqa,skillopt,F1,0.7893488455988461,0.7560984848484852,0.8203500721500722,0.8172069805194789,0.884,0.676,38.55282303891825,0
hotpotqa,manual,F1,0.7970880230880236,0.7651610389610393,0.8269721500721504,0.8230896103896089,0.896,0.676,35.95542100966972,0
math500,baseline,EM,0.828,0.78,0.876,0.8620000000000003,0.872,0.828,143.34089747217507,1
math500,gepa,EM,0.904,0.864,0.94,0.9281999999999999,0.956,0.904,99.35265189214756,1
math500,skillopt,EM,0.864,0.82,0.904,0.8877999999999999,0.908,0.864,123.72154885672172,9
math500,manual,EM,0.868,0.824,0.908,0.8976000000000001,0.92,0.868,115.92262192411903,1


==> anc/evidence/statistics/qwen_v2_resources_by_benchmark_condition.csv <==
benchmark,condition,ok,assigned,input_tokens,output_tokens,reasoning_tokens,total_tokens,effective_output_tokens_per_second,mean_latency_seconds_all_assigned,mean_latency_seconds_successful,errors
hotpotqa,baseline,500,500,753242,78824,75639,832066,5.138822481753571,30.67784508216836,30.67784508216836,0
hotpotqa,gepa,500,500,753242,78824,75639,832066,5.080351043219048,31.030926536153288,31.030926536153288,0
hotpotqa,skillopt,500,500,854242,103638,100595,957880,5.376415620478928,38.55282303891825,38.55282303891825,0
hotpotqa,manual,500,500,792742,95572,92580,888314,5.316138558038145,35.95542100966972,35.95542100966972,0
math500,baseline,249,250,40581,303475,252379,344056,8.583607138704725,143.34089747217507,141.98868619067775,1
math500,gepa,249,250,351962,209132,170852,561094,8.585712836424253,99.35265189214756,97.82385763446948,1
math500,skillopt,241,250,265030,219893,173112,484923,8.263480755597998,123.72154885672172,110.41583009905624,9
math500,manual,249,250,60185,243173,198880,303358,8.532197006115279,115.92262192411903,114.46036617231647,1


==> anc/evidence/statistics/qwen_v2_resources_pooled_by_condition.csv <==
benchmark,condition,ok,assigned,input_tokens,output_tokens,reasoning_tokens,total_tokens,effective_output_tokens_per_second,mean_latency_seconds_all_assigned,mean_latency_seconds_successful,errors
pooled,baseline,749,750,793823,382299,328018,1176122,7.541290983718041,68.23219587883725,67.68238371503732,1
pooled,gepa,749,750,1105204,287956,246491,1393160,7.2217199455233905,53.80483498815139,53.23578614026642,1
pooled,skillopt,741,750,1119272,323531,273707,1442803,7.050659945179522,66.94239831151943,61.92527202878771,9
pooled,manual,749,750,852927,338745,291460,1191672,7.288233352203939,62.611154647819475,62.05386072328658,1


==> anc/evidence/statistics/transfer_two_models.csv <==
model,benchmark,optimizer,development_metric,test_metric,development_gain_points,development_gain_basis,test_gain_points,reliability_confounded
deepseek,hotpotqa,gepa,composite,F1,1.27,deployed_artifact_vs_optimizer_seed,-0.6442078389446808,False
deepseek,hotpotqa,skillopt,soft_F1,F1,0.77,deployed_artifact_vs_optimizer_seed,-6.182546897546898,False
deepseek,math500,gepa,composite,EM,5.949999999999999,deployed_artifact_vs_optimizer_seed,5.6,False
deepseek,math500,skillopt,hard_EM,EM,6.0,deployed_artifact_vs_optimizer_seed,0.4,False
qwen,hotpotqa,gepa,composite,F1,0.0,deployed_artifact_vs_optimizer_seed,0.0,False
qwen,hotpotqa,skillopt,soft_F1,F1,15.626984126984144,deployed_artifact_vs_optimizer_seed,-3.2162789549631654,False
qwen,math500,gepa,composite,EM,5.049999999999977,deployed_artifact_vs_optimizer_seed,7.6,False
qwen,math500,skillopt,hard_EM,EM,6.000000000000005,deployed_artifact_vs_optimizer_seed,3.6,False

